On applications of Razborov's flag algebra calculus to extremal 3-graph theory

In this paper, we prove several new Tur\'an density results for 3-graphs with independent neighbourhoods. We show: \pi(K_4^-, C_5, F_{3,2})=12/49, \pi(K_4^-, F_{3,2})=5/18, and \pi(J_4, F_{3,2})=\pi(J_5, F_{3,2})=3/8, where J_t is the 3-graph consisting of a single vertex x together with a disjoint set A of size t and all $\binom{|A|}{2}$ 3-edges containing x. We also prove two Tur\'an density results where we forbid certain induced subgraphs: \pi(F_{3,2}, induced K_4^-)=3/8 and \pi(K_5, 5-set spanning 8 edges)=3/4. The latter result is an analogue for K_5 of Razborov's result that \pi(K_4, 4-set spanning 1 edge)=5/9. We give several new constructions, conjectures and bounds for Tur\'an densities of 3-graphs which should be of interest to researchers in the area. Our main tool is `Flagmatic', an implementation of Razborov's flag algebra calculus, which we are making publicly available. In a bid to make the power of Razborov's method more widely accessible, we have tried to make Flagmatic as user-friendly as possible, hoping to remove thereby the major hurdle that needs to be cleared before using the flag algebra calculus. Finally, we spend some time reflecting on the limitations of our approach, and in particular on which problems we may be unable to solve. Our discussion of the `complexity barrier' for the flag algebra calculus may be of general interest.

==> anc/38.js <==
{
    "admissible_graphs": [
        "6:", 
        "6:123", 
        "6:123124", 
        "6:123145", 
        "6:123456", 
        "6:123124125", 
        "6:123124134", 
        "6:123124135", 
        "6:123124156", 
        "6:123124345", 
        "6:123124356", 
        "6:123145246", 
        "6:123124125126", 
        "6:123124125134", 
        "6:123124125136", 
        "6:123124125346", 
        "6:123124134156", 
        "6:123124134234", 
        "6:123124134235", 
        "6:123124134256", 
        "6:123124135145", 
        "6:123124135146", 
        "6:123124135236", 
        "6:123124135245", 
        "6:123124135246", 
        "6:123124135256", 
        "6:123124135456", 
        "6:123124156256", 
        "6:123124156345", 
        "6:123124156356", 
        "6:123124356456", 
        "6:123145246356", 
        "6:123124125126134", 
        "6:123124125134135", 
        "6:123124125134136", 
        "6:123124125134156", 
        "6:123124125134234", 
        "6:123124125134235", 
        "6:123124125134236", 
        "6:123124125134256", 
        "6:123124125134346", 
        "6:123124125134356", 
        "6:123124125136146", 
        "6:123124125136236", 
        "6:123124125136246", 
        "6:123124125136346", 
        "6:123124125136456", 
        "6:123124125346356", 
        "6:123124134156234", 
        "6:123124134156235", 
        "6:123124134156256", 
        "6:123124134235245", 
        "6:123124134235246", 
        "6:123124134235256", 
        "6:123124134235456", 
        "6:123124134256356", 
        "6:123124135145236", 
        "6:123124135145256", 
        "6:123124135146156", 
        "6:123124135146236", 
        "6:123124135146256", 
        "6:123124135146345", 
        "6:123124135146356", 
        "6:123124135236456", 
        "6:123124135245345", 
        "6:123124135245346", 
        "6:123124135245356", 
        "6:123124135246356", 
        "6:123124135256346", 
        "6:123124135256456", 
        "6:123124156256345", 
        "6:123124125126134135", 
        "6:123124125126134156", 
        "6:123124125126134234", 
        "6:123124125126134235", 
        "6:123124125126134256", 
        "6:123124125134135146", 
        "6:123124125134135234", 
        "6:123124125134135236", 
        "6:123124125134135246", 
        "6:123124125134135456", 
        "6:123124125134136156", 
        "6:123124125134136234", 
        "6:123124125134136235", 
        "6:123124125134136245", 
        "6:123124125134136256", 
        "6:123124125134136456", 
        "6:123124125134156234", 
        "6:123124125134156235", 
        "6:123124125134156236", 
        "6:123124125134156256", 
        "6:123124125134156346", 
        "6:123124125134156356", 
        "6:123124125134234346", 
        "6:123124125134234356", 
        "6:123124125134235346", 
        "6:123124125134235456", 
        "6:123124125134236246", 
        "6:123124125134236256", 
        "6:123124125134236346", 
        "6:123124125134236356", 
        "6:123124125134236456", 
        "6:123124125134256346", 
        "6:123124125134256356", 
        "6:123124125134346356", 
        "6:123124125134356456", 
        "6:123124125136146156", 
        "6:123124125136146236", 
        "6:123124125136146256", 
        "6:123124125136146346", 
        "6:123124125136146356", 
        "6:123124125136236456", 
        "6:123124125136246346", 
        "6:123124125136246356", 
        "6:123124125136346356", 
        "6:123124125136346456", 
        "6:123124125346356456", 
        "6:123124134156234256", 
        "6:123124134156235245", 
        "6:123124134156235246", 
        "6:123124134156235256", 
        "6:123124134156235456", 
        "6:123124134235245345", 
        "6:123124134235245346", 
        "6:123124134235245356", 
        "6:123124134235246256", 
        "6:123124134235246356", 
        "6:123124134235256356", 
        "6:123124134235256456", 
        "6:123124135145236246", 
        "6:123124135145236256", 
        "6:123124135145236456", 
        "6:123124135145256346", 
        "6:123124135146156236", 
        "6:123124135146236245", 
        "6:123124135146236256", 
        "6:123124135146236346", 
        "6:123124135146236456", 
        "6:123124135146256345", 
        "6:123124135146256356", 
        "6:123124135146345346", 
        "6:123124135146345456", 
        "6:123124135146356456", 
        "6:123124135246356456", 
        "6:123124135256346456", 
        "6:123124156256345346", 
        "6:123124125126134135136", 
        "6:123124125126134135146", 
        "6:123124125126134135234", 
        "6:123124125126134135236", 
        "6:123124125126134135246", 
        "6:123124125126134156234", 
        "6:123124125126134156235", 
        "6:123124125134135146156", 
        "6:123124125134135146234", 
        "6:123124125134135146235", 
        "6:123124125134135146246", 
        "6:123124125134135146256", 
        "6:123124125134135146456", 
        "6:123124125134135234235", 
        "6:123124125134135234236", 
        "6:123124125134135234246", 
        "6:123124125134135234256", 
        "6:123124125134135234456", 
        "6:123124125134135236246", 
        "6:123124125134135236456", 
        "6:123124125134135246256", 
        "6:123124125134135246346", 
        "6:123124125134135246356", 
        "6:123124125134135246456", 
        "6:123124125134136156234", 
        "6:123124125134136156235", 
        "6:123124125134136156245", 
        "6:123124125134136156256", 
        "6:123124125134136156456", 
        "6:123124125134136234256", 
        "6:123124125134136234456", 
        "6:123124125134136235236", 
        "6:123124125134136235346", 
        "6:123124125134136235356", 
        "6:123124125134136235456", 
        "6:123124125134136245256", 
        "6:123124125134136245346", 
        "6:123124125134136245356", 
        "6:123124125134136245456", 
        "6:123124125134136256356", 
        "6:123124125134136256456", 
        "6:123124125134156234256", 
        "6:123124125134156234346", 
        "6:123124125134156234356", 
        "6:123124125134156235246", 
        "6:123124125134156235346", 
        "6:123124125134156235356", 
        "6:123124125134156235456", 
        "6:123124125134156236246", 
        "6:123124125134156236256", 
        "6:123124125134156236346", 
        "6:123124125134156236356", 
        "6:123124125134156236456", 
        "6:123124125134156256346", 
        "6:123124125134156346356", 
        "6:123124125134234356456", 
        "6:123124125134235346356", 
        "6:123124125134235346456", 
        "6:123124125134236246256", 
        "6:123124125134236246346", 
        "6:123124125134236246356", 
        "6:123124125134236256346", 
        "6:123124125134236256356", 
        "6:123124125134236256456", 
        "6:123124125134236346356", 
        "6:123124125134236346456", 
        "6:123124125134236356456", 
        "6:123124125134256346356", 
        "6:123124125134256356456", 
        "6:123124125134346356456", 
        "6:123124125136146156236", 
        "6:123124125136146236246", 
        "6:123124125136146236256", 
        "6:123124125136146236456", 
        "6:123124125136146256346", 
        "6:123124125136146256356", 
        "6:123124125136146356456", 
        "6:123124125136246346356", 
        "6:123124125136246356456", 
        "6:123124134156235245345", 
        "6:123124134156235245346", 
        "6:123124134156235245356", 
        "6:123124134156235246256", 
        "6:123124134156235246356", 
        "6:123124134235245346356", 
        "6:123124134235245356456", 
        "6:123124134235246256356", 
        "6:123124134235246356456", 
        "6:123124135145236246356", 
        "6:123124135145236256346", 
        "6:123124135145236256456", 
        "6:123124135146156236245", 
        "6:123124135146156236256", 
        "6:123124135146236245345", 
        "6:123124135146236256345", 
        "6:123124135146236256456", 
        "6:123124135146256345346", 
        "6:123124125126134135136234", 
        "6:123124125126134135146156", 
        "6:123124125126134135146234", 
        "6:123124125126134135146235", 
        "6:123124125126134135146256", 
        "6:123124125126134135234235", 
        "6:123124125126134135234236", 
        "6:123124125126134135234246", 
        "6:123124125126134135234256", 
        "6:123124125126134135246256", 
        "6:123124125126134156234256", 
        "6:123124125126134156235246", 
        "6:123124125134135146156234", 
        "6:123124125134135146156246", 
        "6:123124125134135146156456", 
        "6:123124125134135146234235", 
        "6:123124125134135146234246", 
        "6:123124125134135146234256", 
        "6:123124125134135146234456", 
        "6:123124125134135146235246", 
        "6:123124125134135146235256", 
        "6:123124125134135146235456", 
        "6:123124125134135146246256", 
        "6:123124125134135146246356", 
        "6:123124125134135146256356", 
        "6:123124125134135146256456", 
        "6:123124125134135234235456", 
        "6:123124125134135234236256", 
        "6:123124125134135234236456", 
        "6:123124125134135234246256", 
        "6:123124125134135234246346", 
        "6:123124125134135234246356", 
        "6:123124125134135234246456", 
        "6:123124125134135234256356", 
        "6:123124125134135234256456", 
        "6:123124125134135236246256", 
        "6:123124125134135236246346", 
        "6:123124125134135236246356", 
        "6:123124125134135236246456", 
        "6:123124125134135246256346", 
        "6:123124125134135246256456", 
        "6:123124125134135246346456", 
        "6:123124125134135246356456", 
        "6:123124125134136156234256", 
        "6:123124125134136156234456", 
        "6:123124125134136156235346", 
        "6:123124125134136156235356", 
        "6:123124125134136156235456", 
        "6:123124125134136156245256", 
        "6:123124125134136156245346", 
        "6:123124125134136156245356", 
        "6:123124125134136156245456", 
        "6:123124125134136234256356", 
        "6:123124125134136234256456", 
        "6:123124125134136235236456", 
        "6:123124125134136235346456", 
        "6:123124125134136235356456", 
        "6:123124125134136245256346", 
        "6:123124125134136245256356", 
        "6:123124125134136245346456", 
        "6:123124125134136245356456", 
        "6:123124125134136256356456", 
        "6:123124125134156234256346", 
        "6:123124125134156234346356", 
        "6:123124125134156235246346", 
        "6:123124125134156235246456", 
        "6:123124125134156235346356", 
        "6:123124125134156235346456", 
        "6:123124125134156236246256", 
        "6:123124125134156236246346", 
        "6:123124125134156236246356", 
        "6:123124125134156236256346", 
        "6:123124125134156236346356", 
        "6:123124125134156236346456", 
        "6:123124125134235346356456", 
        "6:123124125134236246256346", 
        "6:123124125134236246256356", 
        "6:123124125134236246346356", 
        "6:123124125134236246356456", 
        "6:123124125134236256346356", 
        "6:123124125134236256346456", 
        "6:123124125134236256356456", 
        "6:123124125134256346356456", 
        "6:123124125136146156236246", 
        "6:123124125136146236256456", 
        "6:123124125136146256356456", 
        "6:123124134156235245346356", 
        "6:123124134235245346356456", 
        "6:123124135145236246356456", 
        "6:123124135145236256346456", 
        "6:123124135146156236245256", 
        "6:123124135146156236245345", 
        "6:123124135146236256345456", 
        "6:123124125126134135136234235", 
        "6:123124125126134135146156234", 
        "6:123124125126134135146234235", 
        "6:123124125126134135146234256", 
        "6:123124125126134135146235246", 
        "6:123124125126134135146235256", 
        "6:123124125134135146156234235", 
        "6:123124125134135146156234246", 
        "6:123124125134135146156234256", 
        "6:123124125134135146156234456", 
        "6:123124125134135146156246256", 
        "6:123124125134135146156246356", 
        "6:123124125134135146234235246", 
        "6:123124125134135146234235256", 
        "6:123124125134135146234235456", 
        "6:123124125134135146234246256", 
        "6:123124125134135146234246356", 
        "6:123124125134135146234256356", 
        "6:123124125134135146234256456", 
        "6:123124125134135146235246256", 
        "6:123124125134135146235246356", 
        "6:123124125134135146235256356", 
        "6:123124125134135146235256456", 
        "6:123124125134135146246256356", 
        "6:123124125134135146256356456", 
        "6:123124125134135234236256356", 
        "6:123124125134135234236256456", 
        "6:123124125134135234246256346", 
        "6:123124125134135234246256356", 
        "6:123124125134135234246256456", 
        "6:123124125134135234246356456", 
        "6:123124125134135236246256346", 
        "6:123124125134135236246256456", 
        "6:123124125134135236246346456", 
        "6:123124125134135236246356456", 
        "6:123124125134135246256346356", 
        "6:123124125134135246256346456", 
        "6:123124125134136156235346356", 
        "6:123124125134136156235346456", 
        "6:123124125134136156245256346", 
        "6:123124125134136156245346456", 
        "6:123124125134136245256346356", 
        "6:123124125134136245256346456", 
        "6:123124125134156235246346356", 
        "6:123124125134156236246256346", 
        "6:123124125134156236246346356", 
        "6:123124125136146156236246256", 
        "6:123124135146156236245256345", 
        "6:123124125126134135136234235236", 
        "6:123124125126134135146156234235", 
        "6:123124125126134135146156234256", 
        "6:123124125126134135146234235246", 
        "6:123124125126134135146234235256", 
        "6:123124125126134135146235246256", 
        "6:123124125134135146156234235246", 
        "6:123124125134135146156234235456", 
        "6:123124125134135146156234246256", 
        "6:123124125134135146156234246356", 
        "6:123124125134135146234235246356", 
        "6:123124125134135146234235256456", 
        "6:123124125134135146234246256356", 
        "6:123124125134135146235246256356", 
        "6:123124125134135146235256356456", 
        "6:123124125134135234246256346356", 
        "6:123124125134135236246256346356", 
        "6:123124125134135236246256346456", 
        "6:123124125134135246256346356456", 
        "6:123124125134136245256346356456", 
        "6:123124135146156236245256345346", 
        "6:123124125126134135146156234235246", 
        "6:123124125134135146156234235246256", 
        "6:123124125134135146156234235246356", 
        "6:123124125126134135146156234235246256"
    ], 
    "description": "3-graph; maximize 3:123 density; forbid 5:123124125134135145, 5:123124125345", 
    "number_of_admissible_graphs": 409, 
    "bound": "3/8", 
    "types": [
        "0:", 
        "2:", 
        "4:", 
        "4:123", 
        "4:123124", 
        "4:123124134", 
        "4:123124134234"
    ], 
    "number_of_types": 7, 
    "admissible_graph_densities": [
        0, 
        "1/20", 
        "1/10", 
        "1/10", 
        "1/10", 
        "3/20", 
        "3/20", 
        "3/20", 
        "3/20", 
        "3/20", 
        "3/20", 
        "3/20", 
        "1/5", 
        "1/5", 
        "1/5", 
        "1/5", 
        "1/5", 
        "1/5", 
        "1/5", 
        "1/5", 
        "1/5", 
        "1/5", 
        "1/5", 
        "1/5", 
        "1/5", 
        "1/5", 
        "1/5", 
        "1/5", 
        "1/5", 
        "1/5", 
        "1/5", 
        "1/5", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "11/20", 
        "11/20", 
        "11/20", 
        "3/5"
    ], 
    "numbers_of_flags": [
        2, 
        12, 
        63, 
        56, 
        41, 
        23, 
        23
    ], 
    "flags": [
        [
            "3:", 
            "3:123"
        ], 
        [
            "4:", 
            "4:123", 
            "4:134", 
            "4:234", 
            "4:123124", 
            "4:123134", 
            "4:123234", 
            "4:134234", 
            "4:123124134", 
            "4:123124234", 
            "4:123134234", 
            "4:123124134234"
        ], 
        [
            "5:", 
            "5:125", 
            "5:135", 
            "5:145", 
            "5:235", 
            "5:245", 
            "5:345", 
            "5:125135", 
            "5:125145", 
            "5:125235", 
            "5:125245", 
            "5:125345", 
            "5:135145", 
            "5:135235", 
            "5:135245", 
            "5:135345", 
            "5:145235", 
            "5:145245", 
            "5:145345", 
            "5:235245", 
            "5:235345", 
            "5:245345", 
            "5:125135145", 
            "5:125135235", 
            "5:125135245", 
            "5:125135345", 
            "5:125145235", 
            "5:125145245", 
            "5:125145345", 
            "5:125235245", 
            "5:125235345", 
            "5:125245345", 
            "5:135145235", 
            "5:135145245", 
            "5:135145345", 
            "5:135235245", 
            "5:135235345", 
            "5:135245345", 
            "5:145235245", 
            "5:145235345", 
            "5:145245345", 
            "5:235245345", 
            "5:125135145235", 
            "5:125135145245", 
            "5:125135145345", 
            "5:125135235245", 
            "5:125135235345", 
            "5:125135245345", 
            "5:125145235245", 
            "5:125145235345", 
            "5:125145245345", 
            "5:125235245345", 
            "5:135145235245", 
            "5:135145235345", 
            "5:135145245345", 
            "5:135235245345", 
            "5:145235245345", 
            "5:125135145235245", 
            "5:125135145235345", 
            "5:125135145245345", 
            "5:125135235245345", 
            "5:125145235245345", 
            "5:135145235245345"
        ], 
        [
            "5:123", 
            "5:123125", 
            "5:123135", 
            "5:123145", 
            "5:123235", 
            "5:123245", 
            "5:123345", 
            "5:123125135", 
            "5:123125145", 
            "5:123125235", 
            "5:123125245", 
            "5:123125345", 
            "5:123135145", 
            "5:123135235", 
            "5:123135245", 
            "5:123135345", 
            "5:123145235", 
            "5:123145245", 
            "5:123145345", 
            "5:123235245", 
            "5:123235345", 
            "5:123245345", 
            "5:123125135145", 
            "5:123125135235", 
            "5:123125135245", 
            "5:123125135345", 
            "5:123125145235", 
            "5:123125145245", 
            "5:123125145345", 
            "5:123125235245", 
            "5:123125235345", 
            "5:123125245345", 
            "5:123135145235", 
            "5:123135145245", 
            "5:123135145345", 
            "5:123135235245", 
            "5:123135235345", 
            "5:123135245345", 
            "5:123145235245", 
            "5:123145235345", 
            "5:123235245345", 
            "5:123125135145235", 
            "5:123125135145245", 
            "5:123125135145345", 
            "5:123125135235245", 
            "5:123125135235345", 
            "5:123125135245345", 
            "5:123125145235245", 
            "5:123125145235345", 
            "5:123125235245345", 
            "5:123135145235245", 
            "5:123135145235345", 
            "5:123135235245345", 
            "5:123125135145235245", 
            "5:123125135145235345", 
            "5:123125135235245345"
        ], 
        [
            "5:123124", 
            "5:123124125", 
            "5:123124135", 
            "5:123124145", 
            "5:123124235", 
            "5:123124245", 
            "5:123124345", 
            "5:123124125135", 
            "5:123124125145", 
            "5:123124125235", 
            "5:123124125245", 
            "5:123124135145", 
            "5:123124135235", 
            "5:123124135245", 
            "5:123124135345", 
            "5:123124145235", 
            "5:123124145245", 
            "5:123124145345", 
            "5:123124235245", 
            "5:123124235345", 
            "5:123124245345", 
            "5:123124125135145", 
            "5:123124125135235", 
            "5:123124125135245", 
            "5:123124125145235", 
            "5:123124125145245", 
            "5:123124125235245", 
            "5:123124135145235", 
            "5:123124135145245", 
            "5:123124135145345", 
            "5:123124135235245", 
            "5:123124135245345", 
            "5:123124145235245", 
            "5:123124145235345", 
            "5:123124235245345", 
            "5:123124125135145235", 
            "5:123124125135145245", 
            "5:123124125135235245", 
            "5:123124125145235245", 
            "5:123124135145235245", 
            "5:123124125135145235245"
        ], 
        [
            "5:123124134", 
            "5:123124125134", 
            "5:123124134135", 
            "5:123124134145", 
            "5:123124134235", 
            "5:123124134245", 
            "5:123124134345", 
            "5:123124125134135", 
            "5:123124125134145", 
            "5:123124125134235", 
            "5:123124125134245", 
            "5:123124134135145", 
            "5:123124134135235", 
            "5:123124134135345", 
            "5:123124134145245", 
            "5:123124134145345", 
            "5:123124134235245", 
            "5:123124134235345", 
            "5:123124134245345", 
            "5:123124125134135235", 
            "5:123124125134145245", 
            "5:123124134135145345", 
            "5:123124134235245345"
        ], 
        [
            "5:123124134234", 
            "5:123124125134234", 
            "5:123124134135234", 
            "5:123124134145234", 
            "5:123124134234235", 
            "5:123124134234245", 
            "5:123124134234345", 
            "5:123124125134135234", 
            "5:123124125134145234", 
            "5:123124125134234235", 
            "5:123124125134234245", 
            "5:123124134135145234", 
            "5:123124134135234235", 
            "5:123124134135234345", 
            "5:123124134145234245", 
            "5:123124134145234345", 
            "5:123124134234235245", 
            "5:123124134234235345", 
            "5:123124134234245345", 
            "5:123124125134135234235", 
            "5:123124125134145234245", 
            "5:123124134135145234345", 
            "5:123124134234235245345"
        ]
    ], 
    "order_of_admissible_graphs": 6, 
    "qdash_matrices": [
        [
            [
                "14137938667/38361711375"
            ]
        ], 
        [
            [
                "726115959648821/17308804172400", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "8327174825754997/174267830315717040", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "457598296708089893/1998521958181199280", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "2358184714419646349/21964718241988314864", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17258805091217330461417125780431/214828196969666721947913824040000", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "62794807579748000521752860808757726807/266006511109914470935729876228626916800", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "3367880503139642298166226456814100164959/15070753819139520125220686594101854433680", 
                0, 
                0, 
                0
            ], 
            [
                "239806612709460958163990665102902040413067/808291320753514151559894349635384039590160", 
                0, 
                0
            ], 
            [
                "2701678201040215384364800504204913610008723/14388396762567657489839439906174122424784020", 
                0
            ], 
            [
                "18203021483378966817997183394531082667625291/324201384124825846123776060504589633201046760"
            ]
        ], 
        [
            [
                "41/240", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "559/3280", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1591/9360", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "262/1591", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "23066/140825", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "494/3035", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1549817/5690880", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "172190077621/678447889920", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "3537106568637/13775206209680", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "22134982241691/94322841830320", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "43199/231120", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "10864927871719/51555801623040", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1883066624441290699/8445960330359481840", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "61059039596539653708317/334342245302800046188848", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "537103470168769843391345/2930833900633903377999216", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "12820312621013089/72445516816038000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "3149338163674855583250886573/17108721781616714352344627550", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "18232677444114341551/102359187339649950840", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "70402858026778193/398165840453816376", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "33006942608069559079861/190093138913562803294752", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "3305191327263/19503427345291", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "151253609/744119040", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "21316291842459706112779/58055471614919478445200", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "20858612347077530381280328793876621/56818083005729722375397530141446675", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "24345695706583738039692554157202282219/80097071412777716664116462568486224640", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1662690822623238820408213706891558783849/8180153757412135981336698196819966825584", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "19165283615704533768645669441906791038754521/52208491830369698960817910396394945812858600", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1221581414013868632398204008457731733698161463/5519601681322905725369952799269155819161302048", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "13517240263215686471925390289203907276857540951/61079070700693431619910200422886586684908073150", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "2906197389688259196632981841296948404329743770433/9732412989515294259786281008226813239337429484720", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "5205575231273293160540192048534132508372656606999/17437184338129555179797891047781690425978462622598", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "347223818327393936826477595277/1708421294748294667245088399632", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "31358842014438610327079153813199924754056926912060/152351155308545380589856875308866435571487866407891", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "163832248911068514274268559009370389678559695787/755634747335870128363353103932528307326672937640", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "302472701757470267845508590383297483622811053780/1474490240199616628468417031084333507107037262083", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "2020781856156859082338735465460/9851971430148197972479972148631", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "13375590967609/65819774801967", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "271726780514209837641608627/1020005234350053418071696000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "21322111730881233642661786863281217678009791919/80087865320906236870278196162900063279708096000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1962004717168577561473703379128441017/7374232274811710499701037389126894400", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "35915282728788254971021797478731056439679/139582621307135946516272040400851946638000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "425403458030285842114345463402896855621193863934279036863570091/1733889002409835726389149476979524236708872545058662739205367600", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "10894024261729030170482833558454418383345301313683475327382296147/42540345803028584211434546340289685562119386393427903686357009100", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "19697236262683396081733347690997064163383319126387291/85824591648550408785608279674453047952964855868067664", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "47771243143569433422970982312202767271382/194667960187826915105270864188172126348325", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "664436782300397751539392871227630234004430932874809849135600505652019/2783088375146348717916272766834229447952638004911293137854279261372680", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "6098976547229330185848013724427302988775897420978077618389742151852281/26577471292015910061575714849105209360177237314992393965424020226080760", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "10687115395482992109108948104983686315336439778923859686/44765746275247501722177354762951257617129870296787892355", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "10841656040451719339436976969382/47246382399113574227146983141651", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "670687655157339542376764904779/2969201013365502089452545292800", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "5630899437991425048159027932987679906251984644448389/24929150322262175757200860720550635149343410763138560", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "11249492664600488191197566162909314241951029/49805024984110967084031547164702325558740480", 
                0, 
                0, 
                0
            ], 
            [
                "19938590004154758981713232004706037677347463/89995941316803905529580529303274513935608232", 
                0, 
                0
            ], 
            [
                "12431178385178172861226132489837377625187172036251325531/56112437993153985186796410709983145855595718930879817600", 
                0
            ], 
            [
                "731882050445165796663281808883227/3303745133060005711632459996416240"
            ]
        ], 
        [
            [
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "4271/14400", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "25103/85420", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "38397/154480", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "222493/767940", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "3576814/14462045", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "314615/1274904", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1293068603/3397842000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "189370582474367/376127795240640", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "68607780249958997/181795759175392320", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "64091980430574385/137215560499917994", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "9490018534007/25490328990240", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "86257074671775773507923/219906353637127262688000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "3584109639935673548916221/10350848960613092820950760", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "3566022561473465441774225669/10322235763014739820878716480", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "336610627855858014236106090941/855845414753631706025814160560", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "23526256931191157801/76113120275249257680", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "3708356521198847680011085970561711/15981309008581870845486525680552320", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "7461145926093680705539268216212148/33375208690789629120099773735055399", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "30448407609506750379144467543978947/85270239155356350920448779613853120", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "965795308490150300268146751659467211/2740356684855607534123002078958105230", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "135457584032476726288373/643569501635543441268872", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "20039435724269934460692557/65019640335588828618419040", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "25041168021668177795548265/120236614345619606764155342", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "145877835320037520482581290659405083981593/549725819461839658873427991197338178624000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "278544842613847341134671551852871755204289247/1050320414304270147474585292747716604667469600", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1425806852100174658085909214083542197718989658713/5459478915231407886239562416316286402004069241200", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "343679757265251811888556840693332534304878249456571/1368774578016167671762472845520200509810230072364480", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "102631654168465817630386788829034952237742553969773771/148469655138588782735856555179519654819707403765238672", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "18558225332648135497060534998559685788143793483739386013/61578992501079490578232073297420971342645532381864262600", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "374905447210379526149558469557511946128304064823059179537/1484658026611850839764842799884774863051503478699150881040", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1949449081297980938386419403739958599158854491303004363943/2999243577683036209196467756460095569026432518584473436296", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "2377017585053165282419919232625936967211139436608170525109517/9357355590230308504254813137951801275962501558254420946926400", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "2540411204159360754729659311608353001890231189630387985709632133/6845810644953116013369367389962698465568081577431531112315408960", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "147891529884199450297871916860618333315294874692505862007136909179/609698688998246581135118234786004720453655485511293116570311711920", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "2949086947982052888012224373853877303192111841857800741202054051001/11831322390735956023829753348849466665223589975400468960570952734320", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "10813465219009373148303802509953812320833089655310266395674440246157/39321159306427371840162991651385030709228157891437343216027387346680", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17803199334482146208680510728795866728026349578326932140100840928825/38447876334255548971746853368724666029628763218880947184620231986336", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "88336806455557920615916748656254306503858672851611797687759705094917/384549105624814358107499031741990721325369150891861734226178164062620", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "60128891020521571711378900145326830169675535299753879113832930950662/265010419366673761847750245968762919511576018554835393063279115284751", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "5143571558800019893963602088884280693231745/21287902931894943986507565788374109972615616", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "5308818785170083527402309086246528007711687609/18516857611680071618268967519983410495634282000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "252479507071909856842103320713265191059701041063212875530678309992766204959/1036458561626849703405606554904841591046811500918751841974657567458074576560", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "4920221801015258537497374126648471762699053752590228686704617644984269988083/20198360565752788547368265657061215284776083285057030042454264799421296396720", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "610913587819204896003139727858099711934334847696213103172551764179841399735387317/2214099810456866341873818356991812293214574188665602909017077940242921494637350000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "2550036546200844711211469443777343465514298018190534232065145646759447017057501519/9774617405107278336050235645729595390949357563139409650760828226877462395766197072", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "303177590404750483806710046316387724658528699585877/1423070194416832313916756118048767365385080039944650", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "28494691470057197587856916745513444212746805340243306141456745737763892412130697656059/117346713273702746625247464073149022711162635245298397222790020407210617799735860889120", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "727969403334008503811882306665005244140329461301705407978926803596185842757815178987913/3419362976406863710542830009461613305529616640829196736974809488531667089455683718727080", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1049195279285451554187595731395341799652376402891387256102520248502997377969007364225561/4367816420004051022871293839990031464841976767810232447873560821577115056546891073927478", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1524492744154776513206757447123445006123626896873817/7165877884635798899443402559147120456911058605073624", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "114326098237109894623392576720707403390806681544838846378479286646090805754241551035575293/476179841178050480544803283404214377124422336737948458621627547005416434877138403103514400", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "225359234953898746132032355760981061091957751202753312503463/938658990092269164136880698959810954327103133258449082246452", 
                0, 
                0, 
                0
            ], 
            [
                "590555483533687334147551623082709304878704574193072820477/2469401460156086726768837477117562314293679722376186625600", 
                0, 
                0
            ], 
            [
                "1319818503503159963785841455692784093157686320411481621177968108466786327445896658361638921/5524073704301712486752483483498489966456571014997141200067724872011951268028291623344582400", 
                0
            ], 
            [
                "23251587917007150296523077977884525472432929806406482585851/97406440050801874429108191024806496747675409736899969447760"
            ]
        ], 
        [
            [
                "11/30", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "77080693455449/19232004636000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "44314801447056397/101746515361192680", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "286027873404138407/664722021705845955", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "37614965570978268683/91528919489324290240", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "2140934911453506588/5373566510139752669", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "260007448808949871/1223391377973432336", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "155935722887528703318407/314505010079305763961600", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "912373082488857826977328453/1964790108382861661811928200", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "49786594656396216141544211953/109484769898662939237279414360", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "3422676918760977135686687791829/7965855145023394582647073912480", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "297047024087925092582705743/292282043108353327228061280", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "8429413681482654929328418163/35645642890551011109924689160", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "11974714776150445573924072540734991/23665747499036183367188120560985760", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "3334526097975186587097490540935082481963/8837914291108284054943513890544378637568", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1161133390608337252472018887972190355379949/4001431317570223904516988649122098978355600", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "4049745353429401661544241635043475060121689/17417000859125058787080283319582855330699235", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1076499309667065636122011599998965728316973417/3887755539292225595082471969641736057716821440", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "8846772273818130859195630747382669/22362271557558192806065178603409120", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "3317819238549414440744543187492281947615661195895/13082896273313494745582232183283189110501865031488", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "51776123042418598194413145750581714882505925475733/221187949236627629382969545832818796507710746393000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "22954714663777747472893387264934709293/93377266786274813747290739464710928560", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "715374449198929552844074497836655740813837419/2851041670819427916046080631260213906153363840", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "9699346953118546235567129122977791341700407344243317551/42956078763201428939770484482954239891879924026024721480", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "346506932937311290806557278361580563574854793202031717167/1551895512498967397690740659676446614672065175078930808160", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "2080976155028237457320070652964956194723347181787/8321752748996686183906217570517529904499532964880", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "15970072145154811956667991183608679180477143/67014599459166903575349411624502673051393520", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1453239973390378030127811309575431777420075791976197395922844577/5280890100413513452911652013461795699143384470545543867930354680", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "12585373644763306811448251410202786339554279825620926089911600157/46503679148492096964089961906413816877442425343238316669531026464", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "10537733271794011471275150085179269799351449375/44113102835341916109482640821465241576553881168", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "5583262399431005424064572488717394782449414504488308666648738544341/20780186382490309657921956134214497020728970827910962103280455170000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "355602889305916787514831660984526982107188480666227870280623294143781983/502493615948790488165811523984565530420447305403947779998386468990690000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "22055218925181678565649547879333956281682895702403346514454357999170443593/85344693433420029003559598636286475705725235359894688867349590594507675920", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1725861979749686981196959151520907092216923760614568222489712528/13778110121581308510401860524863636752051265309996386866549802845", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "6926934083204855941779279690676056667673638149087/29379583766368358747225029436363418717080555374640", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "31496979057631254134840982462964440352678126246711685564613608241061162889/104063938546235721149245107458053406341139146574985836109282906926639007480", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "153731702783028897380453444189548752044260201571127212996492127169941438475151/511006988231009467083660099479135080281849920226650386600291180102976306711136", 
                0, 
                0, 
                0
            ], 
            [
                "3012599841810351456479749984604787058630932383460752312393585458572678657267960193/11806594773736619318818824513757344156999183480662569958130595366651502474891596800", 
                0, 
                0
            ], 
            [
                "30476674106627531312871617382588119456936725207460861354214556731265557871469448653/120503993672414058259189999384191482345237295338430092495743418342907146290718407720", 
                0
            ], 
            [
                "13221336103152754124671057554716068673200562474888992846/52314361794906262800309931921721670884134798533156029385"
            ]
        ], 
        [
            [
                "1/6", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "917/3200", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "23389/82530", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "41287/147720", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "777067/3302960", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "156098807/664392285", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "15808331/67380780", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "65030471/344909040", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "107808516751/578511070016", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "8848815206746057/34153738106716800", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "11140060952340038/44244076033730285", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "145477299326/792611100693", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "719866471468649040367/2826548044944851558400", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "341404171791372681758789/1382143625219806157504640", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1162002719331936536403497/4648907871201670560119680", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "12754204666080499/52449757336810116", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1094440466964337029/5101681866432199600", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "935774579844892627675930211/4364437804863777183242789865", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "2400008457614382589/11199407643252375380", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "41706559461649310467/153600541287320485696", 
                0, 
                0, 
                0
            ], 
            [
                "1002587717549622158046008424481501/4014514534074799117985932243564800", 
                0, 
                0
            ], 
            [
                "45356662118819043869891/215229470023095126305520", 
                0
            ], 
            [
                "27159307461/202851958715"
            ]
        ], 
        [
            [
                "17/120", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "2753/8160", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "4609/13765", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "5005/15084", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "7285087/24024000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "292842493/995864320", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "984989/3505230", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "163227053/630392960", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "5195358800071/20083159824660", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "140695183994309/623443056008520", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "2619283364838/11636443789003", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1559415747241/6035297633568", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "3710777946487222001/16452459899691446400", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "155690797899404758502309/693767044875251025306960", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "700275667942876125906473/3113815957988095170046180", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "5265711027752199/23478591069722636", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "298067250682738499/1579713308325659700", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "129079120654457761174/686974525282650679863", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "335704176871/1795242525586", 
                0, 
                0, 
                0
            ], 
            [
                "12443069/37270320", 
                0, 
                0
            ], 
            [
                "6228849/24846880", 
                0
            ], 
            [
                "1241944383138857/5804090664581440"
            ]
        ]
    ], 
    "r_matrices": [
        [
            [
                "9/34"
            ], 
            [
                "-15/34"
            ]
        ], 
        [
            [
                "5238433655548083/58089276771905680", 
                "11225152020534309951/50879038185363031670", 
                "562171040027752435011/22367404743091433969840", 
                "55761964834089728095209/576340344204161567695600", 
                "-16427078204497885222196660351991/138070440729738643691337006243448", 
                "-4483000966982149307227129550283532582707/59027119124963120490447689160232263198580", 
                "-9/94", 
                0, 
                0, 
                0
            ], 
            [
                "-17020324102860/726115959648821", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "67287976220205/726115959648821", 
                "-12438560038335639/8327174825754997", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "67287976220205/726115959648821", 
                "-12438560038335639/8327174825754997", 
                "-333483311738634822/457598296708089893", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-97181527399959/1659693622054448", 
                "293810750124569720413/152637114556089095010", 
                "-1187345255991293271801/4473480948618286793968", 
                "-559539310758674837985943/576340344204161567695600", 
                "107041515232353749382743314467465/138070440729738643691337006243448", 
                "-25403672146232179407620400784940017968673/177081357374889361471343067480696789595740", 
                "-17/94", 
                0, 
                0, 
                0
            ], 
            [
                "43157164402949/829846811027224", 
                "-3985440956681479379/5870658252157272885", 
                "162353238369504513039/172056959562241799768", 
                "-7708123231857395951671/22166936315544675680600", 
                "-3359675510053882063863674370875/69035220364869321845668503121724", 
                "63137006541212501328051132955408376829197/88540678687444680735671533740348394797870", 
                "-17/47", 
                0, 
                0, 
                0
            ], 
            [
                "5385984277050/103730851378403", 
                "-278881958055597960/391377216810484859", 
                "-183079476424855980/212941781636437871", 
                "71491310898976435512/110834681577723378403", 
                "-1857483205359847273393850281500/17258805091217330461417125780431", 
                "-1457022300587439588780007941250435632360/2951355956248156024522384458011613159929", 
                "30/47", 
                0, 
                0, 
                0
            ], 
            [
                "-1746144551849361/11617855354381136", 
                "-3741717340178103317/10175807637072606334", 
                "-187390346675917478337/4473480948618286793968", 
                "-18587321611363242698403/115268068840832313539120", 
                "27378463674163142036994433919985/138070440729738643691337006243448", 
                "1494333655660716435742376516761177527569/11805423824992624098089537832046452639716", 
                "15/94", 
                0, 
                0, 
                0
            ], 
            [
                "-203162088973545/726115959648821", 
                "23213111047827838/8327174825754997", 
                "298110182622667506/457598296708089893", 
                "-18812157211779845909/11790923572098231745", 
                "-8144126053644197662272115948800/17258805091217330461417125780431", 
                "47552413004982840342302554054047807304/62794807579748000521752860808757726807", 
                "-3814632576626479390314294275935445141416/3367880503139642298166226456814100164959", 
                1, 
                0, 
                0
            ], 
            [
                "-203162088973545/726115959648821", 
                "23213111047827838/8327174825754997", 
                "-559588824430097185/457598296708089893", 
                "-6028313759925973596/11790923572098231745", 
                "-8144126053644197662272115948800/17258805091217330461417125780431", 
                "-75102255911619389172931138436809858324/62794807579748000521752860808757726807", 
                "1801818780217639972291661373003107362936/3367880503139642298166226456814100164959", 
                "-158340847916407836259181692299413599061133/239806612709460958163990665102902040413067", 
                1, 
                0
            ], 
            [
                "-106665505712415/726115959648821", 
                "6049926916769363/8327174825754997", 
                "-54108919641800400/457598296708089893", 
                "-54108919641800400/124114984969455071", 
                "-8864689605404351501782210682250/17258805091217330461417125780431", 
                "-16027766309662533110927465772689515570/62794807579748000521752860808757726807", 
                "-1170715526346297197608510260309955189782/3367880503139642298166226456814100164959", 
                "1453275765247959603521596322090054293823/239806612709460958163990665102902040413067", 
                "427048648767475571314839288590257991593729/5403356402080430768729601008409827220017446", 
                1
            ], 
            [
                "-19149819258806461/58089276771905680", 
                "63609194783027756389/152637114556089095010", 
                "1061878631163532377243/22367404743091433969840", 
                "105328155797725041957617/576340344204161567695600", 
                "-31028925497384894308593691775983/138070440729738643691337006243448", 
                "-25403672146232179407620400784940017968673/177081357374889361471343067480696789595740", 
                "-17/94", 
                0, 
                0, 
                0
            ]
        ], 
        [
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-2/41", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-2/41", 
                "-2/39", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-2/41", 
                "-2/39", 
                "-281/1591", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-2/41", 
                "-97/559", 
                "-96/1591", 
                "-48/655", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-7/41", 
                "-32/559", 
                "-96/1591", 
                "-48/655", 
                "-48/607", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                "-195/1591", 
                "-281/12576", 
                "-215/23066", 
                "-5/494", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                "-205/1677", 
                "-10/1591", 
                "-1/131", 
                "-25495/1107168", 
                "-5/494", 
                "-404304/1549817", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                "-140825/1107168", 
                "-5/494", 
                "-356880/1549817", 
                "-11435864965/172190077621", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                "-1591/12576", 
                "-215/23066", 
                "-5/494", 
                "-2825/1549817", 
                "-42633911520/172190077621", 
                "-345904602598/1179035522879", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                "-41/1677", 
                "-41/1591", 
                "-41/1310", 
                "-41/1214", 
                "-2/247", 
                "-4080/1549817", 
                "-4080/1145513", 
                "-38931351415/10611319705911", 
                "-5/963", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-5/41", 
                "-10/1677", 
                "-10/1591", 
                "-1/131", 
                "-5/607", 
                "-565/23712", 
                "-404304/1549817", 
                "-404304/1145513", 
                "1307834411353/10611319705911", 
                "8700509/49882437", 
                "-2006/43199", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                "-3035/23712", 
                "-356880/1549817", 
                "25507122864/172190077621", 
                "-1028381330015/3537106568637", 
                "3106757/17675223", 
                "-1986/43199", 
                "-102024727255/10864927871719", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/41", 
                "-2/1677", 
                "-41/1591", 
                "-41/1310", 
                "-62/11533", 
                "-17/494", 
                "-4080/1549817", 
                "-5895069696/172190077621", 
                "-42446880928/1179035522879", 
                "-160037/6728481", 
                "-5882/43199", 
                "-156710817648/10864927871719", 
                "-21115114706531767/1883066624441290699", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                "-1591/12576", 
                "-215/23066", 
                "-5/494", 
                "-2825/1549817", 
                "36518342304/172190077621", 
                "2372765124268/10611319705911", 
                "-31125238621808/66404946725073", 
                "-205/43199", 
                "-1638178187616/10864927871719", 
                "-21583940175938118/110768624967134747", 
                "-164113727788662058423/61059039596539653708317", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/41", 
                "-1/39", 
                "-4/1591", 
                "-2/655", 
                "-731/23066", 
                "-17/494", 
                "-48384/1549817", 
                "-1991161392/172190077621", 
                "-118589449255/10611319705911", 
                "-289186/6728481", 
                "-5882/43199", 
                "-156710817648/10864927871719", 
                "-21115114706531767/1883066624441290699", 
                "-49077227004283786812526/305295197982698268541585", 
                "-21620647200918/301856320066825", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                "-3035/23712", 
                "307056/1549817", 
                "-32996517072/172190077621", 
                "869907828961/3537106568637", 
                "-4227451/17675223", 
                "-1986/43199", 
                "-102024727255/10864927871719", 
                "-783154080494936744/1883066624441290699", 
                "-5917470172170371263359/305295197982698268541585", 
                "80937750373488906370043/2685517350843849216956725", 
                "-269004395578383/12820312621013089", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                "-140825/1107168", 
                "-5/494", 
                "307056/1549817", 
                "9212748923/172190077621", 
                "-582416495112/1179035522879", 
                "5717109057428/66404946725073", 
                "-205/43199", 
                "-1638178187616/10864927871719", 
                "199331327827302836/1883066624441290699", 
                "-20554345876437766192522/305295197982698268541585", 
                "-408696717434857425751867/2685517350843849216956725", 
                "-269004395578383/12820312621013089", 
                "-306802625838222459/1705986455660832514", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-5/41", 
                "-10/1677", 
                "-10/1591", 
                "-1/131", 
                "-5/607", 
                "-565/23712", 
                "307056/1549817", 
                "307056/1145513", 
                "-2235774622727/10611319705911", 
                "-14873731/49882437", 
                "-2006/43199", 
                "-4310573942585/10864927871719", 
                "-23344960809531555/1883066624441290699", 
                "-7149206168120186264223/305295197982698268541585", 
                "3357420011385040694003/107420694033753968678269", 
                "-329902400250735/12820312621013089", 
                "-291850993899340828392836999/12597352654699422333003546292", 
                "1171995125584753/33180486704484698", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                "-205/1677", 
                "-10/1591", 
                "-1/131", 
                "-25495/1107168", 
                "-5/494", 
                "307056/1549817", 
                "-85546162091/172190077621", 
                "16318523785/1179035522879", 
                "6756417146612/66404946725073", 
                "-205/43199", 
                "973593263712/10864927871719", 
                "-362909211261169996/1883066624441290699", 
                "-20580702078716919874282/305295197982698268541585", 
                "-115387018307346621411551/537103470168769843391345", 
                "-329902400250735/12820312621013089", 
                "120764150384619587579671331/3149338163674855583250886573", 
                "-278971745854319/16590243352242349", 
                "-3021883173595/22525310518886", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                "-195/1591", 
                "-281/12576", 
                "-215/23066", 
                "-5/494", 
                "-797671/1549817", 
                "11798387136/172190077621", 
                "943640881858/10611319705911", 
                "2901275173039/66404946725073", 
                "-205/43199", 
                "973593263712/10864927871719", 
                "203349099557080846/1883066624441290699", 
                "1666608009082759068817/305295197982698268541585", 
                "4607142663111/301856320066825", 
                "-811300833140528/12820312621013089", 
                "-2275808329477408385467684555/12597352654699422333003546292", 
                "-7308696854445341/33180486704484698", 
                "-3021883173595/22525310518886", 
                "-3021883173595/19503427345291", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                "-39/1591", 
                "-281/62880", 
                "-1591/58272", 
                "-37/1248", 
                "-3515/1549817", 
                "-233899025/172190077621", 
                "-32348886670/10611319705911", 
                "-112925/53025669", 
                "-1039/43199", 
                "-817482677/350481544249", 
                "-8951412525989257/1883066624441290699", 
                "-8645689995066825420537/305295197982698268541585", 
                "-801694114576/301856320066825", 
                "-437426000248927/12820312621013089", 
                "-185143977850161632110135305/25194705309398844666007092584", 
                "-52684735659303/5880086251427668", 
                "-1490633437353185/281611432107112772", 
                "-1490633437353185/243831848670828082", 
                "-5007/442928", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-2/41", 
                "-4/1677", 
                "-4/1591", 
                "-2/655", 
                "-2/607", 
                "-113/11856", 
                "307776/1549817", 
                "-30061422624/172190077621", 
                "-2021102505434/10611319705911", 
                "275840/2242827", 
                "-989/43199", 
                "-92895881738/10864927871719", 
                "-5803158942059860/1883066624441290699", 
                "-5603469512084722442052/305295197982698268541585", 
                "-72956834180860057345238/537103470168769843391345", 
                "-400020214040475/12820312621013089", 
                "-55219159921370674508827267/25194705309398844666007092584", 
                "7713512590280688959/72930709776457366204", 
                "-5260933139498777/352014290133890965", 
                "349927790641963618153963/3465728973847303703385405", 
                "-20777111524697/198311479635780", 
                "-372148/151253609", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                "-82/1677", 
                "-4/1591", 
                "-2/655", 
                "-5099/553584", 
                "-1/247", 
                "307776/1549817", 
                "8848282978/172190077621", 
                "180748204340/3537106568637", 
                "-14499428590951/66404946725073", 
                "-73/43199", 
                "-1670433206496/10864927871719", 
                "-298930964726917936/1883066624441290699", 
                "-8858137623564454852108/305295197982698268541585", 
                "37121937711715880230893/537103470168769843391345", 
                "-400020214040475/12820312621013089", 
                "323558113851416468021565389/3149338163674855583250886573", 
                "613673570892021401/36465354888228683102", 
                "142433173636238091/1408057160535563860", 
                "-9703076010600372797423/6931457947694607406770810", 
                "-20777111524697/198311479635780", 
                "-372148/151253609", 
                "-269964546122771052275/21316291842459706112779", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-2/41", 
                "-4/1677", 
                "-4/1591", 
                "-2/655", 
                "-2/607", 
                "-113/11856", 
                "-332448/1549817", 
                "26352801600/172190077621", 
                "1785682333348/10611319705911", 
                "-346258/2242827", 
                "-989/43199", 
                "-92895881738/10864927871719", 
                "-5803158942059860/1883066624441290699", 
                "-5349255517785148197687/305295197982698268541585", 
                "334503812275332267862434/2685517350843849216956725", 
                "-161652137429754/12820312621013089", 
                "-242211858278790433235605353/25194705309398844666007092584", 
                "-8919118630214674723/72930709776457366204", 
                "-5260933139498777/352014290133890965", 
                "-136201992760523240361569/1155242991282434567795135", 
                "16803888098323/198311479635780", 
                "-372148/151253609", 
                "-8844024018248221043756/21316291842459706112779", 
                "-2108998930918668561239540960186825/333737797553240486100485260702025936", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                "-41/1677", 
                "-2/1591", 
                "-1687/62880", 
                "-377/58272", 
                "-37/1248", 
                "-1045/1549817", 
                "-451546495/172190077621", 
                "-11162623735/10611319705911", 
                "-194780/53025669", 
                "-1039/43199", 
                "-817482677/350481544249", 
                "-5909232721907937/1883066624441290699", 
                "-8638938112818029779377/305295197982698268541585", 
                "-15623592827335355502603/2685517350843849216956725", 
                "-440093040658977/12820312621013089", 
                "-105822508282738379882510135/12597352654699422333003546292", 
                "-9143803113037/1470021562856917", 
                "-1490633437353185/281611432107112772", 
                "-129432725771857/12833255193201478", 
                "-24385/3100496", 
                "-537271/151253609", 
                "-29137773461801671800/21316291842459706112779", 
                "-626262101583659220457103729281545/333737797553240486100485260702025936", 
                "-57227965510974370455910892643770725/24345695706583738039692554157202282219", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                "-78/1591", 
                "-281/31440", 
                "-43/11533", 
                "-1/247", 
                "-6070/1549817", 
                "36503257824/172190077621", 
                "-2276625758789/10611319705911", 
                "-860500614002/66404946725073", 
                "-73/43199", 
                "-1670433206496/10864927871719", 
                "289122391402001220/1883066624441290699", 
                "-8018116241109256218533/305295197982698268541585", 
                "15422964180671352718992/2685517350843849216956725", 
                "-377714302862142/12820312621013089", 
                "-2927725364214920484648068941/25194705309398844666007092584", 
                "4845366878741300427/72930709776457366204", 
                "142433173636238091/1408057160535563860", 
                "-707272132695479550144209/6931457947694607406770810", 
                "-22272851627/1263130443540", 
                "-506564/151253609", 
                "-2063809324585023985/1937844712950882373889", 
                "-466577927409874621324914435264925/333737797553240486100485260702025936", 
                "-385750802041779021270046225560181945/24345695706583738039692554157202282219", 
                "-21078433182560218765824209635116960697/8313454113116194102041068534457793919245", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                "-1591/31440", 
                "-43/11533", 
                "-1/247", 
                "-1130/1549817", 
                "-39668494272/172190077621", 
                "2072620047823/10611319705911", 
                "-234846079736/66404946725073", 
                "-73/43199", 
                "1624490686752/10864927871719", 
                "-293862277700979776/1883066624441290699", 
                "-1554202102845709261477/61059039596539653708317", 
                "-33896929892233175556526/2685517350843849216956725", 
                "-382748133644654/12820312621013089", 
                "2768965928228266377320766789/25194705309398844666007092584", 
                "-7823980317986829543/72930709776457366204", 
                "-154166527380645321/1408057160535563860", 
                "410876334051480380470999/6931457947694607406770810", 
                "-12048183503/1263130443540", 
                "-372148/151253609", 
                "-22676100078496080575/21316291842459706112779", 
                "-466168769711720462448294227712085/333737797553240486100485260702025936", 
                "-385700205692730009736757722157277265/24345695706583738039692554157202282219", 
                "-28440292645878604928123640220228020503/8313454113116194102041068534457793919245", 
                "-72463618678632161633706712176337703414078011/114991701694227202611874016651440746232527126", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                "-28165/553584", 
                "-1/247", 
                "-332448/1549817", 
                "-10473949954/172190077621", 
                "-214120486330/3537106568637", 
                "12901422122057/66404946725073", 
                "-73/43199", 
                "1624490686752/10864927871719", 
                "294191078427939380/1883066624441290699", 
                "-6000754219299350068504/305295197982698268541585", 
                "-276626088951098433682429/2685517350843849216956725", 
                "-419961448905171/12820312621013089", 
                "-1363843652024580378347224039/12597352654699422333003546292", 
                "-617044803227054134/18232677444114341551", 
                "-154166527380645321/1408057160535563860", 
                "-128189136129070908719447/6931457947694607406770810", 
                "11462236999267/198311479635780", 
                "-506564/151253609", 
                "-269990348614710235535/21316291842459706112779", 
                "-210279082088351537417114359706547931/333737797553240486100485260702025936", 
                "-302946283942991339990567627015117375/24345695706583738039692554157202282219", 
                "-7786158042914954571873398114253844011/1662690822623238820408213706891558783849", 
                "-281788126341241331436451940064891680333305/114991701694227202611874016651440746232527126", 
                "-40468935710964585064850018861622770189338549/6107907070069343161991020042288658668490807315", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                "-82/1677", 
                "-4/1591", 
                "-2/655", 
                "-5099/553584", 
                "-1/247", 
                "-332448/1549817", 
                "-11062880414/172190077621", 
                "-202956999340/3537106568637", 
                "828642175688/3906173336769", 
                "-1031/43199", 
                "1341132924000/10864927871719", 
                "253810813249803866/1883066624441290699", 
                "-7000721457728513224001/305295197982698268541585", 
                "-273915022171923558180946/2685517350843849216956725", 
                "-161652137429754/12820312621013089", 
                "-367249355103708687611848669/3149338163674855583250886573", 
                "-1152565368356986053/36465354888228683102", 
                "-160197658849537199/1408057160535563860", 
                "-71075093680764148290991/2310485982564869135590270", 
                "16803888098323/198311479635780", 
                "-372148/151253609", 
                "-22676100078496080575/21316291842459706112779", 
                "-138492870810527819461598645787296129/333737797553240486100485260702025936", 
                "-130766242802256852019667215950025533/24345695706583738039692554157202282219", 
                "-7957462942105747843013223099932156804/1662690822623238820408213706891558783849", 
                "-99107744924367635016481804650577773304720/57495850847113601305937008325720373116263563", 
                "-28474066324453568020864428467295616562236424/6107907070069343161991020042288658668490807315", 
                "6289057684219756181336027484055284186134725508/40551720789647059415776170867611721830572622853", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                "-78/1591", 
                "-281/31440", 
                "-43/11533", 
                "-1/247", 
                "-6070/1549817", 
                "-39822129792/172190077621", 
                "2235928060544/10611319705911", 
                "18972628276/3906173336769", 
                "-1031/43199", 
                "1341132924000/10864927871719", 
                "-290532938051189753/1883066624441290699", 
                "-1574806498917954726271/305295197982698268541585", 
                "-31075398354491198152018/2685517350843849216956725", 
                "-377714302862142/12820312621013089", 
                "2146266526676983753812797301/25194705309398844666007092584", 
                "-7603454541714568259/72930709776457366204", 
                "-160197658849537199/1408057160535563860", 
                "606273200119895056257581/6931457947694607406770810", 
                "-22272851627/1263130443540", 
                "-506564/151253609", 
                "-29508680704393021700/21316291842459706112779", 
                "-361340636516666875659736404957765/333737797553240486100485260702025936", 
                "-48413434246356353425004433293035457/24345695706583738039692554157202282219", 
                "-20671187025952768685615093376526233017/8313454113116194102041068534457793919245", 
                "-23861966531238513069914012765403065399727757/57495850847113601305937008325720373116263563", 
                "947406011595802206400033469201242412614911736/6107907070069343161991020042288658668490807315", 
                "-147376328078232585155797807113417000459390812/40551720789647059415776170867611721830572622853", 
                "-46711183960283164994374925886413759252612990147/2906197389688259196632981841296948404329743770433", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/41", 
                "-2/1677", 
                "-2/1591", 
                "-1687/62880", 
                "-1687/58272", 
                "-11/1248", 
                "-1045/1549817", 
                "-1045/1145513", 
                "-27907854220/10611319705911", 
                "-185660/49882437", 
                "-1039/43199", 
                "-37143497797/10864927871719", 
                "-3782695909795962/1883066624441290699", 
                "-8639737860557991736197/305295197982698268541585", 
                "-15509980749301244042753/2685517350843849216956725", 
                "-440093040658977/12820312621013089", 
                "-113585183169209422454241665/25194705309398844666007092584", 
                "-55972583595053/5880086251427668", 
                "-647290691532467/70402858026778193", 
                "-810287206908885/121915924335414041", 
                "-24385/3100496", 
                "-537271/151253609", 
                "-3602253098048343705/1937844712950882373889", 
                "-464125982974591388105175749613825/333737797553240486100485260702025936", 
                "-77609180103247966940829917289170765/24345695706583738039692554157202282219", 
                "-5961338258507442852699100675161147752/1662690822623238820408213706891558783849", 
                "-18108683007048095584065/12754836665520728220853886", 
                "-5686533952602727449924667213031458504309173/1221581414013868632398204008457731733698161463", 
                "-9461223378264037030817295/2018993924996711581146945778", 
                "-5528396194711725690039899216200595598889087455/2906197389688259196632981841296948404329743770433", 
                "-137624225492146593087649915/71184220614512277801878683318", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                "-1591/31440", 
                "-43/11533", 
                "-1/247", 
                "-1130/1549817", 
                "39483759552/172190077621", 
                "-2256307828924/10611319705911", 
                "-44533941746/3906173336769", 
                "-1031/43199", 
                "-1595153562432/10864927871719", 
                "14664342920056003/110768624967134747", 
                "-1749967578737158016083/305295197982698268541585", 
                "-20408115225384875626736/2685517350843849216956725", 
                "-382748133644654/12820312621013089", 
                "-3113430013578627909390897879/25194705309398844666007092584", 
                "6608225759326430301/72930709776457366204", 
                "102645501754180039/1408057160535563860", 
                "-703796085510236779830361/6931457947694607406770810", 
                "-12048183503/1263130443540", 
                "-372148/151253609", 
                "-29482878212453838440/21316291842459706112779", 
                "-360931478818512716783116197404925/333737797553240486100485260702025936", 
                "-48362837897307341891715929890130777/24345695706583738039692554157202282219", 
                "-28033046489271154847914523961637292823/8313454113116194102041068534457793919245", 
                "40827423120121253802354720985414177672873349/114991701694227202611874016651440746232527126", 
                "-1937886638830111704699102594073290139101354949/6107907070069343161991020042288658668490807315", 
                "-147360367832607526668527104029980910581510312/40551720789647059415776170867611721830572622853", 
                "-46714558993115979910154463098962027940164790147/2906197389688259196632981841296948404329743770433", 
                "-2900665202660651212746569175251639723666823645541/5205575231273293160540192048534132508372656606999", 
                "-1989885413576605839134545600/347223818327393936826477595277", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                "-607/11856", 
                "-332448/1549817", 
                "29179667808/172190077621", 
                "656436091978/3537106568637", 
                "-971818/6728481", 
                "-979/43199", 
                "-21454371862/10864927871719", 
                "-10776710515913182/1883066624441290699", 
                "2247173155038031181102/305295197982698268541585", 
                "263537670017462496928666/2685517350843849216956725", 
                "-419961448905171/12820312621013089", 
                "-334538463725146302918542447/25194705309398844666007092584", 
                "-8339667222032312209/72930709776457366204", 
                "-2444740660100131/704028580267781930", 
                "-388057208517536651768828/3465728973847303703385405", 
                "11462236999267/198311479635780", 
                "-506564/151253609", 
                "-13425240415205837093834/21316291842459706112779", 
                "-6890217226705590879476445899784915/333737797553240486100485260702025936", 
                "2751751160601041550792427364145701961/24345695706583738039692554157202282219", 
                "-7629956497046619835875642629903293938/1662690822623238820408213706891558783849", 
                "-16686194317538197492858534933435139400710/57495850847113601305937008325720373116263563", 
                "-4793049159714641648489836087858997029805812/6107907070069343161991020042288658668490807315", 
                "-599540675036891908892845454/11118136077894443256678495597", 
                "-17054796648875780563863969315435676821977079477/2906197389688259196632981841296948404329743770433", 
                "-29993077802906202787720419868544545910149175521/10411150462546586321080384097068265016745313213998", 
                "-1535273996717336677000658203/347223818327393936826477595277", 
                "-493549355127446839504861506154649305152311039/75563474733587012836335310393252830732667293764", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                "-28165/553584", 
                "-1/247", 
                "331488/1549817", 
                "10174663934/172190077621", 
                "183796021190/3537106568637", 
                "-843643409848/3906173336769", 
                "-1031/43199", 
                "-1595153562432/10864927871719", 
                "-295049921660041568/1883066624441290699", 
                "-9592140055739933783507/305295197982698268541585", 
                "49606947668156365950912/537103470168769843391345", 
                "-107187817822300/12820312621013089", 
                "981028698048307177172060249/12597352654699422333003546292", 
                "132368933304235234/18232677444114341551", 
                "102645501754180039/1408057160535563860", 
                "14839824652745275307251/2310485982564869135590270", 
                "-20428937772413/198311479635780", 
                "-506564/151253609", 
                "-2063809324585023985/1937844712950882373889", 
                "29623130942195812382928459002628001/83434449388310121525121315175506484", 
                "12266865015897006927043882373727092/24345695706583738039692554157202282219", 
                "-2111490458266078445947964774399875615/1662690822623238820408213706891558783849", 
                "-65176370930982471624293958479645593104745/114991701694227202611874016651440746232527126", 
                "-9354684872811705928451998856597343521856973/6107907070069343161991020042288658668490807315", 
                "-12867026383259335483604857663314967377244230139/40551720789647059415776170867611721830572622853", 
                "-1618230248375285576155116795085324289115031715167/2906197389688259196632981841296948404329743770433", 
                "-130297294487526989472298453429264986261839047860/5205575231273293160540192048534132508372656606999", 
                "-1989885413576605839134545600/347223818327393936826477595277", 
                "-1068539995990801031807023742601965146368872220/18890868683396753209083827598313207683166823441", 
                "-6417263447865417445090380616873289898893472200/491496746733205542822805677028111169035679087361", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                "-607/11856", 
                "331488/1549817", 
                "-29323972128/172190077621", 
                "-1978468593914/10611319705911", 
                "963598/6728481", 
                "-979/43199", 
                "-21454371862/10864927871719", 
                "-10776710515913182/1883066624441290699", 
                "-12205363187548874933723/305295197982698268541585", 
                "-67520929746495700523432/537103470168769843391345", 
                "-107187817822300/12820312621013089", 
                "-175856765947962629969709823/25194705309398844666007092584", 
                "5774756409232802879/72930709776457366204", 
                "-2444740660100131/704028580267781930", 
                "85211102102325098567484/1155242991282434567795135", 
                "-20428937772413/198311479635780", 
                "-506564/151253609", 
                "7567353958038642447631/21316291842459706112779", 
                "286310320932899179604286610494565/83434449388310121525121315175506484", 
                "-14190015348471656921687219849155389020/24345695706583738039692554157202282219", 
                "-7518184843533348294527033752163269938/1662690822623238820408213706891558783849", 
                "-1146493330176681271249061535557547695160710/57495850847113601305937008325720373116263563", 
                "-329320028568022184184379504732629082401389812/6107907070069343161991020042288658668490807315", 
                "-12697073634265499085813454/11118136077894443256678495597", 
                "-8096066933899930729643013580621669201426804677/2906197389688259196632981841296948404329743770433", 
                "-61579116005456330514455332091210377675739999401/10411150462546586321080384097068265016745313213998", 
                "-1535273996717336677000658203/347223818327393936826477595277", 
                "-1011319352833316621936279024444794819153429559/75563474733587012836335310393252830732667293764", 
                "-113924857410761501511106492510617865940906522239/491496746733205542822805677028111169035679087361", 
                "-34521334497401662966164012790/3283990476716065990826657382877", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/41", 
                "-1/39", 
                "-1/37", 
                "-473/62880", 
                "-473/58272", 
                "-11/1248", 
                "-3515/1549817", 
                "-3515/1145513", 
                "-15603656185/10611319705911", 
                "-103805/49882437", 
                "-1039/43199", 
                "-58293728197/10864927871719", 
                "-3815231987076462/1883066624441290699", 
                "-8649701772096674383497/305295197982698268541585", 
                "-754067742006/301856320066825", 
                "-437477767496787/12820312621013089", 
                "-3951724769697540/852993227830416257", 
                "-177672/31454087", 
                "-1131677318256957/140805716053556386", 
                "-1131677318256957/121915924335414041", 
                "-34057/3100496", 
                "-537271/151253609", 
                "-3602253098048343705/1937844712950882373889", 
                "-39624784078531780755/21046327296336935060504", 
                "-77700611667842265321904291885269090/24345695706583738039692554157202282219", 
                "-5964133022224871336363432131600616619/1662690822623238820408213706891558783849", 
                "-73183493658228357064405/38264509996562184662561658", 
                "-5320232691524890953227688776397469095944771/1221581414013868632398204008457731733698161463", 
                "-8851773389275403098213465/2018993924996711581146945778", 
                "-8116911758790212740435719376098932442498745455/2906197389688259196632981841296948404329743770433", 
                "-202062886748269671312003915/71184220614512277801878683318", 
                "-1274105478685162691996147911/347223818327393936826477595277", 
                "-194186677468213079202770310406526989099373105/37781737366793506418167655196626415366333646882", 
                "-13946601415960932545492973490/3318511811213467653792821395667", 
                "-18084362692689484859932545945/3283990476716065990826657382877", 
                "-122102885915/21939924933989", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                "-39/1591", 
                "-281/62880", 
                "-43/23066", 
                "-1/494", 
                "-145307/1549817", 
                "3932894208/172190077621", 
                "287758900318/10611319705911", 
                "55467456452/3906173336769", 
                "-34/43199", 
                "329783067456/10864927871719", 
                "60908610611827918/1883066624441290699", 
                "787203274638451250638/305295197982698268541585", 
                "1647011478444/301856320066825", 
                "-17559236254762/12820312621013089", 
                "-145821697516452835203130135/6298676327349711166501773146", 
                "-3278117043956759/116131703465696443", 
                "-1554334967238546/70402858026778193", 
                "-3108669934477092/121915924335414041", 
                "5326831856905/158649183708624", 
                "-112833/151253609", 
                "-6730613270712381379115/42632583684919412225558", 
                "-6730613270712381379115/42092654592673870121008", 
                "1009953982018738556862628675365762359/24345695706583738039692554157202282219", 
                "-9091007407950419073850080308009003044/8313454113116194102041068534457793919245", 
                "-30147350856240683131132081022202155139511/57495850847113601305937008325720373116263563", 
                "111318871701862182844306279054632331466090416/6107907070069343161991020042288658668490807315", 
                "11706387326614619505217083704600037863836417171/216275844211450983550806244627262516429720655216", 
                "30132974036055500051627882820055304889235094451/830342111339502627609423383227699544094212505838", 
                "-14909015296504263476969777829874054096882075386/5205575231273293160540192048534132508372656606999", 
                "-4063070639502833040451151469/6944476366547878736529551905540", 
                "14886719729898905259382148797179518955386697391/604507797868696102690682483146022645861338350112", 
                "1360767111191823982050824649537/26548094489707741230342571165336", 
                "-89893814941186712457233759069350913186655990789/3024727017574702678455085903832974836228110537800", 
                "-606949463287692013968510532383/20207818561568590823387354654600", 
                "-11572826098403/535023638704360", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                "-41/1677", 
                "-2/1591", 
                "-1/655", 
                "-5099/1107168", 
                "-1/494", 
                "70896/1549817", 
                "-15118132495/172190077621", 
                "17762808800/3537106568637", 
                "122201028346/3906173336769", 
                "-34/43199", 
                "329783067456/10864927871719", 
                "-61104529387576452/1883066624441290699", 
                "-922258332341748594208/305295197982698268541585", 
                "-74564105969707944728382/2685517350843849216956725", 
                "-10448578035088/12820312621013089", 
                "74291432864835034454717705/3149338163674855583250886573", 
                "212316726270596/116131703465696443", 
                "-1554334967238546/70402858026778193", 
                "25452921362363528421310/693145794769460740677081", 
                "-3219966590663/158649183708624", 
                "-46121/151253609", 
                "390877525047347795465/3875689425901764747778", 
                "402604673648434336024208534858565/667475595106480972200970521404051872", 
                "-6824538607066695504584186093799912543/48691391413167476079385108314404564438", 
                "-16438905786861667782297387261858751627/16626908226232388204082137068915587838490", 
                "-18357350438840460334008771443544413700614723/114991701694227202611874016651440746232527126", 
                "329851309080826042100334531508297328761466449/6107907070069343161991020042288658668490807315", 
                "4019270055763332626470088633342321332698902069/216275844211450983550806244627262516429720655216", 
                "-20032956641227628344399676145038669209697233743/5812394779376518393265963682593896808659487540866", 
                "377339616154603668030070235170111708196739416823/10411150462546586321080384097068265016745313213998", 
                "-4063070639502833040451151469/6944476366547878736529551905540", 
                "-39784479140449252729269156513959359189764800237187/1254353680577544413083166152527996990162277076482400", 
                "-159282200092158394962706200913122626608655259205/3931973973865644342582445416224889352285432698888", 
                "162901823121087435510079961310364733623340263/7288498837529404044470086515260180328260507320", 
                "443587558563446691399372983529/10103909280784295411693677327300", 
                "-11572826098403/535023638704360", 
                "-13461384972108932237392717/543453561028419675283217254", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/41", 
                "-2/1677", 
                "-2/1591", 
                "-1/655", 
                "-1/607", 
                "-113/23712", 
                "70896/1549817", 
                "70896/1145513", 
                "-356650982903/10611319705911", 
                "-2372659/49882437", 
                "-8/43199", 
                "-707884618885/10864927871719", 
                "-1986099001151024/1883066624441290699", 
                "-592471782242543472408/305295197982698268541585", 
                "54658566439543870979668/2685517350843849216956725", 
                "-10448578035088/12820312621013089", 
                "-15577907113894538270500505/6298676327349711166501773146", 
                "2777676047060981/116131703465696443", 
                "5494496410289575/140805716053556386", 
                "-11888445697893729261307/693145794769460740677081", 
                "-3219966590663/158649183708624", 
                "-46121/151253609", 
                "-14371522156640661670/21316291842459706112779", 
                "67322466174698086204190510953994285/667475595106480972200970521404051872", 
                "-18625154713517207694672423789508295/48691391413167476079385108314404564438", 
                "109119732370220343992048052582217967/3325381645246477640816427413783117567698", 
                "1932563904084232210901060/19132254998281092331280829", 
                "-378202008129117168962287268678920559753113988/6107907070069343161991020042288658668490807315", 
                "-62925038535641583321944302/1009496962498355790573472889", 
                "-393801102730421630531422172328581723971929731769/2906197389688259196632981841296948404329743770433", 
                "-9803308202308314083377046397/71184220614512277801878683318", 
                "-5696152690982496662488454421/3472238183273939368264775952770", 
                "25692275085483794307497504768908605243529412302231/627176840288772206541583076263998495081138538241200", 
                "33325796280307376151310194195555244968507509285/1965986986932822171291222708112444676142716349444", 
                "11390199550691656704535147567130307737569/260867560599587496964614878488823410981550", 
                "31737106923288564603790177/1391243962930711932763329064", 
                "-11572826098403/535023638704360", 
                "-13461384972108932237392717/543453561028419675283217254", 
                "-13461384972108932237392717/529992176056310743045824537", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                "-28165/1107168", 
                "-1/494", 
                "70896/1549817", 
                "2137529983/172190077621", 
                "-309327360007/3537106568637", 
                "111068162842/3906173336769", 
                "-34/43199", 
                "-339410222400/10864927871719", 
                "59879169126672898/1883066624441290699", 
                "-193343557503722760794/61059039596539653708317", 
                "-68175102397229721131202/2685517350843849216956725", 
                "-10422694411158/12820312621013089", 
                "-293046115819925375195639921/12597352654699422333003546292", 
                "706193041088084841/18232677444114341551", 
                "5825782137960035/281611432107112772", 
                "2507216790458590044185/1386291589538921481354162", 
                "-3245346399287/158649183708624", 
                "-112833/151253609", 
                "4299627163453181320975/42632583684919412225558", 
                "8306374664468874613601598103463385/667475595106480972200970521404051872", 
                "-6820187969019928552627435042817900763/48691391413167476079385108314404564438", 
                "-8458777796886274489875821149766373053/16626908226232388204082137068915587838490", 
                "7657080307816455643670143679611198358058014/57495850847113601305937008325720373116263563", 
                "-766915884826759092215972067958261395827657348/6107907070069343161991020042288658668490807315", 
                "2448083487558807992631266010167905659581833787/216275844211450983550806244627262516429720655216", 
                "104561137461615248670207595565289197862325059957/5812394779376518393265963682593896808659487540866", 
                "-2171624516115324779168822880719385821135723889419/52055752312732931605401920485341325083726566069990", 
                "-151769640333643737001363349627/6944476366547878736529551905540", 
                "24118763237053303334736675093744374978633990623267/1254353680577544413083166152527996990162277076482400", 
                "-158921453152367378385399489013329384094733313023/3931973973865644342582445416224889352285432698888", 
                "30808089254669899962600915470833068666837139/3644249418764702022235043257630090164130253660", 
                "884815244590173442827414863633/20207818561568590823387354654600", 
                "-8653686234/13375590967609", 
                "-96406074446756500239481917/543453561028419675283217254", 
                "-441569090546088706004039966562014596190315599/63966335192643700927985360589843653034029375757", 
                "14342160496778540740189270855235617/280286388166939651639100482732634431", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                "-607/23712", 
                "70896/1549817", 
                "-6304323216/172190077621", 
                "607874293033/10611319705911", 
                "-2373619/53025669", 
                "-8/43199", 
                "-5739563819/10864927871719", 
                "-128105978054313169/1883066624441290699", 
                "-544000550035829299686/305295197982698268541585", 
                "47845846544458342942278/2685517350843849216956725", 
                "-10422694411158/12820312621013089", 
                "1049689461632997707252204637/25194705309398844666007092584", 
                "-1188548041964567093/72930709776457366204", 
                "-70351996793585/70402858026778193", 
                "14507497662879291261155/693145794769460740677081", 
                "-3245346399287/158649183708624", 
                "-112833/151253609", 
                "238000480821765059570/21316291842459706112779", 
                "67422164094903468160002038652541025/667475595106480972200970521404051872", 
                "966731251383496211233605407541574045/48691391413167476079385108314404564438", 
                "-345976642473423498613142534290682814451/16626908226232388204082137068915587838490", 
                "-11583844388911655934121926479861271205500779/114991701694227202611874016651440746232527126", 
                "76526646934893472518496376943976536997590809/1221581414013868632398204008457731733698161463", 
                "-1219099084224269029610998565/19768753176926879326149683096", 
                "-56232334211371269103959111084239722038812436027/415171055669751313804711691613849772047106252919", 
                "5469472264868591769354027441600765440715226487049/52055752312732931605401920485341325083726566069990", 
                "-115258952660166563753421666/347223818327393936826477595277", 
                "-35980984455123189443474418358651988509333112529623/313588420144386103270791538131999247540569269120600", 
                "3084754347607564459178286814042138123664787589/491496746733205542822805677028111169035679087361", 
                "132156619234739318886993754456852045384755702169/3024727017574702678455085903832974836228110537800", 
                "1550222813909246047382955/173905495366338991595416133", 
                "-8653686234/13375590967609", 
                "-96406074446756500239481917/543453561028419675283217254", 
                "3282239864882551867006195059534435477437528339/63966335192643700927985360589843653034029375757", 
                "-1570578860042626452995490098385920/280286388166939651639100482732634431", 
                "-7742693445633518724318815865614655399814/35915282728788254971021797478731056439679", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                "-1591/62880", 
                "-43/23066", 
                "-1/494", 
                "-565/1549817", 
                "8434414944/172190077621", 
                "548003401888/10611319705911", 
                "-309017921455/3906173336769", 
                "-34/43199", 
                "-339410222400/10864927871719", 
                "-62133970872731472/1883066624441290699", 
                "201146407647478539256/305295197982698268541585", 
                "113372386109963439187357/2685517350843849216956725", 
                "-12083423462102/12820312621013089", 
                "519525816786041583461217953/25194705309398844666007092584", 
                "-1387511427718927691/72930709776457366204", 
                "5825782137960035/281611432107112772", 
                "-775020796982951137/38281600241320008874", 
                "-1375211435/1010504354832", 
                "-46121/151253609", 
                "-611871605331339722725/3875689425901764747778", 
                "44348173497787751147642647034118425/333737797553240486100485260702025936", 
                "1064383206040043892877650765359427869/24345695706583738039692554157202282219", 
                "-4429993197896650555154126617674078611/8313454113116194102041068534457793919245", 
                "1352131303276400832363131811570252382872067/114991701694227202611874016651440746232527126", 
                "74215307080550267710270046115693071828339893/6107907070069343161991020042288658668490807315", 
                "-27139625275098397297479491354516499928538042867/216275844211450983550806244627262516429720655216", 
                "-244095279055649016132693147328838043493927804695/5812394779376518393265963682593896808659487540866", 
                "450772062773729250866661253369089485958103326167/26027876156366465802700960242670662541863283034995", 
                "-151769640333643737001363349627/6944476366547878736529551905540", 
                "23858668965302437401321346669104956590617950693/3022538989343480513453412415730113229306691750560", 
                "66204075668552532861421237292379292886613918219/1310657991288548114194148472074963117428477566296", 
                "15455065283355398854806172776929495809415551881/756181754393675669613771475958243709057027634450", 
                "-76163666978051494242480204476/2525977320196073852923419331825", 
                "-8653686234/13375590967609", 
                "-680626536505981103436100/271726780514209837641608627", 
                "-11358261030632966572327051881901433808487224538/63966335192643700927985360589843653034029375757", 
                "14342160496778540740189270855235617/280286388166939651639100482732634431", 
                "-1080374602148489824658426743559086711664/35915282728788254971021797478731056439679", 
                "26956085689694729920945639995345841713421381064141676051070563/425403458030285842114345463402896855621193863934279036863570091", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                "-607/23712", 
                "-71376/1549817", 
                "6232171056/172190077621", 
                "-612454452023/10611319705911", 
                "2341229/53025669", 
                "-8/43199", 
                "-5739563819/10864927871719", 
                "118962481748576891/1883066624441290699", 
                "4348744027073843094/305295197982698268541585", 
                "-52975792817764097636442/2685517350843849216956725", 
                "-18539663989938/12820312621013089", 
                "-1260047878492701370705440303/25194705309398844666007092584", 
                "1031549558742264487/72930709776457366204", 
                "-70351996793585/70402858026778193", 
                "-16086486709805333176153/693145794769460740677081", 
                "2817679729705/158649183708624", 
                "-3213329/151253609", 
                "237405309688511057510/21316291842459706112779", 
                "-67416009956432646376482813731338435/667475595106480972200970521404051872", 
                "889332855837368154682588487611944585/48691391413167476079385108314404564438", 
                "-17825489142293197885708577893075225619/16626908226232388204082137068915587838490", 
                "11607881868735466077796145559535449581796319/114991701694227202611874016651440746232527126", 
                "-379180957448282619762768459696543771203897201/6107907070069343161991020042288658668490807315", 
                "1230347195020208604266836629/19768753176926879326149683096", 
                "311600583007495466211439860628835212899576098187/2906197389688259196632981841296948404329743770433", 
                "-6962716909176753206636507535804452785264706756979/52055752312732931605401920485341325083726566069990", 
                "-115258952660166563753421666/347223818327393936826477595277", 
                "15663187610226924254831003406671302299590632861523/313588420144386103270791538131999247540569269120600", 
                "4085020169074875527924198913307941069756251051/491496746733205542822805677028111169035679087361", 
                "-339310865235625706613215084077306660654142991469/3024727017574702678455085903832974836228110537800", 
                "1550222813909246047382955/173905495366338991595416133", 
                "-8653686234/13375590967609", 
                "30256559113951181007434917/543453561028419675283217254", 
                "-11266022006903411215220444587778441410841395339/63966335192643700927985360589843653034029375757", 
                "-1570578860042626452995490098385920/280286388166939651639100482732634431", 
                "2402945204695864801030732622113475830139/35915282728788254971021797478731056439679", 
                "-110397385097250109902694363127053251607827723663240701969164776/425403458030285842114345463402896855621193863934279036863570091", 
                "-2133070667969303339765042425562992935236385496250185/10728073956068801098201034959306630994120606983508458", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/41", 
                "-2/1677", 
                "-2/1591", 
                "-1/655", 
                "-1/607", 
                "-113/23712", 
                "-71376/1549817", 
                "-71376/1145513", 
                "352070823913/10611319705911", 
                "2342189/49882437", 
                "-8/43199", 
                "651652191227/10864927871719", 
                "105320046439516/1883066624441290699", 
                "48008451463977096036/305295197982698268541585", 
                "-59251184312208209773772/2685517350843849216956725", 
                "-18565547613868/12820312621013089", 
                "2304456182762124079294973/3149338163674855583250886573", 
                "-3026231362735018/116131703465696443", 
                "-6711529661432621/140805716053556386", 
                "10496866344921830302181/693145794769460740677081", 
                "2843059538329/158649183708624", 
                "-46121/151253609", 
                "-14371522156640661670/21316291842459706112779", 
                "-67496832269470783703971441670381095/667475595106480972200970521404051872", 
                "-93689396917170200817007168283291595/48691391413167476079385108314404564438", 
                "-2185348502072696485478711350596241901/3325381645246477640816427413783117567698", 
                "-1937871316676298387254150/19132254998281092331280829", 
                "373620590091106501183992998728064117188896032/6107907070069343161991020042288658668490807315", 
                "62162784765451963711948528/1009496962498355790573472889", 
                "311373514508178910458782243317852103931618794307/2906197389688259196632981841296948404329743770433", 
                "7751350891592585720187326191/71184220614512277801878683318", 
                "-71329144826817394809578040059/3472238183273939368264775952770", 
                "-66603297326281136616528450442483259767610756632431/627176840288772206541583076263998495081138538241200", 
                "12385515306786830094576364177881219940150657865/655328995644274057097074236037481558714238783148", 
                "-14650561097418686037094848702037406788497/130433780299793748482307439244411705490775", 
                "31577505092253808424670063/1391243962930711932763329064", 
                "-544318263877/535023638704360", 
                "30256559113951181007434917/543453561028419675283217254", 
                "30256559113951181007434917/529992176056310743045824537", 
                "-528415280998282384290371562091255537/1962004717168577561473703379128441017", 
                "-27365111743949741978936368320990702975/35915282728788254971021797478731056439679", 
                "3849706759094905265949950593393264665296882933907557197035805/1276210374090857526343036390208690566863581591802837110590710273", 
                "-10424632910243591305052093494457375584619572666305/10728073956068801098201034959306630994120606983508458", 
                "7577764439756113014808205704704812381/1853980573217399191478770135125448822365", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                "-1591/62880", 
                "-43/23066", 
                "-1/494", 
                "-565/1549817", 
                "-8526782304/172190077621", 
                "-553752253628/10611319705911", 
                "290017377725/3906173336769", 
                "-34/43199", 
                "340358182656/10864927871719", 
                "62445968552508828/1883066624441290699", 
                "-161762318498357856136/61059039596539653708317", 
                "-135858432793886391020663/2685517350843849216956725", 
                "-12083423462102/12820312621013089", 
                "-557259280194195462840266083/25194705309398844666007092584", 
                "1254334611605142097/72930709776457366204", 
                "-6380243933762161/281611432107112772", 
                "687970295042017355/38281600241320008874", 
                "-1375211435/1010504354832", 
                "-46121/151253609", 
                "5749489838193049021525/42632583684919412225558", 
                "-52126951741885932804908703088259575/333737797553240486100485260702025936", 
                "-1356691477089490228258027220956927443/24345695706583738039692554157202282219", 
                "-179891701508595281806106491607491711294/8313454113116194102041068534457793919245", 
                "594040197771555044994028064500250435561894/57495850847113601305937008325720373116263563", 
                "50551115728801954706044600137253089643835722/6107907070069343161991020042288658668490807315", 
                "4497435656556951349605836369871214649464052809/72091948070483661183602081542420838809906885072", 
                "215097028150995169918509515088456658100071583181/5812394779376518393265963682593896808659487540866", 
                "972870859167284594551377341882352165835268582901/52055752312732931605401920485341325083726566069990", 
                "-3379103337949523968129918833/6944476366547878736529551905540", 
                "33497247682406791605282277120454384350309383627/3022538989343480513453412415730113229306691750560", 
                "-152502361130698366147082329029578542618598444411/1310657991288548114194148472074963117428477566296", 
                "-11480227956034404343766290012874023334982816603/378090877196837834806885737979121854528513817225", 
                "101652069847638392741817134177/5051954640392147705846838663650", 
                "-8653686234/13375590967609", 
                "-680626536505981103436100/271726780514209837641608627", 
                "3559515265287358254066817547501724529511239738/63966335192643700927985360589843653034029375757", 
                "-49405117846887339852137936128186057/280286388166939651639100482732634431", 
                "2402945204695864801030732622113475830139/35915282728788254971021797478731056439679", 
                "-6985393533639920115802350219269481416076683199934049966314498/425403458030285842114345463402896855621193863934279036863570091", 
                "-8500651206109897722316669199780709427495484712000024133986991391/32682072785187090511448500675363255150035903941050425982146888441", 
                "761300720388748321280869672143783913610192475865462/98486181313416980408666738454985320816916595631936455", 
                "523856317199424656315788073203249286499/95542486287138866845941964624405534542764", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                "-28165/1107168", 
                "-1/494", 
                "-71376/1549817", 
                "-2287172993/172190077621", 
                "98055042479/1179035522879", 
                "-118758760562/3906173336769", 
                "-34/43199", 
                "340358182656/10864927871719", 
                "-62609351250976862/1883066624441290699", 
                "136744089265434916882/61059039596539653708317", 
                "67145965754868028323378/2685517350843849216956725", 
                "-18539663989938/12820312621013089", 
                "285720071629030720813282999/12597352654699422333003546292", 
                "-865481932080904449/18232677444114341551", 
                "-6380243933762161/281611432107112772", 
                "-5701455539410474829635/1386291589538921481354162", 
                "2817679729705/158649183708624", 
                "-3213329/151253609", 
                "-391934172847558856815/3875689425901764747778", 
                "6580052425304746725723398678558805/667475595106480972200970521404051872", 
                "5466509712618605825106413858351344241/48691391413167476079385108314404564438", 
                "-3359554301471363970844701504491785547/16626908226232388204082137068915587838490", 
                "-18004122365879751738382327922919251933659073/114991701694227202611874016651440746232527126", 
                "504223021989911812262989411102689232413281/8089943139164692929789430519587627375484513", 
                "626455969381957698984539085005469762497198575/72091948070483661183602081542420838809906885072", 
                "105142638898382631229623550337281456016110689249/5812394779376518393265963682593896808659487540866", 
                "971021923702531047128606029164287294245682549787/26027876156366465802700960242670662541863283034995", 
                "-3379103337949523968129918833/6944476366547878736529551905540", 
                "-36737115405255290931231514114510457007171857776867/1254353680577544413083166152527996990162277076482400", 
                "180813340786466493723899596376653826768415520847/3931973973865644342582445416224889352285432698888", 
                "36779257949221049274181303911303083116842761/3644249418764702022235043257630090164130253660", 
                "-2264999376200145236942073013733/20207818561568590823387354654600", 
                "-8653686234/13375590967609", 
                "30256559113951181007434917/543453561028419675283217254", 
                "-72054666411726961836810184471733146470775001/63966335192643700927985360589843653034029375757", 
                "-49405117846887339852137936128186057/280286388166939651639100482732634431", 
                "-9405311686920587471023469095713190682054/35915282728788254971021797478731056439679", 
                "4662307430288898286669694203412748184291948084118571844310215/425403458030285842114345463402896855621193863934279036863570091", 
                "1916601201995521450194568647232546854363978384131778777430472675/32682072785187090511448500675363255150035903941050425982146888441", 
                "193976087401046831779224495890065006980413008945712/98486181313416980408666738454985320816916595631936455", 
                "523856317199424656315788073203249286499/95542486287138866845941964624405534542764", 
                "-130868137648558433808775901983515041133446073802338705983209124374778/664436782300397751539392871227630234004430932874809849135600505652019", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                "-41/1677", 
                "-2/1591", 
                "-1/655", 
                "-5099/1107168", 
                "-1/494", 
                "-71376/1549817", 
                "14379559025/172190077621", 
                "-7253851460/1179035522879", 
                "-129511664786/3906173336769", 
                "-34/43199", 
                "-11289849600/350481544249", 
                "61383990990073308/1883066624441290699", 
                "636048961860422368508/305295197982698268541585", 
                "73845073571919444900918/2685517350843849216956725", 
                "-18565547613868/12820312621013089", 
                "-79827597528347719502302408/3149338163674855583250886573", 
                "-459257220572140/116131703465696443", 
                "1497171550692003/70402858026778193", 
                "-31630711218071188016396/693145794769460740677081", 
                "2843059538329/158649183708624", 
                "-46121/151253609", 
                "-391823631544454090155/3875689425901764747778", 
                "-1304841958348448923531091130541935/667475595106480972200970521404051872", 
                "5464493227914313936578344982805178621/48691391413167476079385108314404564438", 
                "-350963176794791642138054021030084052293/16626908226232388204082137068915587838490", 
                "7832249484371894575963042163732491936920449/57495850847113601305937008325720373116263563", 
                "-42159197781398649199010929800534999727356526/359288651180549597764177649546391686381812195", 
                "1150636251841331709758593176404842331623483681/72091948070483661183602081542420838809906885072", 
                "-19558848680328319741146642744034247530811277051/5812394779376518393265963682593896808659487540866", 
                "-215118526041182761549173130496834461799833811696/5205575231273293160540192048534132508372656606999", 
                "-3346681494416115533971386031/6944476366547878736529551905540", 
                "25348230208981352215367921125131289100828990449587/1254353680577544413083166152527996990162277076482400", 
                "60037322185014405620487794786303663463216931863/1310657991288548114194148472074963117428477566296", 
                "174016822088147282110259588730610193442830337/7288498837529404044470086515260180328260507320", 
                "-1132478860129602565236230783079/10103909280784295411693677327300", 
                "-544318263877/535023638704360", 
                "30256559113951181007434917/543453561028419675283217254", 
                "-5769772514502703152462692594765603013246816119/21322111730881233642661786863281217678009791919", 
                "98586946269651409523316686677202880/1962004717168577561473703379128441017", 
                "109203266313133820806797258346843798525/35915282728788254971021797478731056439679", 
                "-142461365073087013664633943829970948174984665653335500155695/1276210374090857526343036390208690566863581591802837110590710273", 
                "180901310224410249521296195668759458427352123440914016899680565/32682072785187090511448500675363255150035903941050425982146888441", 
                "2078594872857339585427956279976145623400382169959076/295458543940250941226000215364955962450749786895809365", 
                "-15719225453904889303935803578875075103141/95542486287138866845941964624405534542764", 
                "914906684171427706725469016258103031368490219819089177717406071142/664436782300397751539392871227630234004430932874809849135600505652019", 
                "46324503345255866012312547641682031258562600137775807/8953149255049500344435470952590251523425974059357578471", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                "-39/1591", 
                "-281/62880", 
                "-43/23066", 
                "-1/494", 
                "139237/1549817", 
                "-4178897088/172190077621", 
                "-302389816958/10611319705911", 
                "-62028226192/3906173336769", 
                "-34/43199", 
                "-11289849600/350481544249", 
                "-63671328813412382/1883066624441290699", 
                "-1411584253270240280522/305295197982698268541585", 
                "-2230777885176/301856320066825", 
                "-1325297097202/12820312621013089", 
                "71114771895246943140909820/3149338163674855583250886573", 
                "3197364312681976/116131703465696443", 
                "1497171550692003/70402858026778193", 
                "2994343101384006/121915924335414041", 
                "-6799220401079/158649183708624", 
                "-3213329/151253609", 
                "5748273883858896588265/42632583684919412225558", 
                "5748273883858896588265/42092654592673870121008", 
                "-1303479552683681405885222998811743533/24345695706583738039692554157202282219", 
                "43920659309287537741700132101143113/193336142165492886093978338010646370215", 
                "-124291830295552982565002609434786564407023/114991701694227202611874016651440746232527126", 
                "102230703475351324157876069159796667613925139/6107907070069343161991020042288658668490807315", 
                "-8451699122930297645780180798053832181526338857/72091948070483661183602081542420838809906885072", 
                "-34259815045617795840100538439473206512898720953/830342111339502627609423383227699544094212505838", 
                "-41948953901567554380143991238670390378909369581/10411150462546586321080384097068265016745313213998", 
                "-3346681494416115533971386031/6944476366547878736529551905540", 
                "324691696911724470247222327975263587647601993/14744092630943807382699572759659088923447276832", 
                "-3106403568487089089702166907489/26548094489707741230342571165336", 
                "60227936992519820792288178386450112814978398489/3024727017574702678455085903832974836228110537800", 
                "406649935331493677436879984283/20207818561568590823387354654600", 
                "-544318263877/535023638704360", 
                "-73858996693066676428625627/271726780514209837641608627", 
                "1044182328894134900673776566518772341025657600/21322111730881233642661786863281217678009791919", 
                "98586946269651409523316686677202880/1962004717168577561473703379128441017", 
                "194329511468324068762105639533440014775/35915282728788254971021797478731056439679", 
                "468263883056202575330375035020337385/67885757308806593365549353284617833831", 
                "91503982090489018443440545050294591505639933016574410007528490/32682072785187090511448500675363255150035903941050425982146888441", 
                "376620973894235116923020751214988903511043769199826/295458543940250941226000215364955962450749786895809365", 
                "-15719225453904889303935803578875075103141/95542486287138866845941964624405534542764", 
                "3124295208402951961300473742240097855259161906869029218266802997707/664436782300397751539392871227630234004430932874809849135600505652019", 
                "21452300591740951974515506517231157360065442969534512/8953149255049500344435470952590251523425974059357578471", 
                "-3102273701727454278692452151732/15748794133037858075715661047217", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-9/41", 
                "-6/559", 
                "-18/1591", 
                "-9/655", 
                "-9/607", 
                "197/23712", 
                "-1680/1549817", 
                "-1680/1145513", 
                "-16030556465/10611319705911", 
                "-35/16371", 
                "-56/43199", 
                "-671198477015/10864927871719", 
                "19074826376602/1883066624441290699", 
                "-2112833438883900079236/305295197982698268541585", 
                "-34177612321943004699842/2685517350843849216956725", 
                "-118383050800888/12820312621013089", 
                "503141214469080995691703/6298676327349711166501773146", 
                "-260902789344577/16590243352242349", 
                "-72002107868761999/704028580267781930", 
                "-292568365083647464801/22074706839791743333665", 
                "-79241675909/5052521774160", 
                "-286963/151253609", 
                "-138629379103860906956/21316291842459706112779", 
                "-902111822690939509673492969364155/667475595106480972200970521404051872", 
                "-541733671011397780567687218270450511/48691391413167476079385108314404564438", 
                "-151867574150598426562474235336747591/77334456866197154437591335204258548086", 
                "-27315039427816365050735/19132254998281092331280829", 
                "-23578648196795425553621491575040195767784174/6107907070069343161991020042288658668490807315", 
                "-5566505930325821/1432415890635377189", 
                "-8744197440871002182513705104787780560481023434/2906197389688259196632981841296948404329743770433", 
                "-108839287016135528694178521/35592110307256138900939341659", 
                "-24898706348623648439448466169/3472238183273939368264775952770", 
                "-131237264223121430537836746596744439878521363/18890868683396753209083827598313207683166823441", 
                "-13337875674291663719504057904247588754070669905/1965986986932822171291222708112444676142716349444", 
                "-7501511882691599875080133220230677301/1005754450504433723237069411041246885712", 
                "-12465151445169201202475415/1391243962930711932763329064", 
                "-7880309028953/1070047277408720", 
                "-709003652090178937927495/543453561028419675283217254", 
                "-709003652090178937927495/529992176056310743045824537", 
                "44342365261160743444992817604770409/3924009434337155122947406758256882034", 
                "-78934895759292766067283554288605734190/35915282728788254971021797478731056439679", 
                "-22554445387679561705398717039790601818690609335772763558869524/1276210374090857526343036390208690566863581591802837110590710273", 
                "-12892900428907133655423066941204049722812102033223/10728073956068801098201034959306630994120606983508458", 
                "-43320609413368880245513934770626577967/1853980573217399191478770135125448822365", 
                "16998576826227567034197827/1067427793129990213242997024", 
                "7870492366748662393829943732971504023270823064182829807325137232407/5315494258403182012315142969821041872035447462998478793084804045216152", 
                "8105740540670826280815818350998716659283/4396135634367551163996280010044269623609832", 
                "1792104344353446732439446441240108588523732904713/1219532089310009131931089224081554550792246799833456", 
                "11319954442845147767640641/6185835444511462686359469360", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                "-123/559", 
                "-18/1591", 
                "-9/655", 
                "10439/1107168", 
                "-7/494", 
                "-1680/1549817", 
                "-8827670021/172190077621", 
                "-31368097550/10611319705911", 
                "-117591450080/7378327413897", 
                "-248/43199", 
                "-220067491680/10864927871719", 
                "16144883447012304/1883066624441290699", 
                "-329303254162204117794/61059039596539653708317", 
                "8815879214742133273778/2685517350843849216956725", 
                "-118383050800888/12820312621013089", 
                "-47970796996299973810881094/3149338163674855583250886573", 
                "-45595218672130/16590243352242349", 
                "248247063416594/352014290133890965", 
                "-2296864425352820567942/22074706839791743333665", 
                "-79241675909/5052521774160", 
                "-286963/151253609", 
                "-54098479878054490345/42632583684919412225558", 
                "-4352317289096133921683642187288483/667475595106480972200970521404051872", 
                "-161296139504950268097650930944379975/48691391413167476079385108314404564438", 
                "-117413035472666096412401128526611050763/16626908226232388204082137068915587838490", 
                "-85853981488962997811726922026282387775769/38330567231409067537291338883813582077509042", 
                "-37016656450387505390442316296890300275490631/6107907070069343161991020042288658668490807315", 
                "-1769437999632977689219970169732007217657240551/216275844211450983550806244627262516429720655216", 
                "-60747354613518793805695918674059139153335564229/5812394779376518393265963682593896808659487540866", 
                "-11595809576800389263022275949623753709432030719/5205575231273293160540192048534132508372656606999", 
                "-14442322805363615726763824281/6944476366547878736529551905540", 
                "-3052439752494180814967507868129781540192338619/604507797868696102690682483146022645861338350112", 
                "-15047206269020510474526977743148399439527096981/3931973973865644342582445416224889352285432698888", 
                "-1618105345280277070257808945036967780143075/182212470938235101111752162881504508206512683", 
                "-147108563929949986882131583/19477415481029967058686606896", 
                "-7880309028953/1070047277408720", 
                "-709003652090178937927495/543453561028419675283217254", 
                "80504887119342688570877532613616316239746315/7107370576960411214220595621093739226003263973", 
                "-4123131376556074278784886083095921/3924009434337155122947406758256882034", 
                "-588213755117398380325036781722102050000/35915282728788254971021797478731056439679", 
                "-7667200934997797429139232039927215962476732854506730741601114/1276210374090857526343036390208690566863581591802837110590710273", 
                "70364987827794519323241303492922656734975599037596908129925563/43576097046916120681931334233817673533381205254733901309529184588", 
                "367786734508199656003256928146389764178686441184147/196972362626833960817333476909970641633833191263872910", 
                "-514296345914590760613430250378782047037/382169945148555467383767858497622138171056", 
                "-2245483010366168254952494909429644741128629389395921205901645501419/2657747129201591006157571484910520936017723731499239396542402022608076", 
                "-8134795731710007110703540937016301917824665872644231568747169889/347984340771646699680847496864893974701813764099947847891426384788", 
                "39382143492039493615156616525283544645067089639523/2439064178620018263862178448163109101584493599666912", 
                "11319954442845147767640641/6185835444511462686359469360", 
                "-3284805120837808461930718956/670687655157339542376764904779", 
                1, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                "-351/1591", 
                "653/62880", 
                "-301/23066", 
                "-7/494", 
                "-73609/1549817", 
                "-2489546592/172190077621", 
                "-145358096180/10611319705911", 
                "-168929857430/22134982241691", 
                "-248/43199", 
                "-220067491680/10864927871719", 
                "-29792031594615628/1883066624441290699", 
                "-2641043272753006561812/305295197982698268541585", 
                "-766716061426/301856320066825", 
                "-96585931669802/12820312621013089", 
                "1052778878248303762117695/484513563642285474346290242", 
                "43952621356917/16590243352242349", 
                "248247063416594/352014290133890965", 
                "496494126833188/609579621677070205", 
                "-76855809539/721788824880", 
                "-1061467/151253609", 
                "-93005422717822215025/42632583684919412225558", 
                "-93005422717822215025/42092654592673870121008", 
                "-64553460541416167652777255481970395/24345695706583738039692554157202282219", 
                "-16164792939711955462295844380153347303/8313454113116194102041068534457793919245", 
                "-125690145509959056403989983425744821611792/19165283615704533768645669441906791038754521", 
                "-938183841989657011660477705212531625802796/115243529623949870980962642307333182424354855", 
                "-1322452323468764234987948466966881116761358193/216275844211450983550806244627262516429720655216", 
                "-11967811219575903511322583142643374826124543009/5812394779376518393265963682593896808659487540866", 
                "-109183303809988767034691625355281944267376117229/10411150462546586321080384097068265016745313213998", 
                "-14442322805363615726763824281/6944476366547878736529551905540", 
                "-5145610248856140739654040303655137367475288501/604507797868696102690682483146022645861338350112", 
                "-163495878287596412732171686907/26548094489707741230342571165336", 
                "-16427332962052345632588803609658334046537877/2915399535011761617788034606104072131304202928", 
                "-110914871407884416613703119/19477415481029967058686606896", 
                "-7880309028953/1070047277408720", 
                "3084730404985748669503700/271726780514209837641608627", 
                "-7278348513695211251202426009943399053523070/7107370576960411214220595621093739226003263973", 
                "-4123131376556074278784886083095921/3924009434337155122947406758256882034", 
                "62377143085263897505995287622920994165/35915282728788254971021797478731056439679", 
                "50102122960051323297988182829655417/22628585769602197788516451094872611277", 
                "-720645243240448556684579845981702866525951336874603555064038455/43576097046916120681931334233817673533381205254733901309529184588", 
                "-3338133431101639744176830743990363427656342605693689/590917087880501882452000430729911924901499573791618730", 
                "-514296345914590760613430250378782047037/382169945148555467383767858497622138171056", 
                "-59277376212920985118588566982449171177293487998910831715101757857393/2657747129201591006157571484910520936017723731499239396542402022608076", 
                "-1896243303188706600628755899568711597921549818954889788507799115/347984340771646699680847496864893974701813764099947847891426384788", 
                "-267752647018389737274083744469874769849/188342279200470483086284546758518559073008", 
                "204217856598449867934396727/12371670889022925372718938720", 
                "-3284805120837808461930718956/670687655157339542376764904779", 
                "-3284805120837808461930718956/667402850036501733914834185823", 
                1, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                "78/1591", 
                "-13757/62880", 
                "-301/23066", 
                "-7/494", 
                "985/1549817", 
                "-169650240/172190077621", 
                "-11238916190/10611319705911", 
                "-1233359851841/22134982241691", 
                "-248/43199", 
                "99300987360/10864927871719", 
                "16636178213947854/1883066624441290699", 
                "-2388634786562084406066/305295197982698268541585", 
                "-30116588399963/301856320066825", 
                "-176348866610626/12820312621013089", 
                "-298064710746291268146352725/25194705309398844666007092584", 
                "-6700587259239765/464526813862785772", 
                "-23605525532338151/1408057160535563860", 
                "-23605525532338151/1219159243354140410", 
                "-37588134317/5052521774160", 
                "-286963/151253609", 
                "-92708075181563656645/42632583684919412225558", 
                "-92708075181563656645/42092654592673870121008", 
                "-64261924751600553227574310597705975/24345695706583738039692554157202282219", 
                "-58583772836286346578275773747868918842/8313454113116194102041068534457793919245", 
                "-44578442682155928848900564235792752952959/57495850847113601305937008325720373116263563", 
                "-14278234417402704459229247401949517429196322/1221581414013868632398204008457731733698161463", 
                "-1322119007227952127810729545060716465638821615/216275844211450983550806244627262516429720655216", 
                "-11994242985168965513592491281062164039344800309/5812394779376518393265963682593896808659487540866", 
                "-89428926546527829851565923562915753745893327/5205575231273293160540192048534132508372656606999", 
                "-49821459749923021095595103659/6944476366547878736529551905540", 
                "-9227699585296838613962779975435790646210435315/604507797868696102690682483146022645861338350112", 
                "-164066501137170247304082587533/26548094489707741230342571165336", 
                "-16509441852147671900061566382509002027833171/2915399535011761617788034606104072131304202928", 
                "-111469258234242956193285737/19477415481029967058686606896", 
                "-2407708497087/1070047277408720", 
                "-4271332195020029469777100/271726780514209837641608627", 
                "-49434222015651887114166431584564571624961970/63966335192643700927985360589843653034029375757", 
                "-444509943091803912098743186858057/560572776333879303278200965465268862", 
                "-150892559072177995590725174017050297315/35915282728788254971021797478731056439679", 
                "-121198842628255418145160782343012287/22628585769602197788516451094872611277", 
                "129269532944692773404626693794901551142670930532691536273053405/10894024261729030170482833558454418383345301313683475327382296147", 
                "552541758246054663068659705304134567421366128261282/295458543940250941226000215364955962450749786895809365", 
                "-241613250452742941940766060929230379413/382169945148555467383767858497622138171056", 
                "42599816142556972597594215557785984741818114948935124109927796033217/2657747129201591006157571484910520936017723731499239396542402022608076", 
                "607338384450019186925546811314611298102428224325116817485696157/347984340771646699680847496864893974701813764099947847891426384788", 
                "-2144002350270357828497209616828759726191/2448449629606116280121699107860741267949104", 
                "-290322224943475963062683623/12371670889022925372718938720", 
                "-3284805120837808461930718956/670687655157339542376764904779", 
                "-3284805120837808461930718956/667402850036501733914834185823", 
                "-1555904414734745728188927744630589220347669/11249492664600488191197566162909314241951029", 
                1, 
                0, 
                0
            ], 
            [
                0, 
                "82/1677", 
                "4/1591", 
                "2/655", 
                "-243287/1107168", 
                "-7/494", 
                "-1680/1549817", 
                "65179925/172190077621", 
                "-537074058197/10611319705911", 
                "-128428790144/7378327413897", 
                "-248/43199", 
                "99300987360/10864927871719", 
                "-29300736827680078/1883066624441290699", 
                "-1598014628533726796256/305295197982698268541585", 
                "4133305121686919270342/2685517350843849216956725", 
                "-117601365358202/12820312621013089", 
                "31877890408457000457002163/12597352654699422333003546292", 
                "-11910506811920870/116131703465696443", 
                "-23605525532338151/1408057160535563860", 
                "-188115840094244336161/44149413679583486667330", 
                "-103651555541/5052521774160", 
                "-1061467/151253609", 
                "-54395827414313048725/42632583684919412225558", 
                "-498989747134792172493775229600877/667475595106480972200970521404051872", 
                "-159731142872555744429147860644868905/48691391413167476079385108314404564438", 
                "-32246778601360050900107957672013664467/16626908226232388204082137068915587838490", 
                "-256851220249853801249307351317627539693243/114991701694227202611874016651440746232527126", 
                "-36863682500176075996160459567108769049589263/6107907070069343161991020042288658668490807315", 
                "-2536661180945845126895932974524520145872014233/216275844211450983550806244627262516429720655216", 
                "92954987406044404913870623181535727390119471/5812394779376518393265963682593896808659487540866", 
                "-21486939973559723950688842323757839969186184413/10411150462546586321080384097068265016745313213998", 
                "-49821459749923021095595103659/6944476366547878736529551905540", 
                "-2838330164024575002350595972562715728094430573/604507797868696102690682483146022645861338350112", 
                "-14786395975540690167287887751468205433747871939/3931973973865644342582445416224889352285432698888", 
                "-5697765051227690147686186237950095549632223/364424941876470202223504325763009016413025366", 
                "-147662950756308526461714201/19477415481029967058686606896", 
                "-2407708497087/1070047277408720", 
                "-208129614915697150757505/543453561028419675283217254", 
                "-1006725185257001466972162507611244170764787035/63966335192643700927985360589843653034029375757", 
                "-444509943091803912098743186858057/560572776333879303278200965465268862", 
                "417073181800963786294195166232953217675/35915282728788254971021797478731056439679", 
                "3838086578398320860859101103580781843008833659602245430928509/1276210374090857526343036390208690566863581591802837110590710273", 
                "-88305177882132113834148419748367315111565192457105998768343049/21788048523458060340965667116908836766690602627366950654764592294", 
                "-556068353022354897674880352970210597558278278787261/98486181313416980408666738454985320816916595631936455", 
                "-241613250452742941940766060929230379413/382169945148555467383767858497622138171056", 
                "-3931873819375482130099948049152059390713911038133860966321736401231/2657747129201591006157571484910520936017723731499239396542402022608076", 
                "5697304210838016529378598598078842890181928773331772020741660205/347984340771646699680847496864893974701813764099947847891426384788", 
                "-54595097490999505448735939289146222016774837367475/2439064178620018263862178448163109101584493599666912", 
                "-34011209447590284664041269/6185835444511462686359469360", 
                "-3284805120837808461930718956/670687655157339542376764904779", 
                "-778647968697891554017124552856768522930406337016517/5630899437991425048159027932987679906251984644448389", 
                "-63025253635433773721722728539177723808456/11249492664600488191197566162909314241951029", 
                "-270258570344537583386945790817/41567072733594608978792695746020", 
                1, 
                0
            ], 
            [
                "2/41", 
                "4/1677", 
                "4/1591", 
                "2/655", 
                "2/607", 
                "-5237/23712", 
                "-1680/1549817", 
                "-1680/1145513", 
                "-16030556465/10611319705911", 
                "-35/16371", 
                "-56/43199", 
                "4576353287/10864927871719", 
                "-109647957174097425/1883066624441290699", 
                "-2040179414859755190558/305295197982698268541585", 
                "-42291271171628384790748/2685517350843849216956725", 
                "-117601365358202/12820312621013089", 
                "-2511872246922083471401693981/25194705309398844666007092584", 
                "-7392391153769247/464526813862785772", 
                "-681200219562348/352014290133890965", 
                "-382692135106181179249/22074706839791743333665", 
                "-103651555541/5052521774160", 
                "-1061467/151253609", 
                "-15588570963139157189/21316291842459706112779", 
                "-857965977999756708890471255028725/667475595106480972200970521404051872", 
                "-61337984098237448411426044235393409/48691391413167476079385108314404564438", 
                "-23455679827860832503421135718161838485/3325381645246477640816427413783117567698", 
                "-25037570593078644289675/19132254998281092331280829", 
                "-4322542314293311068107408168282153419924654/1221581414013868632398204008457731733698161463", 
                "-5102382720538705/1432415890635377189", 
                "-8644808031898919715780114332595666314755789587/2906197389688259196632981841296948404329743770433", 
                "-215204368141421676046072831/71184220614512277801878683318", 
                "-6999074242838093957995678021/3472238183273939368264775952770", 
                "-516812892586296221535285885573447989895028175/75563474733587012836335310393252830732667293764", 
                "-23539025258258096768550556136033931742107566099/1965986986932822171291222708112444676142716349444", 
                "-7458722286444027646864646430922321027/1005754450504433723237069411041246885712", 
                "-21862901016444666230493997/1391243962930711932763329064", 
                "-2407708497087/1070047277408720", 
                "-208129614915697150757505/543453561028419675283217254", 
                "-69376538305232383585835/176664058685436914348608179", 
                "-8833786136692636565191405379612847/560572776333879303278200965465268862", 
                "13078490320379751033878781414266437465/35915282728788254971021797478731056439679", 
                "15647663235944456680379283821187524727830383825729196575485319/1276210374090857526343036390208690566863581591802837110590710273", 
                "-1971072471749474427457452549088972096375460122571/5364036978034400549100517479653315497060303491754229", 
                "30242053515219972053238167195855631284/1853980573217399191478770135125448822365", 
                "-23182162959730775448996779/1067427793129990213242997024", 
                "-23647176823254918831325348171052810272756410810926250412672195580163/5315494258403182012315142969821041872035447462998478793084804045216152", 
                "-24353988405918751480857428252434251240047/4396135634367551163996280010044269623609832", 
                "-5384441829292557441917296790824637638928549813917/1219532089310009131931089224081554550792246799833456", 
                "-34011209447590284664041269/6185835444511462686359469360", 
                "-92725233334127128356084942251/670687655157339542376764904779", 
                "-31391831923321424500374799549120659947821751337384/5630899437991425048159027932987679906251984644448389", 
                "-63025253635433773721722728539177723808456/11249492664600488191197566162909314241951029", 
                "-270258570344537583386945790817/41567072733594608978792695746020", 
                "-270258570344537583386945790817/41296814163250071395405749955203", 
                1
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/60", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/60", 
                "-409/4271", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "7/60", 
                "421/4271", 
                "421/3862", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/60", 
                "-409/4271", 
                "-409/3862", 
                "-2251/38397", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "7/60", 
                "421/4271", 
                "-3069/50206", 
                "-5867/115191", 
                "67712/667479", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "7/60", 
                "-299/4271", 
                "4655/50206", 
                "-5867/115191", 
                "67712/667479", 
                "-10009/212484", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/30", 
                "94/4271", 
                "47/1931", 
                "835/12799", 
                "-31187/444986", 
                "-1389323/16095663", 
                "-427484/4719225", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "7/30", 
                "182/4271", 
                "44093/301236", 
                "11363/230382", 
                "61037/2669916", 
                "-2847563/128765304", 
                "43712/4719225", 
                "-28252004/1293068603", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/30", 
                "94/4271", 
                "-22565/301236", 
                "-6881/76794", 
                "2700/222493", 
                "1842881/32191326", 
                "-427484/4719225", 
                "-191336969/2586137206", 
                "-8784483605732/189370582474367", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "7/30", 
                "182/4271", 
                "461/100412", 
                "-2533/76794", 
                "131097/889972", 
                "6395491/128765304", 
                "43712/4719225", 
                "-77266529/1293068603", 
                "-49585492320135/189370582474367", 
                "-2929181859525658/68607780249958997", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "7/60", 
                "-59/4271", 
                "14783/150618", 
                "-10571/115191", 
                "140815/1334958", 
                "-114253/1274904", 
                "1784737/9438450", 
                "-205102427/1293068603", 
                "29713680716932/189370582474367", 
                "-11119343519346550/68607780249958997", 
                "43105492971/212419408252", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "7/30", 
                "602/4271", 
                "17059/301236", 
                "11363/230382", 
                "61037/2669916", 
                "5296723/515061216", 
                "-818429/37753800", 
                "-28252004/1293068603", 
                "-22602828028807/54105880706962", 
                "3900208454565066/68607780249958997", 
                "205995032325389823/1281839608611487700", 
                "-3123464732297/18980037068014", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/30", 
                "-326/4271", 
                "4469/301236", 
                "-6881/76794", 
                "2700/222493", 
                "-118667/1274904", 
                "500057/9438450", 
                "-191336969/2586137206", 
                "11739101261084/189370582474367", 
                "-5234080292144689/68607780249958997", 
                "8432880425/106209704126", 
                "2465590202646/9490018534007", 
                "281014931601706163800/86257074671775773507923", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "7/60", 
                "421/4271", 
                "-665/150618", 
                "-10571/115191", 
                "140815/1334958", 
                "49676105/257530608", 
                "-1523551/18876900", 
                "-205102427/1293068603", 
                "-31035975320611/189370582474367", 
                "19995340056287482/68607780249958997", 
                "-524189286420955943/7691037651668926200", 
                "-3907919026117/18980037068014", 
                "6768042768692253268872/86257074671775773507923", 
                "-299962137515356030462915/3584109639935673548916221", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "7/30", 
                "2/4271", 
                "4323/100412", 
                "-2533/76794", 
                "131097/889972", 
                "3555157/515061216", 
                "1891621/37753800", 
                "-77266529/1293068603", 
                "13886578718391/54105880706962", 
                "6569617781828024/68607780249958997", 
                "-1191680225880611369/3845518825834463100", 
                "1482624477/18980037068014", 
                "-12455145379616564744523/86257074671775773507923", 
                "-37066377308039401936949/3584109639935673548916221", 
                "842724640591826461326134410/3566022561473465441774225669", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "7/60", 
                "421/4271", 
                "421/3862", 
                "7501/38397", 
                "3795/222493", 
                "-19806163/257530608", 
                "-1523551/18876900", 
                "401902048/1293068603", 
                "-113275026213/6530020085323", 
                "-9456389414806928/68607780249958997", 
                "-1294800592128213007/7691037651668926200", 
                "-3907919026117/18980037068014", 
                "-2067779363749119112672/86257074671775773507923", 
                "-298607198245366528599437/3584109639935673548916221", 
                "-976923310523611016719106795/3566022561473465441774225669", 
                "-56893091184316919/317138001146871907", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/12", 
                "395/4271", 
                "-1679/150618", 
                "1685/12799", 
                "-1309/222493", 
                "21911/159363", 
                "-2426083/9438450", 
                "266522768/1293068603", 
                "-20338041072220/189370582474367", 
                "14858875110126064/68607780249958997", 
                "-28090249983/212419408252", 
                "-4655343643112/9490018534007", 
                "185067906804613154750/86257074671775773507923", 
                "-6691190814754461702686045/14336438559742694195664884", 
                "239572352842534304063750316/3566022561473465441774225669", 
                "8475085056350940076355182935/673221255711716028472212181882", 
                "4658604620917575857/47052513862382315602", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/12", 
                "-85/4271", 
                "13769/150618", 
                "1685/12799", 
                "-1309/222493", 
                "-135434659/515061216", 
                "4733693/37753800", 
                "266522768/1293068603", 
                "5180398971809/54105880706962", 
                "-40233552181681684/68607780249958997", 
                "154970425331989391/2563679217222975400", 
                "1583841524747/9490018534007", 
                "-3444891484419874103167/86257074671775773507923", 
                "1906050119347268165142739/14336438559742694195664884", 
                "-1287150866423409488192593833/3566022561473465441774225669", 
                "-10016413599851241983044509625/673221255711716028472212181882", 
                "4658604620917575857/47052513862382315602", 
                "-2127978898353391004583395853853427/11125069563596543040033257911685133", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "7/30", 
                "602/4271", 
                "2123/150618", 
                "520/115191", 
                "39503/667479", 
                "26332639/515061216", 
                "-818429/37753800", 
                "108138271/1293068603", 
                "3382858022197/13060040170646", 
                "16262119322076/68607780249958997", 
                "-477764031300759623/1281839608611487700", 
                "-3123464732297/18980037068014", 
                "-23244177290898576040573/86257074671775773507923", 
                "16791594961209111070252/3584109639935673548916221", 
                "-10049711105660626395473742/3566022561473465441774225669", 
                "24972156196190823174439003329/336610627855858014236106090941", 
                "2538064215875763262/23526256931191157801", 
                "-85241748386837722186279909754668/11125069563596543040033257911685133", 
                "269549303786323092342751932487651/4263511957767817546022438980692656", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "7/30", 
                "2/4271", 
                "21433/150618", 
                "520/115191", 
                "39503/667479", 
                "-12381143/515061216", 
                "1891621/37753800", 
                "108138271/1293068603", 
                "-19136256426839/54105880706962", 
                "-5207630496151132/68607780249958997", 
                "689661438396236969/3845518825834463100", 
                "1482624477/18980037068014", 
                "9718576432384010523973/86257074671775773507923", 
                "-40466632088473858897201/3584109639935673548916221", 
                "-13441858370070107006001844/48849624129773499202386653", 
                "-89892166334172008237091082218/336610627855858014236106090941", 
                "2538064215875763262/23526256931191157801", 
                "231308108597886084254960341743804/3708356521198847680011085970561711", 
                "18891209243538616905306962236893/4263511957767817546022438980692656", 
                "-10420654518042003413459048040380857/91345222828520251137433402631936841", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/12", 
                "-85/4271", 
                "-85/3862", 
                "-31426/115191", 
                "204625/2669916", 
                "61538009/515061216", 
                "4733693/37753800", 
                "-1558599089/2586137206", 
                "11557104612441/378741164948734", 
                "11304569917703403/68607780249958997", 
                "216605828410981459/2563679217222975400", 
                "1583841524747/9490018534007", 
                "4866435544482516681817/86257074671775773507923", 
                "1900952079478023550825707/14336438559742694195664884", 
                "665374666533554881720846041/3566022561473465441774225669", 
                "1309660134667497/21871586285991166", 
                "-15761376771478331045/47052513862382315602", 
                "-708294100065769901964892708554869/3708356521198847680011085970561711", 
                "-2001959740990437989889/8476616938352373345062", 
                "687088185059448966889520844144040/91345222828520251137433402631936841", 
                "1366053011064145056205/160892375408885860317218", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/6", 
                "-50/4271", 
                "-25/1931", 
                "-27005/115191", 
                "620891/2669916", 
                "995527/10730442", 
                "153158/1573075", 
                "-299654091/2586137206", 
                "-3145224833031/189370582474367", 
                "9214736025440441/68607780249958997", 
                "136338318977878894/961379706458615775", 
                "1986899786819/9490018534007", 
                "-2760803021118751445658/86257074671775773507923", 
                "1241714489010131061511331/14336438559742694195664884", 
                "12694636346502470464743616/48849624129773499202386653", 
                "98954357770572789/634276002293743814", 
                "-5777237508826116253/47052513862382315602", 
                "-571352845952360433946502671126063/11125069563596543040033257911685133", 
                "-538300589821245713201/8476616938352373345062", 
                "1546773386215521662328108677026276/91345222828520251137433402631936841", 
                "6150518922082108367729/321784750817771720634436", 
                "2130807140588439914618/135457584032476726288373", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-2/5", 
                "-432/4271", 
                "-216/1931", 
                "-8941/115191", 
                "-345437/2669916", 
                "-75829/849936", 
                "-5833/62300", 
                "177328629/2586137206", 
                "-678987809580/189370582474367", 
                "5079585380257021/68607780249958997", 
                "-21790381/106209704126", 
                "-560177472120/9490018534007", 
                "-1704019135239410254400/86257074671775773507923", 
                "1490972309942976693026531/14336438559742694195664884", 
                "-373209424197081764325787476/3566022561473465441774225669", 
                "7646658067427361/634276002293743814", 
                "-7005091990392664725/47052513862382315602", 
                "-448046522345148208915639776410791/11125069563596543040033257911685133", 
                "-422127427830929532857/8476616938352373345062", 
                "-1243909383142550866176472884634192/91345222828520251137433402631936841", 
                "-1236556089365589168317/80446187704442930158609", 
                "-214290601/3354398561", 
                "677445121090173858533692/20039435724269934460692557", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/60", 
                "-77/4271", 
                "1635/25103", 
                "6776/115191", 
                "-65813/2669916", 
                "-55158997/515061216", 
                "-369253/37753800", 
                "396402019/2586137206", 
                "13119707862591/378741164948734", 
                "-8118482268628567/68607780249958997", 
                "33695515635128191/1922759412917231550", 
                "1250198703429/18980037068014", 
                "-70622601547246157881/86257074671775773507923", 
                "596489955058973872130329/7168219279871347097832442", 
                "-659201775745380475315039408/3566022561473465441774225669", 
                "-10377335499871394651647400748/336610627855858014236106090941", 
                "1572111967820781245/23526256931191157801", 
                "-564342911016932311795779853968586/11125069563596543040033257911685133", 
                "68959634452742066653702746152101181/596891674087494456443141457296971840", 
                "-1562754552519489166838236993045585/121793630438027001516577870175915788", 
                "82182076207892132301156118522371885/3863181233960601201072587006637868844", 
                "-65977147875941199261787/1354575840324767262883730", 
                "-1581464065934702012074531/40078871448539868921385114", 
                "80442541543898373974309659/2003293441733454223643861200", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/60", 
                "283/4271", 
                "-296/25103", 
                "6776/115191", 
                "-65813/2669916", 
                "-607039/128765304", 
                "-507566/4719225", 
                "396402019/2586137206", 
                "-4839192338451/189370582474367", 
                "7221827631830257/68607780249958997", 
                "-259142409967569133/3845518825834463100", 
                "-1859138983777/9490018534007", 
                "629636542697642547664/86257074671775773507923", 
                "-418153728687895292469849/7168219279871347097832442", 
                "35039304456721388909049212/3566022561473465441774225669", 
                "-4555187954236036858159691818/336610627855858014236106090941", 
                "1572111967820781245/23526256931191157801", 
                "448738022470070584600482371973754/3708356521198847680011085970561711", 
                "-17088157235868082305710736131108541/596891674087494456443141457296971840", 
                "8206486140224577288309952812609955/365380891314081004549733610527747364", 
                "-10048451106713649909907393842592115/965795308490150300268146751659467211", 
                "-65977147875941199261787/1354575840324767262883730", 
                "-1581464065934702012074531/40078871448539868921385114", 
                "80442541543898373974309659/2003293441733454223643861200", 
                "10907369549157809830116451826500623871459/437633505960112561447743871978215251944779", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/60", 
                "-77/4271", 
                "-10277/301236", 
                "-2887/25598", 
                "25243/444986", 
                "27072311/515061216", 
                "-369253/37753800", 
                "-338301881/2586137206", 
                "716332039553/378741164948734", 
                "9942858664561265/68607780249958997", 
                "32470169749883467/961379706458615775", 
                "1250198703429/18980037068014", 
                "-248150328418911761369/86257074671775773507923", 
                "596544401444391077968841/7168219279871347097832442", 
                "417356784959791822627641862/3566022561473465441774225669", 
                "17680054587850780612808469454/336610627855858014236106090941", 
                "-3740395635405940260/23526256931191157801", 
                "-196199804305706303307213990948282/3708356521198847680011085970561711", 
                "-2718399475224800646228808630931529/37305729630468403527696341081060740", 
                "1038229076579938330226823493340152/91345222828520251137433402631936841", 
                "-82676291271509295939355353610891807/7726362467921202402145174013275737688", 
                "283278309672344406550901/2709151680649534525767460", 
                "3962883501036764505734055/40078871448539868921385114", 
                "66578455469646246110704287/2003293441733454223643861200", 
                "-11834643863975042752868460614433321531171/145877835320037520482581290659405083981593", 
                "-20354719684702239895637207865577306270247391/1949813898296931387942700862970102286430024729", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/12", 
                "-215/4271", 
                "-2057/75309", 
                "-5510/115191", 
                "-22057/667479", 
                "-33221/637452", 
                "39094/943845", 
                "-71646290/1293068603", 
                "13466813074528/189370582474367", 
                "-3814985599609476/68607780249958997", 
                "4943783929/53104852063", 
                "1473908091112/9490018534007", 
                "-3270030182024981583100/86257074671775773507923", 
                "278520167568561131288375/7168219279871347097832442", 
                "-434586620270172731528618982/3566022561473465441774225669", 
                "308329062836784252798137392/11607263029512345318486416929", 
                "-4056070035616808152/23526256931191157801", 
                "-236287262792243100655006306362766/11125069563596543040033257911685133", 
                "1495309610949049973241775054011431/85270239155356350920448779613853120", 
                "-14704573112183200200978858559440703/365380891314081004549733610527747364", 
                "-17648056488104699899039647775687/100342369713262368859028233938645944", 
                "30549729598212864470323/1161065005992657653900340", 
                "767924258458396853080239/20039435724269934460692557", 
                "-281124263732497049697373/500823360433363555910965300", 
                "3372187214104981149559146343412865245948/437633505960112561447743871978215251944779", 
                "-16538296372204656771978229305220110526015190/278544842613847341134671551852871755204289247", 
                "4494593458536911223273380146481044469642494765/2851613704200349316171818428167084395437979317426", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-7/30", 
                "-1622/4271", 
                "-3733/100412", 
                "-44089/230382", 
                "65869/1334958", 
                "-90207289/257530608", 
                "8310791/18876900", 
                "-686798311/2586137206", 
                "181882569645087/189370582474367", 
                "-39382559871622097/68607780249958997", 
                "-2966228195603298/12818396086114877", 
                "10312349703811/9490018534007", 
                "-36152112917414009999850/86257074671775773507923", 
                "3548140573796709172286395/7168219279871347097832442", 
                "-1501906311038466458030991570/3566022561473465441774225669", 
                "107067689604564267683960060523/336610627855858014236106090941", 
                "-1378551608356149144/3360893847313022543", 
                "-5611686927256842075408572298952958/11125069563596543040033257911685133", 
                "4163759141748342070745941757260301/20582471520258429532522119217136960", 
                "30001594904602151491526469218265779/121793630438027001516577870175915788", 
                "-589584159214204785784215632371054857/1931590616980300600536293503318934422", 
                "350586616411058707023193/4063727520974301788651190", 
                "5143351022798145616836051/40078871448539868921385114", 
                "-40239118871436432390105/11447391095619738420822064", 
                "18528540134130617020550592859006854330235/145877835320037520482581290659405083981593", 
                "-590771093600728968376495527201450159929100753/1949813898296931387942700862970102286430024729", 
                "18516745897854188031711382678390049565049120057/8554841112601047948515455284501253186313937952278", 
                "54923842086937951823188833268255057323765196001079/343679757265251811888556840693332534304878249456571", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/6", 
                "-50/4271", 
                "12163/50206", 
                "3896/38397", 
                "16015/889972", 
                "-4649071/21460884", 
                "153158/1573075", 
                "369261009/2586137206", 
                "26362051120479/189370582474367", 
                "-6694326564279875/68607780249958997", 
                "25991693771319131/961379706458615775", 
                "1986899786819/9490018534007", 
                "1972293311738787159158/86257074671775773507923", 
                "1238811280686601792582963/14336438559742694195664884", 
                "-763346711674125387844448596/3566022561473465441774225669", 
                "-38712804577771897999044285981/673221255711716028472212181882", 
                "9845080372819593535/47052513862382315602", 
                "-484233067712044620566392271592439/11125069563596543040033257911685133", 
                "156929414533416685672509745026949/5426287946249949604028558702699744", 
                "-8324902845460339703076002976608453/182690445657040502274866805263873682", 
                "3472480433410830888933635476417013/25085592428315592214757058484661486", 
                "-16545635800867964741107/270915168064953452576746", 
                "-917844437083855685939841/20039435724269934460692557", 
                "1871620037534763276949907/35773097173811682565068950", 
                "48617671895017886111605773159030010303112/437633505960112561447743871978215251944779", 
                "108819850277581041063459165218131054890226/1949813898296931387942700862970102286430024729", 
                "-47694000102950183171423725153907482902070756373/1425806852100174658085909214083542197718989658713", 
                "16624051361689656653368971553208442334356195098094/343679757265251811888556840693332534304878249456571", 
                "23598551423582775836843938052266375167865949701560804/513158270842329088151933944145174761188712769848868855", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/60", 
                "283/4271", 
                "-7823/301236", 
                "-1475/230382", 
                "-40241/2669916", 
                "7361111/128765304", 
                "-507566/4719225", 
                "122342972/1293068603", 
                "-12225052971137/189370582474367", 
                "10814603555353186/68607780249958997", 
                "-147859493114286617/3845518825834463100", 
                "-1859138983777/9490018534007", 
                "1837974941622637902736/86257074671775773507923", 
                "-418524316760764827462777/7168219279871347097832442", 
                "205889847125847950288129920/3566022561473465441774225669", 
                "-2831474190716650522824298361/336610627855858014236106090941", 
                "661920432438113342/23526256931191157801", 
                "103652700414431759463608133266318/855774581815118695387173685514241", 
                "-324526790042697088573676995886347/8527023915535635092044877961385312", 
                "908451558386341360744402379218149/60896815219013500758288935087957894", 
                "-73124903068626443002285297600006053/7726362467921202402145174013275737688", 
                "-112317919582280328948467/2709151680649534525767460", 
                "226802102174672403740547/40078871448539868921385114", 
                "75920826861151563541830903/2003293441733454223643861200", 
                "-7384576309951825426057003602965374688857/437633505960112561447743871978215251944779", 
                "174275648135441500009513219441801804203449374/1949813898296931387942700862970102286430024729", 
                "12518463050728050910253124060125325750060916217/475268950700058219361969738027847399239663219571", 
                "-20253865835096210198112121183320660962634786095736/343679757265251811888556840693332534304878249456571", 
                "-61504743314350855496793300883301713171023764944691373/513158270842329088151933944145174761188712769848868855", 
                "-445982322740627259046913079844722992703870179465867181/18558225332648135497060534998559685788143793483739386013", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-7/30", 
                "-1622/4271", 
                "9349/150618", 
                "-38966/115191", 
                "-64151/1334958", 
                "-52597621/257530608", 
                "8310791/18876900", 
                "-786889493/1293068603", 
                "-84432036197755/189370582474367", 
                "-23380908151701640/68607780249958997", 
                "11187648710191903/12818396086114877", 
                "10312349703811/9490018534007", 
                "29211004688760206153750/86257074671775773507923", 
                "3528094209457078146039995/7168219279871347097832442", 
                "-1195964651241210719809417242/3566022561473465441774225669", 
                "-88915280717611155630175685852/336610627855858014236106090941", 
                "-15659600533768742241/23526256931191157801", 
                "-5246382867007020258343637009610926/11125069563596543040033257911685133", 
                "217596226256695376688644592726833/10658779894419543865056097451731640", 
                "-25824348814335200716679825747275042/91345222828520251137433402631936841", 
                "1260533448156626728507590378819534571/7726362467921202402145174013275737688", 
                "342493325665210286846719/1625491008389720715460476", 
                "4629541341125673138307653/40078871448539868921385114", 
                "-822431922242535902096997/286184777390493460520551600", 
                "177621131779464676252020471606711498953/11827932593516555714803888431843655457967", 
                "-51706953832781766625741389038467762474734746/149985684484379337534053912536161714340771133", 
                "916655002943388082056429528581518706345285440981/8554841112601047948515455284501253186313937952278", 
                "54485516991632516820834455845968594258906852744429/343679757265251811888556840693332534304878249456571", 
                "86828812341071725896993122534211643663300585517327099/513158270842329088151933944145174761188712769848868855", 
                "2118831940775286061997830768764392680609467835851826288/18558225332648135497060534998559685788143793483739386013", 
                "-84013457271689474761963333223930156789882351343089011952/374905447210379526149558469557511946128304064823059179537", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/60", 
                "-137/4271", 
                "-6415/301236", 
                "-2887/25598", 
                "25243/444986", 
                "-6301639/515061216", 
                "1966997/37753800", 
                "-338301881/2586137206", 
                "62039326435/378741164948734", 
                "5876868443634567/68607780249958997", 
                "176045055586978181/2563679217222975400", 
                "1180442275035/9490018534007", 
                "355252253675790133703/86257074671775773507923", 
                "880357593420383980048125/7168219279871347097832442", 
                "255527557635701551154039847/3566022561473465441774225669", 
                "12695194210587119596195396224/336610627855858014236106090941", 
                "-3740395635405940260/23526256931191157801", 
                "-222805776080380518774292641072186/3708356521198847680011085970561711", 
                "-2493721690540422994573589169719631/37305729630468403527696341081060740", 
                "-1083164095164119851872338357570732/91345222828520251137433402631936841", 
                "78386070781828811073108652876500497/7726362467921202402145174013275737688", 
                "283278309672344406550901/2709151680649534525767460", 
                "3962883501036764505734055/40078871448539868921385114", 
                "66578455469646246110704287/2003293441733454223643861200", 
                "-5450638813096639895673260331505138705633/437633505960112561447743871978215251944779", 
                "-157675410755084678843909755307398230193879052/1949813898296931387942700862970102286430024729", 
                "1317152439793948419354818611920766597665095052911/17109682225202095897030910569002506372627875904556", 
                "26637904788988115917119875393526347966476717260325/687359514530503623777113681386665068609756498913142", 
                "50373571683104611692444872777977011588429439827969889/1026316541684658176303867888290349522377425539697737710", 
                "440340555450522313880418802940631226125728013573462381/74232901330592541988242139994238743152575173934957544052", 
                "4008749735686980175841998909915624958492273130493262305/749810894420759052299116939115023892256608129646118359074", 
                "2872122185435357959098829344348292778327023749661565150597/38988981625959618767728388074799171983177089826060087278860", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-7/30", 
                "-2/4271", 
                "-38491/100412", 
                "-44089/230382", 
                "65869/1334958", 
                "14672335/32191326", 
                "-1555171/4719225", 
                "-686798311/2586137206", 
                "-174022925713236/189370582474367", 
                "53161642023483037/68607780249958997", 
                "773416222832673487/2563679217222975400", 
                "-15277294110259/18980037068014", 
                "44355296668726645352706/86257074671775773507923", 
                "-2526873915833836098634769/7168219279871347097832442", 
                "2626178308374817602709432893/3566022561473465441774225669", 
                "-105510785782104745411948574301/336610627855858014236106090941", 
                "-1378551608356149144/3360893847313022543", 
                "1080536851066818912099294134025118/3708356521198847680011085970561711", 
                "-9585737343913602879503075818252941/20582471520258429532522119217136960", 
                "-120342420520344021561832634618625097/365380891314081004549733610527747364", 
                "817103411017059518971480950764287049/3863181233960601201072587006637868844", 
                "350586616411058707023193/4063727520974301788651190", 
                "5143351022798145616836051/40078871448539868921385114", 
                "-40239118871436432390105/11447391095619738420822064", 
                "-131130141230617275510453130068950176181975/437633505960112561447743871978215251944779", 
                "262377931029279856051246508014588156913624468/1949813898296931387942700862970102286430024729", 
                "1163756703953848997846255800979252684725518648257/8554841112601047948515455284501253186313937952278", 
                "-27808775559735943717994197199398698615975309422893/343679757265251811888556840693332534304878249456571", 
                "-333502475198594177252305507775129732689798651112879621/513158270842329088151933944145174761188712769848868855", 
                "-8832102093105332910536362088536725395322723796804768259/37116450665296270994121069997119371576287586967478772026", 
                "8365705632968759694631099228874994149291359453971398418/374905447210379526149558469557511946128304064823059179537", 
                "3636270395193065100049002199663659129717862487428836509662/29241736219469714075796291056099378987382817369545065459145", 
                "141380814204468995488786818234628449553818960677373187347661/2377017585053165282419919232625936967211139436608170525109517", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/12", 
                "-95/4271", 
                "-3988/75309", 
                "-5510/115191", 
                "-22057/667479", 
                "11275439/257530608", 
                "-189389/3775380", 
                "-71646290/1293068603", 
                "-12618259853791/189370582474367", 
                "6207417496022620/68607780249958997", 
                "-91477038205820681/3845518825834463100", 
                "-1483411745478/9490018534007", 
                "2651359006078910832398/86257074671775773507923", 
                "-41378564872309909707199/7168219279871347097832442", 
                "478568939900580886379549098/3566022561473465441774225669", 
                "816603289933351009530087265/11607263029512345318486416929", 
                "-4056070035616808152/23526256931191157801", 
                "233149305539260451176663428800650/11125069563596543040033257911685133", 
                "-1525049709762857381558939673187751/85270239155356350920448779613853120", 
                "1614070049664935840810107657693247/365380891314081004549733610527747364", 
                "-4040242289593984484578741758453337/100342369713262368859028233938645944", 
                "30549729598212864470323/1161065005992657653900340", 
                "767924258458396853080239/20039435724269934460692557", 
                "-281124263732497049697373/500823360433363555910965300", 
                "-25883824731739050523267425535015898922692/437633505960112561447743871978215251944779", 
                "2558521346773858107928490803514484510580754/278544842613847341134671551852871755204289247", 
                "639561928153588916775045939903024143482965428165/17109682225202095897030910569002506372627875904556", 
                "-26364221401745678864120789390320206207068118498937/687359514530503623777113681386665068609756498913142", 
                "-27827083953304857779243954346859944495086087172130301/1026316541684658176303867888290349522377425539697737710", 
                "-10722610181039154175971648442637528247285449980325030969/74232901330592541988242139994238743152575173934957544052", 
                "22305020166475991276630882936067452619600488842440621083/749810894420759052299116939115023892256608129646118359074", 
                "-1169356302234836858730411934342936634772168178274610048167/116966944877878856303185164224397515949531269478180261836580", 
                "1187662183605904313834089395632010336748875327986504465667/182847506542551175570763017894302843631626110508320809623809", 
                "109687961481814911049071625083139212041083238468539312676999428/2540411204159360754729659311608353001890231189630387985709632133", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/60", 
                "-137/4271", 
                "19211/301236", 
                "-1475/230382", 
                "-40241/2669916", 
                "-56660347/515061216", 
                "1966997/37753800", 
                "122342972/1293068603", 
                "25903278527149/378741164948734", 
                "-8275455156225984/68607780249958997", 
                "57051739052964569/2563679217222975400", 
                "1180442275035/9490018534007", 
                "-2106526958099218788753/86257074671775773507923", 
                "881112602128816668517169/7168219279871347097832442", 
                "-597175995093488494444238775/3566022561473465441774225669", 
                "-446032264667657609455192247/336610627855858014236106090941", 
                "661920432438113342/23526256931191157801", 
                "-665657628193503396681169033302266/11125069563596543040033257911685133", 
                "970731148832091751217948918334283/8527023915535635092044877961385312", 
                "-2017450098915028371455162381788343/182690445657040502274866805263873682", 
                "106918888399364797958936570310913567/7726362467921202402145174013275737688", 
                "-112317919582280328948467/2709151680649534525767460", 
                "226802102174672403740547/40078871448539868921385114", 
                "75920826861151563541830903/2003293441733454223643861200", 
                "12969207557909336729041408654923984912981/145877835320037520482581290659405083981593", 
                "-37244493846630153894789259678537906344988161/1949813898296931387942700862970102286430024729", 
                "-183654879326813048294031046642296780344621477773/17109682225202095897030910569002506372627875904556", 
                "31847235824043274356981896919890393045981098140817/687359514530503623777113681386665068609756498913142", 
                "18256881244136593775346953037862487376450481859807459/205263308336931635260773577658069904475485107939547542", 
                "5920671640202145925035743648491299818577547018664173455/74232901330592541988242139994238743152575173934957544052", 
                "-39209046331649096650884078724174296380721794346126904221/749810894420759052299116939115023892256608129646118359074", 
                "1533304312536970931411652903662220394104178241095936311567/38988981625959618767728388074799171983177089826060087278860", 
                "15637926982147288733519059487946347361698313241799329601597/2377017585053165282419919232625936967211139436608170525109517", 
                "-281938918793498765186478700285829461097930242663150887530674590/2540411204159360754729659311608353001890231189630387985709632133", 
                "-4073067601525878893635067328810991267798423111843833905818969362/147891529884199450297871916860618333315294874692505862007136909179", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/6", 
                "1030/4271", 
                "577/50206", 
                "3896/38397", 
                "16015/889972", 
                "91241/849936", 
                "-1334243/6292300", 
                "369261009/2586137206", 
                "-12488195056656/189370582474367", 
                "10329200523085993/68607780249958997", 
                "-17013131519/212419408252", 
                "-2367307699299/9490018534007", 
                "9613519456906999609200/86257074671775773507923", 
                "-278446815540932275158453/14336438559742694195664884", 
                "514150613100605483831225574/3566022561473465441774225669", 
                "-31126919723764924979931824981/673221255711716028472212181882", 
                "9845080372819593535/47052513862382315602", 
                "402590899804269099691631989438361/11125069563596543040033257911685133", 
                "-206169099683538938716183181949221/5426287946249949604028558702699744", 
                "8636521933719139093299820670188871/60896815219013500758288935087957894", 
                "-373484451968147388227859849967659/12542796214157796107378529242330743", 
                "-16545635800867964741107/270915168064953452576746", 
                "-917844437083855685939841/20039435724269934460692557", 
                "1871620037534763276949907/35773097173811682565068950", 
                "1236133071553397543399780002472177735912/437633505960112561447743871978215251944779", 
                "216606416406481905931288099135813220193188566/1949813898296931387942700862970102286430024729", 
                "103057258906492410551874511873900822207860175177/8554841112601047948515455284501253186313937952278", 
                "-61856561881875030502362218851562523996618420533245/343679757265251811888556840693332534304878249456571", 
                "-64828713267233500249081452798704454096130983281340619/513158270842329088151933944145174761188712769848868855", 
                "-1122068197820948976350153020369783330825068314575701331/37116450665296270994121069997119371576287586967478772026", 
                "20917218635720273320821418188281970510902231448819777146/374905447210379526149558469557511946128304064823059179537", 
                "-86701124720637619988368803249796399/833429439731125483337182373801061610", 
                "18893935107328574810691977785669202092432121580744898596746/2377017585053165282419919232625936967211139436608170525109517", 
                "-145973903751193162335251072453226453106691151733876175715978732/2540411204159360754729659311608353001890231189630387985709632133", 
                "3907637477914265550679131238218004562437597702666472618749716669/147891529884199450297871916860618333315294874692505862007136909179", 
                "-726005357105748202998920971758557509648049295577223739019592400/983028982660684296004074791284625767730703947285933580400684683667", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-7/30", 
                "418/4271", 
                "-56305/150618", 
                "-38966/115191", 
                "-64151/1334958", 
                "115607087/257530608", 
                "-3463909/18876900", 
                "-786889493/1293068603", 
                "82084166222173/189370582474367", 
                "57148234927282068/68607780249958997", 
                "-2287760459003940907/3845518825834463100", 
                "-4037286477462/9490018534007", 
                "-29156995384955871559494/86257074671775773507923", 
                "-912930067455343304328943/7168219279871347097832442", 
                "3842143584983260070273062706/3566022561473465441774225669", 
                "164459002319321006780554144767/336610627855858014236106090941", 
                "-15659600533768742241/23526256931191157801", 
                "407440832244535645607959132387206/3708356521198847680011085970561711", 
                "-4984867710392789860540372410580353/10658779894419543865056097451731640", 
                "5884932729397918137442205168413506/30448407609506750379144467543978947", 
                "-2040530310116141550865489668026988789/7726362467921202402145174013275737688", 
                "342493325665210286846719/1625491008389720715460476", 
                "4629541341125673138307653/40078871448539868921385114", 
                "-822431922242535902096997/286184777390493460520551600", 
                "-50204950842463737252664062505043113911033/145877835320037520482581290659405083981593", 
                "3541068114477193009948582636319241040709013/149985684484379337534053912536161714340771133", 
                "1249567979978042066485451931635912069697334094339/5703227408400698632343636856334168790875958634852", 
                "-46247689774188679756750637441777616004308113957245/687359514530503623777113681386665068609756498913142", 
                "-2194382518116116976840668127823043911284441803666139/1026316541684658176303867888290349522377425539697737710", 
                "-22320930245891727499418162292243472082920725815117680841/74232901330592541988242139994238743152575173934957544052", 
                "113886869244622257876330334495904297997191826044940647709/749810894420759052299116939115023892256608129646118359074", 
                "-52195007743331221926733616932909030692409902271641884512573/116966944877878856303185164224397515949531269478180261836580", 
                "430480842754640813228831634347040690278571089278578931872234/2377017585053165282419919232625936967211139436608170525109517", 
                "16040878088399211526444434922710065367227960741296400573753113/47932286870931334994899232294497226450759079049629961994521361", 
                "8677327806994487059391165613604203330883646560804211633598224583/147891529884199450297871916860618333315294874692505862007136909179", 
                "-437786034206725205147442615008865814819997447409248669920669936882/2949086947982052888012224373853877303192111841857800741202054051001", 
                "214278607970470650557524148297930288556482564009784804777364305271/7208976812672915432202535006635874880555393103540177597116293497438", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-7/30", 
                "-2/4271", 
                "29741/301236", 
                "37175/76794", 
                "-157467/444986", 
                "-5407403/32191326", 
                "-1555171/4719225", 
                "2183892239/2586137206", 
                "98784412986344/189370582474367", 
                "-11835716316881701/68607780249958997", 
                "-2059708941820450337/2563679217222975400", 
                "-15277294110259/18980037068014", 
                "-44679512642103473189606/86257074671775773507923", 
                "-2499567626113869032356581/7168219279871347097832442", 
                "-1684537271228551211474811315/3566022561473465441774225669", 
                "62508424399493740634068336101/336610627855858014236106090941", 
                "17804828912435427994/23526256931191157801", 
                "2827169856999292809013957389888314/11125069563596543040033257911685133", 
                "60841449027538705584644986037207887/298445837043747228221570728648485920", 
                "58310286627954112852337083852471303/182690445657040502274866805263873682", 
                "-2433610854025619089234337604696743063/7726362467921202402145174013275737688", 
                "-3469920781853701394646001/8127455041948603577302380", 
                "-13683459133174879067692075/40078871448539868921385114", 
                "5719443430130566240982011/286184777390493460520551600", 
                "22633555473287217083034839213082794828999/145877835320037520482581290659405083981593", 
                "461123372364339671047367233491177424848791433/1949813898296931387942700862970102286430024729", 
                "-2189519167606844994315490942156852593443593835875/8554841112601047948515455284501253186313937952278", 
                "-19066229969271642353039921776336786417715427148231/343679757265251811888556840693332534304878249456571", 
                "12384269059074344567575881988363587328413405376141354/513158270842329088151933944145174761188712769848868855", 
                "3400178380878788297628830343102988412038445730523162171/37116450665296270994121069997119371576287586967478772026", 
                "46387025301980118726371814639457024013956720031983084139/374905447210379526149558469557511946128304064823059179537", 
                "-19106199991101179394178175178027389408410423436212261547473/29241736219469714075796291056099378987382817369545065459145", 
                "-384444655887519895308739022002798215764762713599286142049049/2377017585053165282419919232625936967211139436608170525109517", 
                "-1422900153844010169021385706395424692393844606940776303524425313/2540411204159360754729659311608353001890231189630387985709632133", 
                "-91632768750511590519728965889593928718509892486132502894192686/147891529884199450297871916860618333315294874692505862007136909179", 
                "-30336676289917458302293509597501631571573019103315271511731306254/983028982660684296004074791284625767730703947285933580400684683667", 
                "-2581147023517377411457846992611908325457344911946864403522962749699/21626930438018746296607605019907624641666179310620532791348880492314", 
                "-1926146055704161577570696908827055040709042331533867070410389943773/10681919600689287725208306437277520036815809746996159284060504557295", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-7/30", 
                "418/4271", 
                "2707/301236", 
                "37175/76794", 
                "-157467/444986", 
                "-82640485/257530608", 
                "-3463909/18876900", 
                "2183892239/2586137206", 
                "-17601926283215/27052940353481", 
                "-40541293983893927/68607780249958997", 
                "1211893262765267257/3845518825834463100", 
                "-4037286477462/9490018534007", 
                "19515248292100148575994/86257074671775773507923", 
                "-927857469417048424885455/7168219279871347097832442", 
                "-3571971545612525949746969330/3566022561473465441774225669", 
                "-167807003649161258153537301806/336610627855858014236106090941", 
                "17804828912435427994/23526256931191157801", 
                "126477979331364364481545132261042/855774581815118695387173685514241", 
                "87480477182582542122482728228387313/298445837043747228221570728648485920", 
                "-63446074799374238297897999969103935/182690445657040502274866805263873682", 
                "2188438332260580752322360697658145901/7726362467921202402145174013275737688", 
                "-3469920781853701394646001/8127455041948603577302380", 
                "-13683459133174879067692075/40078871448539868921385114", 
                "5719443430130566240982011/286184777390493460520551600", 
                "35042215844716569724885868461900529747439/145877835320037520482581290659405083981593", 
                "291028950764447713226580781930864022534880054/1949813898296931387942700862970102286430024729", 
                "-559817356288155780192906087466306400193910875155/1901075802800232877447878952111389596958652878284", 
                "-28743189917585367394895425399816495219723220795041/687359514530503623777113681386665068609756498913142", 
                "-424534252057492834195534747114194526897310161399031037/1026316541684658176303867888290349522377425539697737710", 
                "8513880939897394269751017680608656925591872059159965977/74232901330592541988242139994238743152575173934957544052", 
                "-93540483249491104476195642098409722053650096741941044945/749810894420759052299116939115023892256608129646118359074", 
                "10645623160613302918419256944656177501869628561007840050257/116966944877878856303185164224397515949531269478180261836580", 
                "-476047704832931445614912871277109731166270149140984936304876/2377017585053165282419919232625936967211139436608170525109517", 
                "-1076924491896613582911716090002731339458202152022308087143451207/2540411204159360754729659311608353001890231189630387985709632133", 
                "-3457975390992878712575701060640270439351867026392177742925321193/147891529884199450297871916860618333315294874692505862007136909179", 
                "113282352069916172848308062201416977502801285382865558322825688967/983028982660684296004074791284625767730703947285933580400684683667", 
                "-261740995871466630089207882445088249907750533265339233298844108743/10813465219009373148303802509953812320833089655310266395674440246157", 
                "-7181864938753831482535607856268765506409136139193652253902078568542/10681919600689287725208306437277520036815809746996159284060504557295", 
                "-9792222426439551152771934527202783105096058437675641576301751045903/88336806455557920615916748656254306503858672851611797687759705094917", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/12", 
                "-95/4271", 
                "-95/3862", 
                "1885/38397", 
                "-23979/444986", 
                "-12310285/257530608", 
                "-189389/3775380", 
                "126607885/1293068603", 
                "-643386961233/189370582474367", 
                "-3346564079706262/68607780249958997", 
                "-264231157935516469/3845518825834463100", 
                "-1483411745478/9490018534007", 
                "-1275000720821968069698/86257074671775773507923", 
                "-40174380609127299520295/7168219279871347097832442", 
                "-730661584326987415065519286/3566022561473465441774225669", 
                "-18327382350728767/317138001146871907", 
                "1804352292735615862/23526256931191157801", 
                "92848797837969770664757651871918/3708356521198847680011085970561711", 
                "131216365669088113179/4238308469176186672531", 
                "2312440553106139096827359649666440/91345222828520251137433402631936841", 
                "4597541406135748438505/160892375408885860317218", 
                "-6656433023759931891463/580532502996328826950170", 
                "-3086921880291645874082346/20039435724269934460692557", 
                "2269275907013326714861231/250411680216681777955482650", 
                "16862625449784129000966319245431909953448/437633505960112561447743871978215251944779", 
                "4916019699715799390132685092/130764677582254748417371744627", 
                "-694477438793156873550271722332541247970839985587/17109682225202095897030910569002506372627875904556", 
                "-19375929700158447442670028031009808487113628569413/687359514530503623777113681386665068609756498913142", 
                "-11193125003806737924205913623912595914346756474154419/1026316541684658176303867888290349522377425539697737710", 
                "2151664566269770009041243941341475349881497749979801109/74232901330592541988242139994238743152575173934957544052", 
                "656282378951061313801055585569837055187435852787653281/749810894420759052299116939115023892256608129646118359074", 
                "-1820632572611728858536478077918554163292981540123888848997/116966944877878856303185164224397515949531269478180261836580", 
                "-79049285677360783706420642035313787781655882990323442079929/2377017585053165282419919232625936967211139436608170525109517", 
                "-60852901408008040661732003294635491279134519850683224008926278/2540411204159360754729659311608353001890231189630387985709632133", 
                "-3402996015000237319128455512631804611793509885447030782787728536/147891529884199450297871916860618333315294874692505862007136909179", 
                "2229542285578776465052174393556304746507094618680413913774594935/983028982660684296004074791284625767730703947285933580400684683667", 
                "409399251615682426095425602534546342470066837397932417335050147031/21626930438018746296607605019907624641666179310620532791348880492314", 
                "-104634511813718857529619628536885958147/6031491286037157611075321647372135516101", 
                "13786026219362428030318091300580902042553504803730679961834167210043/353347225822231682463666994625017226015434691406447190751038820379668", 
                "38921046085105670088292434736616801580077/886995955495622666104481907848921248858984", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                "-360/4271", 
                "-180/1931", 
                "-45749/115191", 
                "118457/667479", 
                "22361209/171687072", 
                "1720093/12584600", 
                "-465742296/1293068603", 
                "-1624620042051/378741164948734", 
                "17573373779914250/68607780249958997", 
                "1105732329960909509/7691037651668926200", 
                "2506705182323/9490018534007", 
                "-696103235313302494011/86257074671775773507923", 
                "759784944483852280631492/3584109639935673548916221", 
                "1018296001913446112526604051/3566022561473465441774225669", 
                "1370261833427307/10230258101511997", 
                "-10096446564295296721/23526256931191157801", 
                "-1652742047422650885391724596051448/11125069563596543040033257911685133", 
                "-778566191848607100548/4238308469176186672531", 
                "-317764400356497916286453880800800/91345222828520251137433402631936841", 
                "-315885955656789732050/80446187704442930158609", 
                "596862736945145361178427/4063727520974301788651190", 
                "6505087373647682323602246/20039435724269934460692557", 
                "47360158476747183961685123/1001646720866727111821930600", 
                "-87564226692388807656059389083050391266434/437633505960112561447743871978215251944779", 
                "-25527902798533317701634424261/130764677582254748417371744627", 
                "1245834770391140488383639457817302232183865431191/5703227408400698632343636856334168790875958634852", 
                "54250114069383748111452419236169699725423004506435/687359514530503623777113681386665068609756498913142", 
                "19346306855089571563586529785401403077656993812459025/205263308336931635260773577658069904475485107939547542", 
                "-5634251223035110916425245714714166753755593242083296415/74232901330592541988242139994238743152575173934957544052", 
                "85477656829653944186974127518335182839556712125810797979/2249432683262277156897350817345071676769824388938355077222", 
                "19094136271017330264188010323451581963344824543205829056993/116966944877878856303185164224397515949531269478180261836580", 
                "383274498748467827568357755986481433429972181078170549016226/2377017585053165282419919232625936967211139436608170525109517", 
                "570533636597505550267896286444597959172077584573904315069258439/2540411204159360754729659311608353001890231189630387985709632133", 
                "8479605001582704554421223438544282385762043412918463878578769092/147891529884199450297871916860618333315294874692505862007136909179", 
                "16117538424285413643269000481330112742317672150828586218063193352/983028982660684296004074791284625767730703947285933580400684683667", 
                "989157271603922317241543375026751448653405125218380115707232837143/64880791314056238889822815059722873924998537931861598374046641476942", 
                "4453428073533781129035034579840282268069/18094473858111472833225964942116406548303", 
                "-238661938290853120979570681798195422635751282065060603292339709994427/1060041677466695047391000983875051678046304074219341572253116461139004", 
                "-673796215905393328364220037953921531630253/2660987866486867998313445723546763746576952", 
                "-5779498745796479062239255131745592197584729/77153573382000298409454031333264210398476175", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-2/15", 
                "-524/4271", 
                "-9353/100412", 
                "-36649/230382", 
                "6845/2669916", 
                "-944221/515061216", 
                "-1004293/37753800", 
                "36313532/1293068603", 
                "5430809961531/378741164948734", 
                "3571238465720812/68607780249958997", 
                "120608892470298191/7691037651668926200", 
                "-170112071604/9490018534007", 
                "-7452650672643016773639/86257074671775773507923", 
                "91870387340645851896802/3584109639935673548916221", 
                "-13219946974591132689064919/3566022561473465441774225669", 
                "2197511183911010788501910793/336610627855858014236106090941", 
                "-607855305119608471/23526256931191157801", 
                "311416627802546572838217187331012/11125069563596543040033257911685133", 
                "-16441495422408523533141023580076567/596891674087494456443141457296971840", 
                "-8591253331661761822661401994790487/365380891314081004549733610527747364", 
                "2619756731216147632508253039160187/175599146998209145503299409392630402", 
                "10450842088877261198185/406372752097430178865119", 
                "1680477345379103410794619/40078871448539868921385114", 
                "3126566459727153488573943/80131737669338168945754448", 
                "2264475429705580456657699714547103430655/437633505960112561447743871978215251944779", 
                "7241480671324190636164901242789288340492734/1949813898296931387942700862970102286430024729", 
                "378911538052105144247632795352288460880515366515/17109682225202095897030910569002506372627875904556", 
                "19985286316425440064524323839944385344369833929549/687359514530503623777113681386665068609756498913142", 
                "-2587038164015823567640018379080683126379891694378995/205263308336931635260773577658069904475485107939547542", 
                "1446915787469034196335825149151463021912555705379905775/74232901330592541988242139994238743152575173934957544052", 
                "6243208215565145062318382763146031268538620447487095477/2249432683262277156897350817345071676769824388938355077222", 
                "1143325119832154868953448481154755556554427739629698243221/38988981625959618767728388074799171983177089826060087278860", 
                "48549756480214677206674902283069429318654517495226810716406/2377017585053165282419919232625936967211139436608170525109517", 
                "13043565084428724566785366392564477005311091533628160463143537/2540411204159360754729659311608353001890231189630387985709632133", 
                "-349946960398122491261761225080816237479679420598865393978286123/147891529884199450297871916860618333315294874692505862007136909179", 
                "11286386238726810205659084333255169883884089148126414555305218779/2949086947982052888012224373853877303192111841857800741202054051001", 
                "-85173937612934179563011094601261542726393423851239313106564647273/7208976812672915432202535006635874880555393103540177597116293497438", 
                "-87181813340835569466999724345145435107873987066302777725300660601/89015996672410731043402553643979333640131747891634660700504204644125", 
                "4739357726686578054124381361600861361089730249877617657820269108987/441684032277789603079583743281271532519293364258058988438798525474585", 
                "41699029347531196440737420411430412483465710246390194595405014716259/1503222275513039292784472503633170754241888382493846977845823273766550", 
                "-977652868904936945013831714658324195243668/25717857794000099469818010444421403466158725", 
                "279263798566717342460086944551400282069042134/5308818785170083527402309086246528007711687609", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-2/15", 
                "-344/4271", 
                "-13215/100412", 
                "-36649/230382", 
                "6845/2669916", 
                "-6813161/257530608", 
                "-58259/18876900", 
                "36313532/1293068603", 
                "-12605518361880/189370582474367", 
                "910284426719266/68607780249958997", 
                "-515121453868673/7691037651668926200", 
                "31564558379/1725457915274", 
                "-1306234484285045018308/86257074671775773507923", 
                "207236912364139925387782/3584109639935673548916221", 
                "-109913899045016986978551661/3566022561473465441774225669", 
                "12472520278603568584746047477/336610627855858014236106090941", 
                "-607855305119608471/23526256931191157801", 
                "-354797399365009772422516374039524/11125069563596543040033257911685133", 
                "13563496041880324711904472439268887/596891674087494456443141457296971840", 
                "6360250568725644872928691966433447/365380891314081004549733610527747364", 
                "-7660052677539260077161075298788809/351198293996418291006598818785260804", 
                "10450842088877261198185/406372752097430178865119", 
                "1680477345379103410794619/40078871448539868921385114", 
                "3126566459727153488573943/80131737669338168945754448", 
                "1680771154893425759500935154639918083095/437633505960112561447743871978215251944779", 
                "9908565272929234106749280879374511342820391/1949813898296931387942700862970102286430024729", 
                "454116151031781553621660528403816577696453393935/17109682225202095897030910569002506372627875904556", 
                "-3599134513752554404366128768959155456804063474911/687359514530503623777113681386665068609756498913142", 
                "2748258039992322854542154027863491096100890553924157/205263308336931635260773577658069904475485107939547542", 
                "-1410987904580514044936585877976671575815568933471921895/74232901330592541988242139994238743152575173934957544052", 
                "19479025008481170298368322027193824123117854680146301869/2249432683262277156897350817345071676769824388938355077222", 
                "-568357193915194608667462568058163282028853146650288313759/38988981625959618767728388074799171983177089826060087278860", 
                "52092666781733230060222895007908794516113799558535417641891/2377017585053165282419919232625936967211139436608170525109517", 
                "-21442521093981043920577395888627270755216886781635907147845498/2540411204159360754729659311608353001890231189630387985709632133", 
                "3879407624283894368122014957663271745980158215552401325467214988/147891529884199450297871916860618333315294874692505862007136909179", 
                "16244253607926204334755817715308234640116917373167981521490178528/2949086947982052888012224373853877303192111841857800741202054051001", 
                "7005216031326469717824357590588613562775126373102950162325412143/400498711815161968455696389257548604475299616863343199839794083191", 
                "2255784100523575904291157801031599237396593769494665678057246829726/89015996672410731043402553643979333640131747891634660700504204644125", 
                "11576293341523070072725854367145952976194829480284821123470164652683/441684032277789603079583743281271532519293364258058988438798525474585", 
                "20752253394353234185104965974522419124001453517314321928793814689291/1503222275513039292784472503633170754241888382493846977845823273766550", 
                "-977652868904936945013831714658324195243668/25717857794000099469818010444421403466158725", 
                "279263798566717342460086944551400282069042134/5308818785170083527402309086246528007711687609", 
                "909041642497564365202239130421559134778386861300253892823941466816286950/252479507071909856842103320713265191059701041063212875530678309992766204959", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                "-360/4271", 
                "20537/100412", 
                "34831/230382", 
                "-173483/2669916", 
                "-65394683/171687072", 
                "1720093/12584600", 
                "363252654/1293068603", 
                "55755469917915/378741164948734", 
                "-22855780708366670/68607780249958997", 
                "350112099152220841/7691037651668926200", 
                "2506705182323/9490018534007", 
                "-2871512558847895449139/86257074671775773507923", 
                "760118535119401199098678/3584109639935673548916221", 
                "-1734093823336504576730916487/3566022561473465441774225669", 
                "-18579916866443514067566442471/336610627855858014236106090941", 
                "3664592177800728158/23526256931191157801", 
                "-1605463962310044588389870073566332/11125069563596543040033257911685133", 
                "107624492039503752037213325110682939/596891674087494456443141457296971840", 
                "-14213160930748298671227934712219413/365380891314081004549733610527747364", 
                "6007042332707789618559843342201179/100342369713262368859028233938645944", 
                "-1208220119788526442229067/8127455041948603577302380", 
                "-2002363100514166230388055/20039435724269934460692557", 
                "2745348847428140545121977/40065868834669084472877224", 
                "38661469039332669801915354121554378129070/145877835320037520482581290659405083981593", 
                "-26923371925296335173905777348916646545600533/1949813898296931387942700862970102286430024729", 
                "-1057172417143988346427677458151940021537280698061/5703227408400698632343636856334168790875958634852", 
                "73654412091488573163840466467512483483521521922435/687359514530503623777113681386665068609756498913142", 
                "207807604015711621406038524758369029486488864456658899/1026316541684658176303867888290349522377425539697737710", 
                "19882807684402791081854802017506364942188869400098023091/74232901330592541988242139994238743152575173934957544052", 
                "-302196189367094901499217817699696821792164258587221155783/2249432683262277156897350817345071676769824388938355077222", 
                "9337888819097928932856369369440136109208627184968467601243/116966944877878856303185164224397515949531269478180261836580", 
                "-49369471933824545220866750902864146572493528594105254322384/2377017585053165282419919232625936967211139436608170525109517", 
                "-861850350305981232933795337223927026343308520238431754524074333/2540411204159360754729659311608353001890231189630387985709632133", 
                "-13861616054165611991004222504009389096019629102166890207801333396/147891529884199450297871916860618333315294874692505862007136909179", 
                "312302934331077649033373535846759476836355025581333774064186910673/2949086947982052888012224373853877303192111841857800741202054051001", 
                "-764165372756280322592304779330609445941759509327481638136107330214/32440395657028119444911407529861436962499268965930799187023320738471", 
                "-213325983187888030445210049990696738127096998987384291310224376812062/801143970051696579390622982795814002761185731024711946304537841797125", 
                "-179889164761391139027228824624505462380736710519846444949525122336243/5300208387333475236955004919375258390231520371096707861265582305695020", 
                "125608576632846139982817880046502796700618390563787581742217328087/3706321616222821350608931588986654828621873965466645517598084915800", 
                "3815409915161253584923800692306540136643927/77153573382000298409454031333264210398476175", 
                "-998268631854826360118988414400434198094814017/5308818785170083527402309086246528007711687609", 
                "310604196740783948534959602078051209446550656910513054699462262947712306246/6311987676797746421052583017831629776492526026580321888266957749819155123975", 
                "5542972568497760050856413630703310965396005509596019048850701542640696112919/369016635076144390312303059498635382202429031444267151502846323373820249106225", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                "900/4271", 
                "-6497/100412", 
                "34831/230382", 
                "-173483/2669916", 
                "43721/283312", 
                "-2356191/6292300", 
                "363252654/1293068603", 
                "-24047374397412/189370582474367", 
                "20333979625386796/68607780249958997", 
                "-32674012133/212419408252", 
                "-5172305273506/9490018534007", 
                "4223133168637123502750/86257074671775773507923", 
                "-603492697018931864570731/3584109639935673548916221", 
                "397626421131391950197930970/3566022561473465441774225669", 
                "-13916108839047620488246055351/336610627855858014236106090941", 
                "3664592177800728158/23526256931191157801", 
                "2239639634935887347345010891264140/11125069563596543040033257911685133", 
                "-65551538349982163616899315621845819/596891674087494456443141457296971840", 
                "23210462779265478331723388958030229/365380891314081004549733610527747364", 
                "-3217992581333235924128086527916715/100342369713262368859028233938645944", 
                "-1208220119788526442229067/8127455041948603577302380", 
                "-2002363100514166230388055/20039435724269934460692557", 
                "2745348847428140545121977/40065868834669084472877224", 
                "-1049475374115787817716435394488760407890/145877835320037520482581290659405083981593", 
                "517423069914896699178910297600441208847138603/1949813898296931387942700862970102286430024729", 
                "99243670718528776881287603892458321774702527691/8554841112601047948515455284501253186313937952278", 
                "-65748021092971060427145421136839395538119747525525/343679757265251811888556840693332534304878249456571", 
                "-172059823650426648619186150657117005478608020528007851/513158270842329088151933944145174761188712769848868855", 
                "-2421500426772025652911890979348591556586004876053992829/37116450665296270994121069997119371576287586967478772026", 
                "152615203511801374181481827091867703337924956679047011004/1124716341631138578448675408672535838384912194469177538611", 
                "-231693895873501087688308126466076137/833429439731125483337182373801061610", 
                "-207370709625574900632504057083306050366474618035326393322842/2377017585053165282419919232625936967211139436608170525109517", 
                "51852992162604147809352272972910375674020699094061267573093924/2540411204159360754729659311608353001890231189630387985709632133", 
                "7767602165841958571114175191568470452238108204429454110937779871/147891529884199450297871916860618333315294874692505862007136909179", 
                "-4322368851183904636405616393339134356604974547815381637805453244/51738367508457068210740778488664514091089681436101767389509720193", 
                "3665220024063142637434013453149070974423281580327649110742314090576/32440395657028119444911407529861436962499268965930799187023320738471", 
                "-13762503529152595679852211188923350977211612812658875380557092161688/801143970051696579390622982795814002761185731024711946304537841797125", 
                "197359632719162413740549325705890864130453534496842645429100627614333/5300208387333475236955004919375258390231520371096707861265582305695020", 
                "-111868785014748274232449699251981473890013280001691050001182973537/3706321616222821350608931588986654828621873965466645517598084915800", 
                "3815409915161253584923800692306540136643927/77153573382000298409454031333264210398476175", 
                "-998268631854826360118988414400434198094814017/5308818785170083527402309086246528007711687609", 
                "95929004936823547660591727268070546581090727113227897919204565263081378729/6311987676797746421052583017831629776492526026580321888266957749819155123975", 
                "18138841766195960704248749913798038894179892383607104699285169673330079065556/369016635076144390312303059498635382202429031444267151502846323373820249106225", 
                "-142612051321224602324744745871385124852698588766868064899720584995205892325771692/610913587819204896003139727858099711934334847696213103172551764179841399735387317", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/12", 
                "25/4271", 
                "25/3862", 
                "4813/115191", 
                "-243781/2669916", 
                "-11535563/257530608", 
                "-887351/18876900", 
                "105440221/2586137206", 
                "1806415584618/189370582474367", 
                "1051189572276383/68607780249958997", 
                "-35112800134314091/961379706458615775", 
                "-3557140164/40729693279", 
                "851254062892979613212/86257074671775773507923", 
                "641438743813959386347089/14336438559742694195664884", 
                "-453382316814687461036542660/3566022561473465441774225669", 
                "-23440832972430369/634276002293743814", 
                "1434031429421406509/47052513862382315602", 
                "-158778145543736347165878232917399/3708356521198847680011085970561711", 
                "-40798082848015244529/770601539850215758642", 
                "177816048878167099718124809344672/30448407609506750379144467543978947", 
                "530294700740340290766/80446187704442930158609", 
                "-11397148183557247607007/677287920162383631441865", 
                "-3830282886112996579499264/20039435724269934460692557", 
                "1044368986745441113580681/200329344173345422364386120", 
                "3805457511341079250084975135832059036550/145877835320037520482581290659405083981593", 
                "3328254692229500398874431725/130764677582254748417371744627", 
                "12807470396266848413694502057154226838423434457/1425806852100174658085909214083542197718989658713", 
                "-5404635935314940208563918561363514914669988128982/343679757265251811888556840693332534304878249456571", 
                "6766373773848326235567289576851426615438363037226226/513158270842329088151933944145174761188712769848868855", 
                "1123487983857173048129466969508779536803325328939615439/37116450665296270994121069997119371576287586967478772026", 
                "13200570074591305762954024507132857626007420225539605952/1124716341631138578448675408672535838384912194469177538611", 
                "66214220802348094199189520440221805572044064773180673139/29241736219469714075796291056099378987382817369545065459145", 
                "15838159397195820093654994537085613973809458763028677211927/2377017585053165282419919232625936967211139436608170525109517", 
                "106759699348085072023913117827530160049863249450840601122500863/2540411204159360754729659311608353001890231189630387985709632133", 
                "-2058914436852640476167435636517529584812423630054258496435772169/147891529884199450297871916860618333315294874692505862007136909179", 
                "9228926210323721875322823585584232651412345865153371177231587039/983028982660684296004074791284625767730703947285933580400684683667", 
                "2576729670891880092856779002908105099697812527905193755769070005109/64880791314056238889822815059722873924998537931861598374046641476942", 
                "-3843374150546767565633254524617547017/18094473858111472833225964942116406548303", 
                "-14784436403020193714731213584531215137516665861258315305460800053411/530020838733347523695500491937525839023152037109670786126558230569502", 
                "-41739782111837226764818941191781643869829/1330493933243433999156722861773381873288476", 
                "2011489861454203679472068769092289600592766/77153573382000298409454031333264210398476175", 
                "-156933157235964272197763801001586159555742261/5308818785170083527402309086246528007711687609", 
                "1365107723590254504712678888143122679743789450266342288002648541359194007/252479507071909856842103320713265191059701041063212875530678309992766204959", 
                "5034372865895444410529385975135570747446137881/934470160949242167241977830392159899606787969547", 
                "16010077726557752660485673406992024718971611342922145272370319742266638965893125/610913587819204896003139727858099711934334847696213103172551764179841399735387317", 
                "1621708994973540874611110249326372201656718489087/47435673147227743797225203934958912179502667998155", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-2/15", 
                "-524/4271", 
                "6109/301236", 
                "2465/230382", 
                "-122501/1334958", 
                "-81900625/515061216", 
                "-1004293/37753800", 
                "125846839/2586137206", 
                "3281139213269/378741164948734", 
                "2228757528131915/68607780249958997", 
                "160673104641299659/7691037651668926200", 
                "-170112071604/9490018534007", 
                "-72243291746777322911/86257074671775773507923", 
                "90738630313511848039916/3584109639935673548916221", 
                "-74976284804572544375011705/3566022561473465441774225669", 
                "2772891923114884722328834828/336610627855858014236106090941", 
                "-58377170903273499/3360893847313022543", 
                "311958186790946266557039178546064/11125069563596543040033257911685133", 
                "14650213812504765847650537683752559/596891674087494456443141457296971840", 
                "-34788598636684375876484250236546753/365380891314081004549733610527747364", 
                "2331598006159442787323766647692565/351198293996418291006598818785260804", 
                "-40929421896534111503326/2031863760487150894325595", 
                "730701952758607575786031/40078871448539868921385114", 
                "80539151090320904378901351/2003293441733454223643861200", 
                "11701510509081691838931310892023163648591/437633505960112561447743871978215251944779", 
                "10886026964128890818902104345292332701430685/1949813898296931387942700862970102286430024729", 
                "62021183792744980909301028065781563325099044111/17109682225202095897030910569002506372627875904556", 
                "20732599576670547299235847343444542483807659945825/687359514530503623777113681386665068609756498913142", 
                "27720158783000357486540120100715756806938941618442593/1026316541684658176303867888290349522377425539697737710", 
                "14173774478917893844990730861439071982941558299224851/396967386794612524001294866279351567660829807138810396", 
                "30211797002337242699363954426277453544451995170034529149/2249432683262277156897350817345071676769824388938355077222", 
                "-670523877442832786943705139868370112686263657531625050989/38988981625959618767728388074799171983177089826060087278860", 
                "7415003596800247521006477623282838891014577102551028288756/2377017585053165282419919232625936967211139436608170525109517", 
                "6516544642934261036965146735139475345721747083376804589152453/2540411204159360754729659311608353001890231189630387985709632133", 
                "-5557654371026173932776351415124434195624630828278142620648223862/147891529884199450297871916860618333315294874692505862007136909179", 
                "59603710072485819797671950487173321697118451953024035954196760622/2949086947982052888012224373853877303192111841857800741202054051001", 
                "-79698918276107659594787476992087974177604862730266230169855920361/7208976812672915432202535006635874880555393103540177597116293497438", 
                "1074965753559443704245993641831686240364999604032730412032866078541/89015996672410731043402553643979333640131747891634660700504204644125", 
                "28229984081324444456580333629805208840165155351184895118921155035977/1766736129111158412318334973125086130077173457032235953755194101898340", 
                "124907765563619368366266019825000556852405645592386582158174803766449/6012889102052157171137890014532683016967553529975387911383293095066200", 
                "-87864024661369274423005402098003766581537/25717857794000099469818010444421403466158725", 
                "169451379375431728263348760955291819963124956/5308818785170083527402309086246528007711687609", 
                "23790996353490782664310844100796401249324799635253829625319806182738654374/1262397535359549284210516603566325955298505205316064377653391549963831024795", 
                "354759485443833063865867382865459045903548310490008284570303416885003243762/24601109005076292687486870633242358813495268762951143433523088224921349940415", 
                "36585149169528509086619483779459341340900097817344547913081319361106295301290340/610913587819204896003139727858099711934334847696213103172551764179841399735387317", 
                "303105995189389705438820380357275176831542914412573795597140356443388885762406691/12750182731004223556057347218886717327571490090952671160325728233797235085287507595", 
                "-1993843974745578258064699840850851508018384563629/1212710361619001935226840185265550898634114798343508", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/12", 
                "25/4271", 
                "-27947/301236", 
                "-3533/76794", 
                "-5085/889972", 
                "8862901/257530608", 
                "-887351/18876900", 
                "14989673/1293068603", 
                "-1042134344858/27052940353481", 
                "2716477368684296/68607780249958997", 
                "590335375569691/961379706458615775", 
                "-3557140164/40729693279", 
                "110910841322605235388/86257074671775773507923", 
                "641892858932684200723441/14336438559742694195664884", 
                "247064770856494610122752196/3566022561473465441774225669", 
                "22654808750758861381904554849/673221255711716028472212181882", 
                "-5279284744600317179/47052513862382315602", 
                "-501731632428163324926681022169717/11125069563596543040033257911685133", 
                "-178604950253562345649203623013553/74611459260936807055392682162121480", 
                "1717739361497881727212645015081958/91345222828520251137433402631936841", 
                "-364181670176250935388620956341593/12542796214157796107378529242330743", 
                "-38858072274075081741129/677287920162383631441865", 
                "832018385175091319149684/20039435724269934460692557", 
                "-6436613586134528770462091/1001646720866727111821930600", 
                "-5798851590268345125089686120358423024062/437633505960112561447743871978215251944779", 
                "20491974385378786328978878776645061927758037/1949813898296931387942700862970102286430024729", 
                "42658227861111632519600638837973150148027345032/1425806852100174658085909214083542197718989658713", 
                "-9391397695310867624440067832304952639842430782812/343679757265251811888556840693332534304878249456571", 
                "-3927224417332457215837383452368717690087595833540647/513158270842329088151933944145174761188712769848868855", 
                "-7023269849937755398754821925539488302576317823665005193/37116450665296270994121069997119371576287586967478772026", 
                "28263878201211402388702107496773962630209054782407186603/1124716341631138578448675408672535838384912194469177538611", 
                "376531365534912683773625286638473801601045354445581309629/29241736219469714075796291056099378987382817369545065459145", 
                "6676642278902225023115038319132401722259489812259875887337/2377017585053165282419919232625936967211139436608170525109517", 
                "-115109318632266226972743847580775738055271711057972440169921339/2540411204159360754729659311608353001890231189630387985709632133", 
                "3853281669550618581846828674768449955908590252770294382109157950/147891529884199450297871916860618333315294874692505862007136909179", 
                "-49149933014981251451454285775247912147449191973351934719774717/2949086947982052888012224373853877303192111841857800741202054051001", 
                "2078349186236028106987768258935863688545378957288252567937524245183/64880791314056238889822815059722873924998537931861598374046641476942", 
                "-14433996905134384780926300751042256009801612079156089833450172995327/801143970051696579390622982795814002761185731024711946304537841797125", 
                "137142504998614856735698473697550597019789232417293821391430630402997/5300208387333475236955004919375258390231520371096707861265582305695020", 
                "-104014810892308261460433289980635086620548094522819961961523898273/3706321616222821350608931588986654828621873965466645517598084915800", 
                "-1018689658377145762378957512323130209779933/77153573382000298409454031333264210398476175", 
                "164969540245329600358503626285521393708970743/5308818785170083527402309086246528007711687609", 
                "-10381070464268851529556364423186614013486084456800917550212992838492131659/6311987676797746421052583017831629776492526026580321888266957749819155123975", 
                "5016356957559277138520604581954623205056975836358999373142241477249702987274/369016635076144390312303059498635382202429031444267151502846323373820249106225", 
                "-889534331927595977408756360158441907888316522382063707132030908921507677127854/35936093401129699764890572226947041878490285158600770774855986128225964690316901", 
                "1295142334782284228935432862950123414554592720274626699576437296768634769213390783/38250548193012670668172041656660151982714470272858013480977184701391705255862522785", 
                "-28143313912199979537478069957745121133146015609929/1212710361619001935226840185265550898634114798343508", 
                "86553289829282850275335145829156987656175903051536720835794721426365018338200044923/28494691470057197587856916745513444212746805340243306141456745737763892412130697656059", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-2/15", 
                "-344/4271", 
                "1834/75309", 
                "-1330/115191", 
                "-350981/2669916", 
                "-41235569/257530608", 
                "-58259/18876900", 
                "39218689/2586137206", 
                "3015728191936/189370582474367", 
                "2088132071608399/68607780249958997", 
                "-507358875352369777/7691037651668926200", 
                "31564558379/1725457915274", 
                "1877496748662322348308/86257074671775773507923", 
                "206748699449942141155340/3584109639935673548916221", 
                "-84718258633257659275795757/3566022561473465441774225669", 
                "-6996428817089597908734165721/336610627855858014236106090941", 
                "-159143090311970747/3360893847313022543", 
                "-319908015301206984072363702825380/11125069563596543040033257911685133", 
                "11381922397812365747150153004574741/596891674087494456443141457296971840", 
                "-645034675326152255291814484204921/121793630438027001516577870175915788", 
                "2314402578895903796022236331755169/87799573499104572751649704696315201", 
                "56822160525257757925286/2031863760487150894325595", 
                "-734936477352569683847289/40078871448539868921385114", 
                "84204097615290033697851991/2003293441733454223643861200", 
                "12877074943010379327150252993568096387271/437633505960112561447743871978215251944779", 
                "8751697176453814724206735539528981834306916/1949813898296931387942700862970102286430024729", 
                "114603628144245954147525739714884771618849816683/17109682225202095897030910569002506372627875904556", 
                "-1796042124849571497444182375550322045901152162395/687359514530503623777113681386665068609756498913142", 
                "-10797642218586256616707189309846135316569647893497493/1026316541684658176303867888290349522377425539697737710", 
                "2897460713054426075552731101391893619991102512993645663/74232901330592541988242139994238743152575173934957544052", 
                "2149891865787429917327922763504016338005389827366827727/2249432683262277156897350817345071676769824388938355077222", 
                "674254595056955423092845484141154915036075271626785100671/38988981625959618767728388074799171983177089826060087278860", 
                "14803254450565524002143965031754937129034159839489965820511/2377017585053165282419919232625936967211139436608170525109517", 
                "27686579137990258356315811023327270118874191191762255804812412/2540411204159360754729659311608353001890231189630387985709632133", 
                "-5708925635542920316479614482999696369285957447729048615682867240/147891529884199450297871916860618333315294874692505862007136909179", 
                "22667177786469011819855050228864935567536084980707481528341489279/983028982660684296004074791284625767730703947285933580400684683667", 
                "223067168206639251589012356411883001942069043129553883672542148641/10813465219009373148303802509953812320833089655310266395674440246157", 
                "-3301460100231816678222567605682904180623741160460140328057070022106/267047990017232193130207660931938000920395243674903982101512613932375", 
                "-1782774608584963956594630928867963806705490038951398489549020771597/883368064555579206159167486562543065038586728516117976877597050949170", 
                "124472700412598357817308120559866933521849868887788615876002685937531/3006444551026078585568945007266341508483776764987693955691646547533100", 
                "118870279627858981006641454178343851823946/5143571558800019893963602088884280693231745", 
                "16040134331360983689067385060438594035430285/5308818785170083527402309086246528007711687609", 
                "102741644644872963476888145590498838562314336675149328992788296589860125972/6311987676797746421052583017831629776492526026580321888266957749819155123975", 
                "-36966929673867478012442036069585178368036246346113570272629420457530407089667/369016635076144390312303059498635382202429031444267151502846323373820249106225", 
                "2007787196513946972928287812447791593413680967753586043156085688731072017750432/35936093401129699764890572226947041878490285158600770774855986128225964690316901", 
                "686765709248321689625602702482138294639716184426554646775140824683592360013098801/12750182731004223556057347218886717327571490090952671160325728233797235085287507595", 
                "34493370607253067770706169128065501219655445403607/2425420723238003870453680370531101797268229596687016", 
                "156696640015953360805266629441367838136314696931764170158548250698230728008992808943/56989382940114395175713833491026888425493610680486612282913491475527784824261395312118", 
                "7910199636790776896914434382495757665402441939602850365223542030065185347253462861065/1455938806668017007623764613330010488280658922603410815957853607192371685515630357975826", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/12", 
                "-395/4271", 
                "-913/301236", 
                "-3533/76794", 
                "-5085/889972", 
                "-123727/2549808", 
                "607849/18876900", 
                "14989673/1293068603", 
                "5586609009080/189370582474367", 
                "986589726070754/68607780249958997", 
                "2176201678/53104852063", 
                "73112520134/862728957637", 
                "-2503051993726197456400/86257074671775773507923", 
                "234161091384189000089157/14336438559742694195664884", 
                "-288008756016120980972877960/3566022561473465441774225669", 
                "19399141450462932660196011249/673221255711716028472212181882", 
                "-5279284744600317179/47052513862382315602", 
                "70313289451844959875840885796811/11125069563596543040033257911685133", 
                "-3399079583453258903743896439403927/74611459260936807055392682162121480", 
                "-2813663024091890460450000151606118/91345222828520251137433402631936841", 
                "194320434544423282616043613112273/12542796214157796107378529242330743", 
                "-38858072274075081741129/677287920162383631441865", 
                "832018385175091319149684/20039435724269934460692557", 
                "-6436613586134528770462091/1001646720866727111821930600", 
                "1484005131899037779011711880036893726006/145877835320037520482581290659405083981593", 
                "-26346691478715494792980589973726673894867239/1949813898296931387942700862970102286430024729", 
                "18043586522654519710513751819162154011162011246/4277420556300523974257727642250626593156968976139", 
                "20035941848881622136439449076343245148749557698848/343679757265251811888556840693332534304878249456571", 
                "515664724371676791106700618002331523407901089086807/513158270842329088151933944145174761188712769848868855", 
                "1533280120962805191575941980135790918322954295359699973/37116450665296270994121069997119371576287586967478772026", 
                "-11200227191538318466053016507941889893996987706036714906/1124716341631138578448675408672535838384912194469177538611", 
                "-1522274937858620192835555042907277/833429439731125483337182373801061610", 
                "66946995573248236666322686435984058259076151932207445836528/2377017585053165282419919232625936967211139436608170525109517", 
                "-14671620398865040019663948781050847498692351379143746468778802/2540411204159360754729659311608353001890231189630387985709632133", 
                "-2684168919961403256345245759681308698640080094109868794616448894/147891529884199450297871916860618333315294874692505862007136909179", 
                "79841455975324258344296255445542406274327287613482602287755225047/2949086947982052888012224373853877303192111841857800741202054051001", 
                "-6466702503555207445859497168375648689360058308121389365557388867641/32440395657028119444911407529861436962499268965930799187023320738471", 
                "10281709499796029791322398715347978669529249801182734269743035089702/801143970051696579390622982795814002761185731024711946304537841797125", 
                "-162120509056712709761422608064639622625061849606456382497373797655707/5300208387333475236955004919375258390231520371096707861265582305695020", 
                "84370656447000044262330170564689421024283065128715933478251506823/3706321616222821350608931588986654828621873965466645517598084915800", 
                "-1018689658377145762378957512323130209779933/77153573382000298409454031333264210398476175", 
                "164969540245329600358503626285521393708970743/5308818785170083527402309086246528007711687609", 
                "85765727732171591968132636761485735728565747446810235897177943316215260784/6311987676797746421052583017831629776492526026580321888266957749819155123975", 
                "-624967890845992513870027167442875380376515459529237717165568608428227285649/369016635076144390312303059498635382202429031444267151502846323373820249106225", 
                "23088073842075269695423700840811356292651135668020435829073619406823963085336643/610913587819204896003139727858099711934334847696213103172551764179841399735387317", 
                "-644485720878690556945767539327884689949295043642671624616187974707837709165318482/38250548193012670668172041656660151982714470272858013480977184701391705255862522785", 
                "-28143313912199979537478069957745121133146015609929/1212710361619001935226840185265550898634114798343508", 
                "341443726579050577339560987791728898920597971595096447187054018182277754505041634895/28494691470057197587856916745513444212746805340243306141456745737763892412130697656059", 
                "-17271969967062361674813958901233422793534831243535593628460868172342861734832844046486/727969403334008503811882306665005244140329461301705407978926803596185842757815178987913", 
                "-1156700441701529203004868145578922684843030905552/895734735579474862430425319893390057113882325634203", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-2/15", 
                "136/4271", 
                "-36373/301236", 
                "2465/230382", 
                "-122501/1334958", 
                "-9812893/515061216", 
                "-6050593/37753800", 
                "125846839/2586137206", 
                "912237532573/378741164948734", 
                "1308471983837541/68607780249958997", 
                "22624500353866369/7691037651668926200", 
                "-95803948187/9490018534007", 
                "796027389907767307749/86257074671775773507923", 
                "138565334823474346140462/3584109639935673548916221", 
                "-79881419773016660238239413/3566022561473465441774225669", 
                "8565340817725440745328717855/336610627855858014236106090941", 
                "-58377170903273499/3360893847313022543", 
                "67798212351182678696347908970792/3708356521198847680011085970561711", 
                "19539706153356163548355293352849041/596891674087494456443141457296971840", 
                "6362866728237361671437275195374161/365380891314081004549733610527747364", 
                "-8293064628359510468383026397702157/87799573499104572751649704696315201", 
                "-40929421896534111503326/2031863760487150894325595", 
                "730701952758607575786031/40078871448539868921385114", 
                "80539151090320904378901351/2003293441733454223643861200", 
                "2733481456425019192375805579480389197911/437633505960112561447743871978215251944779", 
                "51863099130997340957735782236730215851856256/1949813898296931387942700862970102286430024729", 
                "87376451262533063936512227975764543148041310191/17109682225202095897030910569002506372627875904556", 
                "-30590085536111318351387863477130360635417739953983/687359514530503623777113681386665068609756498913142", 
                "-4071348902973979301064440269524144615255241790452909/205263308336931635260773577658069904475485107939547542", 
                "-1182619786501803415588859342114784959862898419363602115/74232901330592541988242139994238743152575173934957544052", 
                "44349848781050210058589394658958287171819543939462976315/2249432683262277156897350817345071676769824388938355077222", 
                "146589849850988274467282779955465050858572288049019381079/7797796325191923753545677614959834396635417965212017455772", 
                "9841929452121670537047471741462885963990520211711220023290/2377017585053165282419919232625936967211139436608170525109517", 
                "48269415361129687909591228062168633047255578350488568984350667/2540411204159360754729659311608353001890231189630387985709632133", 
                "3471603566932915636396260426468475792906911884724600328581616996/147891529884199450297871916860618333315294874692505862007136909179", 
                "39286463651569862194068645869009523031514631065305977962113614994/2949086947982052888012224373853877303192111841857800741202054051001", 
                "40594364754048862812200863247074198707131430824946669408632537572/1201496135445485905367089167772645813425898850590029599519382249573", 
                "-1295041267183404086946529879710813597477283912288640857244491028666/89015996672410731043402553643979333640131747891634660700504204644125", 
                "33120701736691870369448493885234841015502894939022297646800231403833/1766736129111158412318334973125086130077173457032235953755194101898340", 
                "109923747467131369160647895807421061451458967548165417747771956192201/6012889102052157171137890014532683016967553529975387911383293095066200", 
                "-87864024661369274423005402098003766581537/25717857794000099469818010444421403466158725", 
                "169451379375431728263348760955291819963124956/5308818785170083527402309086246528007711687609", 
                "18289784723672926842608476490864773677982627087896497558137206219458330926/1262397535359549284210516603566325955298505205316064377653391549963831024795", 
                "462352327659340386186406180574935940787585256709850430225958971331680877338/24601109005076292687486870633242358813495268762951143433523088224921349940415", 
                "5191165286691372040184762412665105853882766441181301571122670359473952320760285/610913587819204896003139727858099711934334847696213103172551764179841399735387317", 
                "834314238636800363712079671216873057504507291013103210721047705779016435455939216/12750182731004223556057347218886717327571490090952671160325728233797235085287507595", 
                "-1993843974745578258064699840850851508018384563629/1212710361619001935226840185265550898634114798343508", 
                "-2970536449165401258224466564982875052801494213074572498517676566293590791632586581347/28494691470057197587856916745513444212746805340243306141456745737763892412130697656059", 
                "20424486856545220375755449811063428828092618852524943870563620301819614728122909102397/1455938806668017007623764613330010488280658922603410815957853607192371685515630357975826", 
                "59263567610263699039953907263162144524649281774527849721860857253342945800889800569783/4196781117141806216750382925581367198609505611565549024410080994011989511876029456902244", 
                "8886958507558574128132469875407218300183107744673/1693880826838640570229730496803827784581807663193130", 
                1, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-2/15", 
                "136/4271", 
                "-5890/75309", 
                "-1330/115191", 
                "-350981/2669916", 
                "2298695/515061216", 
                "-6050593/37753800", 
                "39218689/2586137206", 
                "-173979841925/378741164948734", 
                "3442283287663363/68607780249958997", 
                "31297797212203781/7691037651668926200", 
                "-95803948187/9490018534007", 
                "1302028876768713967101/86257074671775773507923", 
                "138487741445637581192388/3584109639935673548916221", 
                "-57712676906321765362707983/3566022561473465441774225669", 
                "-27603094388108058455108282824/336610627855858014236106090941", 
                "-159143090311970747/3360893847313022543", 
                "265569821921111701254344440303828/11125069563596543040033257911685133", 
                "-14986867198339007174377812196928021/596891674087494456443141457296971840", 
                "3242291653491850669252355497821801/121793630438027001516577870175915788", 
                "-803883849884518027210816292040591/351198293996418291006598818785260804", 
                "56822160525257757925286/2031863760487150894325595", 
                "-734936477352569683847289/40078871448539868921385114", 
                "84204097615290033697851991/2003293441733454223643861200", 
                "2284030354828112748349346204871773530751/437633505960112561447743871978215251944779", 
                "57153854440675804746207891079987749188270185/1949813898296931387942700862970102286430024729", 
                "146316476959552330505458480772112295938641743403/17109682225202095897030910569002506372627875904556", 
                "-29288315364036979267863100670627981916348294564579/687359514530503623777113681386665068609756498913142", 
                "14052531959125176691361459316986149177579840601394913/1026316541684658176303867888290349522377425539697737710", 
                "71067777769413777053154067883232590652437293336877471/4366641254740737764014243529072867244269127878526914356", 
                "60588294924782335510763251160389027347267740021842806421/2249432683262277156897350817345071676769824388938355077222", 
                "-150830870879643955827531347138810368185518227435932594383/7797796325191923753545677614959834396635417965212017455772", 
                "22346532052300457002097936079306215113082824561070390721160/2377017585053165282419919232625936967211139436608170525109517", 
                "306824228666452598325930124794754094664545549528098042818279/2540411204159360754729659311608353001890231189630387985709632133", 
                "-321624086162968112749137525573115048776008170177782199033119567/147891529884199450297871916860618333315294874692505862007136909179", 
                "4048364063639556556020321424299547724221240425895911118789113531/983028982660684296004074791284625767730703947285933580400684683667", 
                "355499044496459861879814448530845416584417028951013596385058906232/10813465219009373148303802509953812320833089655310266395674440246157", 
                "2590550745634345494825444881734322835673128925522060202540238107356/267047990017232193130207660931938000920395243674903982101512613932375", 
                "36321383601398523114193410936530617449189679448791997217922362011267/883368064555579206159167486562543065038586728516117976877597050949170", 
                "7730447761143628047931737226017388629105023012099974796373759338019/3006444551026078585568945007266341508483776764987693955691646547533100", 
                "118870279627858981006641454178343851823946/5143571558800019893963602088884280693231745", 
                "16040134331360983689067385060438594035430285/5308818785170083527402309086246528007711687609", 
                "-631937024275914531649256614631607785946351602291890596751211158282587995497/6311987676797746421052583017831629776492526026580321888266957749819155123975", 
                "6139664703911678933681266556411158851758728178016132410637129259993868543642/369016635076144390312303059498635382202429031444267151502846323373820249106225", 
                "23144695179916171004820921185926059762034867606652696356559210279627521101312031/610913587819204896003139727858099711934334847696213103172551764179841399735387317", 
                "872685088516406888770716941557891740851813484952207648455803557477186992246450716/12750182731004223556057347218886717327571490090952671160325728233797235085287507595", 
                "34493370607253067770706169128065501219655445403607/2425420723238003870453680370531101797268229596687016", 
                "783566779615437877952755813105814474352868189484439938054789434531530768835830063011/56989382940114395175713833491026888425493610680486612282913491475527784824261395312118", 
                "-1161826055628462588407503177096813657957036889554881340098027539523166732475311804889/727969403334008503811882306665005244140329461301705407978926803596185842757815178987913", 
                "74712830898446370031383309052091586678116509535464108341476839783296936990809395643201/4196781117141806216750382925581367198609505611565549024410080994011989511876029456902244", 
                "8886958507558574128132469875407218300183107744673/1693880826838640570229730496803827784581807663193130", 
                "932679076999010094023601394362689381719552557210503309063/234664747523067291034220174739952738581775783314612270561613", 
                1, 
                0, 
                0, 
                0
            ], 
            [
                "-17/30", 
                "-1642/4271", 
                "-655/11586", 
                "-837/12799", 
                "-29683/444986", 
                "-92521/1274904", 
                "-120364/4719225", 
                "84759163/1293068603", 
                "11019189130732/189370582474367", 
                "5117471495908470/68607780249958997", 
                "17788350481/212419408252", 
                "217427888240/9490018534007", 
                "-32217393116122207840250/86257074671775773507923", 
                "-589553315873217135204797/14336438559742694195664884", 
                "92644988665166981990710632/3566022561473465441774225669", 
                "-7335592537799880597516871999/673221255711716028472212181882", 
                "-660162467088937881/47052513862382315602", 
                "1151751740069964347203344765496385/11125069563596543040033257911685133", 
                "-40496210423303716568890374752388511/596891674087494456443141457296971840", 
                "-188239688314385136015954534295930591/365380891314081004549733610527747364", 
                "4230443126739866277923125022633807/100342369713262368859028233938645944", 
                "-380838856802525672762363/8127455041948603577302380", 
                "426358051723023263293174/20039435724269934460692557", 
                "2312144840089218400454127/28618477739049346052055160", 
                "5894531055639767102103484314526269569410/437633505960112561447743871978215251944779", 
                "89813977956037489920635994386786149133292857/1949813898296931387942700862970102286430024729", 
                "52428105071770966857088008690735493372046779417/4277420556300523974257727642250626593156968976139", 
                "9607559791120034582169521544431293692888161007564/343679757265251811888556840693332534304878249456571", 
                "-1202843485231238360598242582029434797409999753375376/17695112787666520281101170487764646937541819649960995", 
                "462340040083210515074211139386327103071436965078884572/18558225332648135497060534998559685788143793483739386013", 
                "26248887877713107468008518653850205286638940900220271552/1124716341631138578448675408672535838384912194469177538611", 
                "-24310282842706294737784356684827488/416714719865562741668591186900530805", 
                "33944199790700553615251245940304766587847535963813356702344/2377017585053165282419919232625936967211139436608170525109517", 
                "29465660816389508238213985932480007337661340966736359038366480/2540411204159360754729659311608353001890231189630387985709632133", 
                "1282261878994251728354030682578640137725034565458983297567251770/147891529884199450297871916860618333315294874692505862007136909179", 
                "48973207415965281710106874999662666488840643486414500310824178932/2949086947982052888012224373853877303192111841857800741202054051001", 
                "-4990385471819611643864320810983580998620866157235910244057972203802/32440395657028119444911407529861436962499268965930799187023320738471", 
                "420144311260044113370051786844571456760671118088353609452511030622/61626459234745890722355614061216461750860440848054765100349064753625", 
                "73066135332512416697896954061087354181004691171710198614612255359419/5300208387333475236955004919375258390231520371096707861265582305695020", 
                "115629087812633176776747943771332649735239150235331995524539841889/3706321616222821350608931588986654828621873965466645517598084915800", 
                "956899407344994515074228986485173705547281/77153573382000298409454031333264210398476175", 
                "263863849302371913861185398358429815055632799/5308818785170083527402309086246528007711687609", 
                "272415126837341611264393045877431427675746391354489845931073222331633031187/6311987676797746421052583017831629776492526026580321888266957749819155123975", 
                "5123342785032425585650429912624919616009311595369197395999253973773817786893/369016635076144390312303059498635382202429031444267151502846323373820249106225", 
                "36225620461510712105315423002848670758881693287883276452611428517537726861123199/610913587819204896003139727858099711934334847696213103172551764179841399735387317", 
                "96497391417157964686410794974939243974258731979060045748299300987838975139033986/12750182731004223556057347218886717327571490090952671160325728233797235085287507595", 
                "-8932096270177163936546509383501352893292528911519/1212710361619001935226840185265550898634114798343508", 
                "1118528775132915167471246956781027437922228630586296998108125451291911055557280463943/28494691470057197587856916745513444212746805340243306141456745737763892412130697656059", 
                "-11063538146847859205610365848861301418648354561818443573370172357212491964168242997739/1455938806668017007623764613330010488280658922603410815957853607192371685515630357975826", 
                "855780038341439196332263180539551037652500189983533/62701431490563240370129772392537303997971762794394210", 
                "-394707827996387577097501536639979287058145640740149/22867391162321647698101361706851675091854403453107255", 
                "2596166869550802591043054085084918747346747491712425582990927178994746486867629168893061/114326098237109894623392576720707403390806681544838846378479286646090805754241551035575293", 
                "15515069722775761181095867204895712925713424037656921/685944850043357424102454854754878420637133256215607396", 
                1, 
                0, 
                0
            ], 
            [
                "-17/30", 
                "-82/4271", 
                "-4517/11586", 
                "-837/12799", 
                "-29683/444986", 
                "-11346803/515061216", 
                "-2785187/37753800", 
                "84759163/1293068603", 
                "-114539406793205/378741164948734", 
                "-3052218546952394/68607780249958997", 
                "-48068060740643767/961379706458615775", 
                "1201165208669/18980037068014", 
                "-5657348449306145742881/86257074671775773507923", 
                "1273779229920234075314639/14336438559742694195664884", 
                "607127457378582959009888/48849624129773499202386653", 
                "101465790091955549258834588925/673221255711716028472212181882", 
                "-660162467088937881/47052513862382315602", 
                "-315823764648449139750766043938061/3708356521198847680011085970561711", 
                "54048735568093673318162757644557791/596891674087494456443141457296971840", 
                "36678379107204615575170320241717631/365380891314081004549733610527747364", 
                "-51212531632746217801295866009570147/100342369713262368859028233938645944", 
                "-380838856802525672762363/8127455041948603577302380", 
                "426358051723023263293174/20039435724269934460692557", 
                "2312144840089218400454127/28618477739049346052055160", 
                "20293035232815136848419601546286482928930/437633505960112561447743871978215251944779", 
                "24023764599370352580298582028461998315118613/1949813898296931387942700862970102286430024729", 
                "-57492425489979457272494710617151791139927480397/17109682225202095897030910569002506372627875904556", 
                "7961516513749943812999393784997525977073830071521/687359514530503623777113681386665068609756498913142", 
                "41709140069733652654420014206124247245709956982936421/1026316541684658176303867888290349522377425539697737710", 
                "-8664013447699110733427319629800876693875040569630852451/74232901330592541988242139994238743152575173934957544052", 
                "11176875982778975893262671812724912402638526631518739603/2249432683262277156897350817345071676769824388938355077222", 
                "3341778827655719396856431285449378089500635059433038717469/116966944877878856303185164224397515949531269478180261836580", 
                "5717590856744577921188668584756842210926645586655169694398/2377017585053165282419919232625936967211139436608170525109517", 
                "-260086308642785198639656491901448360765115013840652145232403381/2540411204159360754729659311608353001890231189630387985709632133", 
                "2825437133773077206232830786206406201174058014659165170012169948/147891529884199450297871916860618333315294874692505862007136909179", 
                "25321493515439985059717809870754494507150515174100390895240966507/983028982660684296004074791284625767730703947285933580400684683667", 
                "962055132234065594167206671899032966904777968149411645620578585397/32440395657028119444911407529861436962499268965930799187023320738471", 
                "-4507310651549182093350833627974684463033452504034731371628728119372/61626459234745890722355614061216461750860440848054765100349064753625", 
                "155223527424209691593970700449171489919844177312334550190065548764491/5300208387333475236955004919375258390231520371096707861265582305695020", 
                "63911174212686084205644714825660751448927211922741216450839793561/3706321616222821350608931588986654828621873965466645517598084915800", 
                "956899407344994515074228986485173705547281/77153573382000298409454031333264210398476175", 
                "263863849302371913861185398358429815055632799/5308818785170083527402309086246528007711687609", 
                "88613880036750388059148706612332569994050358543425095941720469864087199213/6311987676797746421052583017831629776492526026580321888266957749819155123975", 
                "15907711689606435689461628663161762727362425264114733668543575476713347947507/369016635076144390312303059498635382202429031444267151502846323373820249106225", 
                "-4084905612804616553223066479934682496467096755710176543199037092502525828297574/610913587819204896003139727858099711934334847696213103172551764179841399735387317", 
                "778579787467713971290456661713132890508464128331313880091601876003425566000710201/12750182731004223556057347218886717327571490090952671160325728233797235085287507595", 
                "-8932096270177163936546509383501352893292528911519/1212710361619001935226840185265550898634114798343508", 
                "523686315162578421443810559904797792700729056764303158507091632210625693658718410235/28494691470057197587856916745513444212746805340243306141456745737763892412130697656059", 
                "-12095289625476506802980305765435402113326961817480616038341585124531388308882959885560/727969403334008503811882306665005244140329461301705407978926803596185842757815178987913", 
                "1967878786073456471376452403604037182741047525232219059175674890755407636239678619409113/83935622342836124335007658511627343972190112231310980488201619880239790237520589138044880", 
                "-369534477100539342179562894840324098136952376717591/45734782324643295396202723413703350183708806906214510", 
                "19001816395024536146700141358988603428448594992826089177930929404719610473871660692023163/457304392948439578493570306882829613563226726179355385513917146584363223016966204142301172", 
                "11064145932510314190313903771860423577276234835956811/857431062554196780128068568443598025796416570269509245", 
                "36469533567648762068749141644662599588533473325103977143/1181110967067374668295103246165418609757409148386145640954", 
                1, 
                0
            ], 
            [
                "-17/30", 
                "-82/4271", 
                "-41/1931", 
                "511/115191", 
                "-1061317/2669916", 
                "-36207431/515061216", 
                "-2785187/37753800", 
                "-78638149/2586137206", 
                "237774621069/7729411529566", 
                "4509863502474211/68607780249958997", 
                "-610814487309495091/1922759412917231550", 
                "1201165208669/18980037068014", 
                "10615072602573545617231/86257074671775773507923", 
                "1263797977708266479868863/14336438559742694195664884", 
                "-199493114676761824302805442/3566022561473465441774225669", 
                "-312824782916674643/634276002293743814", 
                "-5585637977118878237/47052513862382315602", 
                "-192650298848525376614586862259273/3708356521198847680011085970561711", 
                "-544516949031075524613/8476616938352373345062", 
                "1598561231165940201699534248035540/91345222828520251137433402631936841", 
                "6356445739248732350285/321784750817771720634436", 
                "321248434277786892099893/4063727520974301788651190", 
                "-2065368538114534500047257/20039435724269934460692557", 
                "12450833103451162560220001/143092388695246730260275800", 
                "-4425492532500058338128002302513459238106/437633505960112561447743871978215251944779", 
                "-1290179191579800026674111649/130764677582254748417371744627", 
                "983717424103553554718789038405205106600101737027/17109682225202095897030910569002506372627875904556", 
                "11274929695432750544372987409820530886859323790085/687359514530503623777113681386665068609756498913142", 
                "32898469240271974220914325617677199710545465425969967/1026316541684658176303867888290349522377425539697737710", 
                "920399659434707017019498393851278911351020771578695883/74232901330592541988242139994238743152575173934957544052", 
                "55812945212849572754983180414038889202447871206404642181/2249432683262277156897350817345071676769824388938355077222", 
                "4991337256173928396175219513111671737656824952568821876879/116966944877878856303185164224397515949531269478180261836580", 
                "98377933959580605482543794408268377707827641174795794835808/2377017585053165282419919232625936967211139436608170525109517", 
                "220540595170758254252323266882429966077290072230213587004283139/2540411204159360754729659311608353001890231189630387985709632133", 
                "2140753522466044582935372251609925814692719742286195686666331620/147891529884199450297871916860618333315294874692505862007136909179", 
                "49855763842207529200270577707335042159637047371410688416361138146/2949086947982052888012224373853877303192111841857800741202054051001", 
                "2863926206769540538779928686961941676581764877083341293764427375425/64880791314056238889822815059722873924998537931861598374046641476942", 
                "1161664667917293070005470707982696261975/18094473858111472833225964942116406548303", 
                "-52005629724097940826708114965972465454095418916519423618939233503113/1060041677466695047391000983875051678046304074219341572253116461139004", 
                "-146823564598600322314736407582037490925807/2660987866486867998313445723546763746576952", 
                "1745151864254771787320309715144778824196213/77153573382000298409454031333264210398476175", 
                "-77742671217557506081095170961584807628953998/5308818785170083527402309086246528007711687609", 
                "5830194289748764932122295215078475385760946140506346447708307165646701756/252479507071909856842103320713265191059701041063212875530678309992766204959", 
                "21501139747429734626311753119265333014321158148/934470160949242167241977830392159899606787969547", 
                "29003491519015851073519696410755966384397835417413811959119246670179829446611875/610913587819204896003139727858099711934334847696213103172551764179841399735387317", 
                "89025788300835291317309783898393923262463699289/1437444640825083145370460725301785217560686909035", 
                "-9684595071322728671088035762168565889085820874161/606355180809500967613420092632775449317057399171754", 
                "345289741632381843040954171430042059306034537334467140763233253468830312757898551582/28494691470057197587856916745513444212746805340243306141456745737763892412130697656059", 
                "-11395104813415887404267041212537730242493639365400696810345509626596498332331666409741/1455938806668017007623764613330010488280658922603410815957853607192371685515630357975826", 
                "3561584307565857204516879335561986022110899434850700860277988919440462191545663783245663/83935622342836124335007658511627343972190112231310980488201619880239790237520589138044880", 
                "-369534477100539342179562894840324098136952376717591/45734782324643295396202723413703350183708806906214510", 
                "5976408649048318164406926276823140103359435093361551055667336202786334990513193726888433/457304392948439578493570306882829613563226726179355385513917146584363223016966204142301172", 
                "142335285447953483509423559539353640436298058225640951/3429724250216787120512274273774392103185666281078036980", 
                "36469533567648762068749141644662599588533473325103977143/1181110967067374668295103246165418609757409148386145640954", 
                "36469533567648762068749141644662599588533473325103977143/1217580500635023430363852387810081209345942621711249618097", 
                1
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "127/176", 
                "69366944248423/308322773821796", 
                "3342682436534469/709036823152902352", 
                "3342682436534469/631233927512581312", 
                "290813371978498803/42988532081118021352", 
                "3342682436534469/407797125991144112", 
                "1099179877425649/143123366316853140", 
                "3520842950635229151324/155935722887528703318407", 
                "880210737658807287831/29165373328395292197052", 
                "2648017475797913585155073035/149359783969188648424632635859", 
                "42323924140267616899970/1826762769427208295175383", 
                "-103287669859279499533438331/1782282144527550555496234458", 
                "-6746651852935896455840027/8429413681482654929328418163", 
                "-30271946543804927283788590733663/11974714776150445573924072540734991", 
                "-522479765264338968551633089029795601701/16672630489875932935487452704675412409815", 
                "-119447910643434911331779108419180411008569/4644533562433349009888075551888761421519796", 
                "-26879983935378739103614208316508096299237/16198981413717606646176966540173900240486756", 
                "-5314970649503875273467259795651/93176131489825803358604910847538", 
                "-1/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "43/88", 
                "21355538481225/154161386910898", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "43/88", 
                "21355538481225/154161386910898", 
                "-4862680977520065/44314801447056397", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "43/88", 
                "21355538481225/154161386910898", 
                "-15660575351109703/88629602894112794", 
                "-365527082288068593/2288222987233107256", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "43/88", 
                "21355538481225/154161386910898", 
                "-12269024839069947/88629602894112794", 
                "-444431323227141257/2288222987233107256", 
                "-938772764986060451/5373566510139752669", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "37/44", 
                "17589270906675/77080693455449", 
                "6303364819371765/88629602894112794", 
                "6303364819371765/78904240939072664", 
                "548392739285343555/5373566510139752669", 
                "6303364819371765/50974640748893014", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "21/22", 
                "21395605157550/77080693455449", 
                "-19528721814267491/88629602894112794", 
                "497222302115596289/2288222987233107256", 
                "10481120464897058401/37614965570978268683", 
                "-324449367910985897/1931670596800156320", 
                "215693916434119683/1300037244044749355", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "21/22", 
                "21395605157550/77080693455449", 
                "21169884330209581/88629602894112794", 
                "-449628589153275679/2288222987233107256", 
                "-23868511503598762261/112844896712934806049", 
                "3370942292776888639/13521694177601094240", 
                "215693916434119683/1300037244044749355", 
                "-39274229573947534530199/155935722887528703318407", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "21/22", 
                "21395605157550/77080693455449", 
                "11856773607119699/44314801447056397", 
                "-420177166963467383/2288222987233107256", 
                "-8054404157076856569/37614965570978268683", 
                "3035582814165750389/13521694177601094240", 
                "215693916434119683/1300037244044749355", 
                "-15626552104773543762749/155935722887528703318407", 
                "508768272084322290043752471/1824746164977715653954656906", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "21/22", 
                "21395605157550/77080693455449", 
                "-9340417093128776/44314801447056397", 
                "566125844774940917/2288222987233107256", 
                "28781533198887187837/112844896712934806049", 
                "-337863747055431427/1931670596800156320", 
                "215693916434119683/1300037244044749355", 
                "44655134871786248029117/155935722887528703318407", 
                "-54721323306938952849390695/1824746164977715653954656906", 
                "-23378305279060431888558140515/99573189312792432283088423906", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "159/176", 
                "84847864897575/308322773821796", 
                "179644437931416705/709036823152902352", 
                "179644437931416705/631233927512581312", 
                "-55348592380550949087/300919724567826149464", 
                "-636190717017827001/2854579881938008784", 
                "-35784910456730911/3120089385707398452", 
                "-20758376505713702228820/155935722887528703318407", 
                "-5189594126428425557205/29165373328395292197052", 
                "5592798136524490467887616563/42674223991196756692752181674", 
                "312868809133399663354511/1826762769427208295175383", 
                "1678994474668271055962796127/1782282144527550555496234458", 
                "-6746651852935896455840027/8429413681482654929328418163", 
                "-30271946543804927283788590733663/11974714776150445573924072540734991", 
                "-522479765264338968551633089029795601701/16672630489875932935487452704675412409815", 
                "-119447910643434911331779108419180411008569/4644533562433349009888075551888761421519796", 
                "-26879983935378739103614208316508096299237/16198981413717606646176966540173900240486756", 
                "-5314970649503875273467259795651/93176131489825803358604910847538", 
                "-1/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/4", 
                "5809668067125/77080693455449", 
                "1023214845723345/88629602894112794", 
                "-1830196365134924/286027873404138407", 
                "501295480282827574/37614965570978268683", 
                "-15668996182495771/2854579881938008784", 
                "4351865059736488/260007448808949871", 
                "10076348738782725833610/155935722887528703318407", 
                "-120430452543461903504385/39668394890819905520753411", 
                "15609231317593055427500670673/199146378625584864566176847812", 
                "-215398217154763844891/8961095949401607271214", 
                "-104168625896316375054782/297047024087925092582705743", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-25/44", 
                "-10217002462875/77080693455449", 
                "33147344842081133/88629602894112794", 
                "-383502128007423313/1144111493616553628", 
                "-2044573984992553720/5373566510139752669", 
                "332929711861674831/1019492814977860280", 
                "-74077731914135708/1300037244044749355", 
                "-58395872850938129154060/155935722887528703318407", 
                "53330892777463316430137079/912373082488857826977328453", 
                "20904162017854947103293471943/199146378625584864566176847812", 
                "-474102974896046472405907/1690756458324193578365506", 
                "1029018476564570911843336/297047024087925092582705743", 
                "137778381744807678803964209/16858827362965309858656836326", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "25/44", 
                "12060069573825/77080693455449", 
                "63964379561678049/177259205788225588", 
                "-1335698696899397163/4576445974466214512", 
                "-71918860559105758349/225689793425869612098", 
                "49430276962563408917/171274792916280527040", 
                "31928418759779219/520014897617899742", 
                "-3985364506274565789201/23990111213465954356678", 
                "1196536695721560978671983603/3649492329955431307909313812", 
                "2567985654688135323130184001/9262622261655109979822178968", 
                "-505836806893934590425644703273/1244609788640355322067886469756", 
                "-54463881394232093706043561/594094048175850185165411486", 
                "38591467062749878870329934901/2090494593007698422473447704424", 
                "843160888155124445309858213251185559/1484864632242655251166584995051138884", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-25/44", 
                "-10217002462875/77080693455449", 
                "-32987890142694109/88629602894112794", 
                "385814221148535161/1144111493616553628", 
                "2058446543839224808/5373566510139752669", 
                "-329740617873934351/1019492814977860280", 
                "-74077731914135708/1300037244044749355", 
                "23244386015481658740972/155935722887528703318407", 
                "-328239686477932291383894237/912373082488857826977328453", 
                "-57672122267381162705838834059/199146378625584864566176847812", 
                "66164390569489140171479/1690756458324193578365506", 
                "1029018476564570911843336/297047024087925092582705743", 
                "137778381744807678803964209/16858827362965309858656836326", 
                "-6147833427115380946427821579425643/11974714776150445573924072540734991", 
                "-7793651528424877215693938362751900924156/16672630489875932935487452704675412409815", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/4", 
                "5809668067125/77080693455449", 
                "-672560410296533/88629602894112794", 
                "6202637387114235/572055746808276814", 
                "-287746929107899066/37614965570978268683", 
                "35305644566397243/2854579881938008784", 
                "4351865059736488/260007448808949871", 
                "-2981225340402736688010/155935722887528703318407", 
                "2532984490485544571379585/39668394890819905520753411", 
                "-8187832151797821508947051473/199146378625584864566176847812", 
                "651804616658294923291/8961095949401607271214", 
                "-104168625896316375054782/297047024087925092582705743", 
                "-1076091089330948033318165613/8429413681482654929328418163", 
                "51575408308824327252760746140224/11974714776150445573924072540734991", 
                "-53551926220765949720300576841071188840/3334526097975186587097490540935082481963", 
                "1863655017561890076917102918815890934110/1161133390608337252472018887972190355379949", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "25/44", 
                "12060069573825/77080693455449", 
                "-58131438871753167/177259205788225588", 
                "1504853976907218741/4576445974466214512", 
                "75710974237899195995/225689793425869612098", 
                "-2187775041838829537/8155942519822882240", 
                "31928418759779219/520014897617899742", 
                "108814023039340370748573/311871445775057406636814", 
                "-304911305910892861278351883/3649492329955431307909313812", 
                "-178877506552528133866155410487/398292757251169729132353695624", 
                "226294836530528702122286363997/1244609788640355322067886469756", 
                "-54463881394232093706043561/594094048175850185165411486", 
                "-47552169922748397978654730569/2090494593007698422473447704424", 
                "-950209006932017790820257612783422283/1484864632242655251166584995051138884", 
                "-5645312527673419145653124539492955894299/16672630489875932935487452704675412409815", 
                "245863825819611175855420313835854453852866/1161133390608337252472018887972190355379949", 
                "407295245427312562857158065107562204843689/32397962827435213292353933080347800480973512", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "159/176", 
                "84741020427375/308322773821796", 
                "-186329802804485643/709036823152902352", 
                "-186329802804485643/631233927512581312", 
                "51277205172851965845/300919724567826149464", 
                "589393162906344435/2854579881938008784", 
                "-20232220331712309/5200148976178997420", 
                "13716690604443243926172/155935722887528703318407", 
                "3429172651110810981543/29165373328395292197052", 
                "-16580552286287695871944536027/99573189312792432283088423906", 
                "-132505552471311632384817/608920923142402765058461", 
                "-490806378316570685631973155/594094048175850185165411486", 
                "20239955558807689367520081/8429413681482654929328418163", 
                "90815839631414781851365772200989/11974714776150445573924072540734991", 
                "1567439295793016905654899267089386805103/16672630489875932935487452704675412409815", 
                "358343731930304733995337325257541233025707/4644533562433349009888075551888761421519796", 
                "80639951806136217310842624949524288897711/16198981413717606646176966540173900240486756", 
                "15944911948511625820401779386953/93176131489825803358604910847538", 
                "3/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "25/44", 
                "12060069573825/77080693455449", 
                "-56435663615733289/177259205788225588", 
                "666228726048256609/2288222987233107256", 
                "41923094590453245952/112844896712934806049", 
                "-6818198329260953681/24467827559468646720", 
                "31928418759779219/520014897617899742", 
                "111193091195942262068223/311871445775057406636814", 
                "-1476396180754880815035263623/3649492329955431307909313812", 
                "-1343903982199878794900510838/49786594656396216141544211953", 
                "82449680004497505626469181888/311152447160088830516971617439", 
                "70951570567035007387616067/594094048175850185165411486", 
                "39256569868079789180576577517/2090494593007698422473447704424", 
                "-952625528094928557591376147590165189/1484864632242655251166584995051138884", 
                "-1375550141934548364875000008373996976349/3334526097975186587097490540935082481963", 
                "188709863175128686012585351200634751476070/1161133390608337252472018887972190355379949", 
                "-14715152491323986355615824697738001752769/578535050489914523077748805006210722874527", 
                "-7115821567009551591519327159014966766540084/1076499309667065636122011599998965728316973417", 
                "343414534424592224109607528645790/8846772273818130859195630747382669", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "25/44", 
                "12060069573825/77080693455449", 
                "57181278537598537/177259205788225588", 
                "-655417309681210513/2288222987233107256", 
                "-37809640878479681020/112844896712934806049", 
                "18430786882895368509/57091597638760175680", 
                "31928418759779219/520014897617899742", 
                "-146169041828825352944223/311871445775057406636814", 
                "929324220924469059484669123/3649492329955431307909313812", 
                "12780835281338636524370427921/49786594656396216141544211953", 
                "10958931527830800193020985526/311152447160088830516971617439", 
                "70951570567035007387616067/594094048175850185165411486", 
                "-46887067117418487668408087953/2090494593007698422473447704424", 
                "841211769130012399004467822706338433/1484864632242655251166584995051138884", 
                "4672599683969214498685942103725102183861/16672630489875932935487452704675412409815", 
                "-511965006434844519410646081308755179227774/1161133390608337252472018887972190355379949", 
                "88229896953494796973346888727932207713499/4628280403919316184621990440049685782996216", 
                "-364414612629821347187026151420837615950102283/1076499309667065636122011599998965728316973417", 
                "343414534424592224109607528645790/8846772273818130859195630747382669", 
                "-1534057611291798566786782311835333006776836234173/5529698730915690734574238645820469912692768659825", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-3/44", 
                "-360600086925/77080693455449", 
                "-1460405727360512/44314801447056397", 
                "-365101431840128/9863030117384083", 
                "384234940307457292/112844896712934806049", 
                "6624740350128574/1605701183590129941", 
                "64728915157705843/1300037244044749355", 
                "11268882093296830987424/155935722887528703318407", 
                "704305130831051936714/7291343332098823049263", 
                "3301247871000289288890424185/99573189312792432283088423906", 
                "26382334281675118786635/608920923142402765058461", 
                "-18325453893199859801886607/297047024087925092582705743", 
                "328290066922932946470351617/16858827362965309858656836326", 
                "261530610834117069630978350716099/11974714776150445573924072540734991", 
                "715047310499938250758964512943860795712/16672630489875932935487452704675412409815", 
                "97189287236217239789292594262061954907677/1161133390608337252472018887972190355379949", 
                "747685254948285420838834592395147352872939/32397962827435213292353933080347800480973512", 
                "5045315696330341298459640588327/46588065744912901679302455423769", 
                "1402657319681862837327127618798928/8846772273818130859195630747382669", 
                "2281354611737982504112500771695406172138196068568/49767288578241216611168147812384229214234917938425", 
                "24682760519368175941684816936491094/389071944942811723947044747769628869", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "8/11", 
                "15706137119400/77080693455449", 
                "-179773303429272/44314801447056397", 
                "-54741653045954173/2288222987233107256", 
                "-340806244339542827/37614965570978268683", 
                "-93103637527081555/2854579881938008784", 
                "-72374457758589429/1300037244044749355", 
                "32950014390815852030058/155935722887528703318407", 
                "368609032174260905548197861/1824746164977715653954656906", 
                "453790642156531483548586033/2315655565413777494955544742", 
                "59302866688740631303757/416690961647174738111451", 
                "-760550293704322171477856/297047024087925092582705743", 
                "12693061969813058349888525031/522623648251924605618361926106", 
                "-60672253749604872077320384659742349/371216158060663812791646248762784721", 
                "560129287465334054729020945790353636968/3334526097975186587097490540935082481963", 
                "-382268341005000195205775334378811329047195/1161133390608337252472018887972190355379949", 
                "844608400297227248397176306533184193558299/64795925654870426584707866160695600961947024", 
                "-110332649484761157594225474679594293315688431/2152998619334131272244023199997931456633946834", 
                "50226893497217008177289206015473/17693544547636261718391261494765338", 
                "72196822205038760194018297660938555606102773834/3317819238549414440744543187492281947615661195895", 
                "-897259282469511471005366128348192479455/11186077798402465604626834528208676402996", 
                "5575510197147961301971111658910024621/45909429327555494945786774529869418586", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "5/88", 
                "4447401072075/154161386910898", 
                "-12357640650644193/177259205788225588", 
                "54430209985762891/1144111493616553628", 
                "851524388217738959/16120699530419258007", 
                "-411441254058703751/6116956889867161680", 
                "-54733369829528614/1300037244044749355", 
                "15300186487467946201074/155935722887528703318407", 
                "-22652861890021409360549270/912373082488857826977328453", 
                "-13744605505681737102553211675/398292757251169729132353695624", 
                "241508067935503869048847/3381512916648387156731012", 
                "1439145515371713987283028/297047024087925092582705743", 
                "61637027696109042618940637/8429413681482654929328418163", 
                "-213105189860229271471489903120647/11974714776150445573924072540734991", 
                "320598471969511020419621769944276275632/16672630489875932935487452704675412409815", 
                "8900578307734573841851186903618257454927/1161133390608337252472018887972190355379949", 
                "292833031621673955875217663833104790685637/32397962827435213292353933080347800480973512", 
                "-10684990390563059056737348657925198175308835/1076499309667065636122011599998965728316973417", 
                "30952478464548257242129765113232/1263824610545447265599375821054667", 
                "-231755809025004238209109762116582014748390673607/16589096192747072203722715937461409738078305979475", 
                "801929611243274207562745254446172620584154/64896103363266905139576107910800300918999043", 
                "947843675816979618572061108953380701/22954714663777747472893387264934709293", 
                "18426588599535057626117650810995115343608068/715374449198929552844074497836655740813837419", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "5/88", 
                "4447401072075/154161386910898", 
                "9687437677614221/177259205788225588", 
                "-18447295385057547/286027873404138407", 
                "-1199985876198150305/16120699530419258007", 
                "251229075676905431/6116956889867161680", 
                "-54733369829528614/1300037244044749355", 
                "-575352778275520761306/11995055606732977178339", 
                "83815333445285604804789056/912373082488857826977328453", 
                "30105081230273994588685416019/398292757251169729132353695624", 
                "-59989450620169562689095/3381512916648387156731012", 
                "1439145515371713987283028/297047024087925092582705743", 
                "61637027696109042618940637/8429413681482654929328418163", 
                "81789418372759928576135477893745/11974714776150445573924072540734991", 
                "-43251934510787109674594388769157085284/16672630489875932935487452704675412409815", 
                "-30763003830425656400347898987110347440214/1161133390608337252472018887972190355379949", 
                "38449540653623744200304588585600909323055/4628280403919316184621990440049685782996216", 
                "22148076971641429733916510086336544812584989/1076499309667065636122011599998965728316973417", 
                "30952478464548257242129765113232/1263824610545447265599375821054667", 
                "253510814698034507617038174917120010606455214859/16589096192747072203722715937461409738078305979475", 
                "-684150006372393998368614862882397402795173/64896103363266905139576107910800300918999043", 
                "947843675816979618572061108953380701/22954714663777747472893387264934709293", 
                "18426588599535057626117650810995115343608068/715374449198929552844074497836655740813837419", 
                "-2048132731689434123391584872653320364958714129834126435/19398693906237092471134258245955582683400814688486635102", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "8/11", 
                "15706137119400/77080693455449", 
                "-1027660931439211/44314801447056397", 
                "-15289532576417841/2288222987233107256", 
                "-1129848653730269467/37614965570978268683", 
                "-42128996778188541/2854579881938008784", 
                "-72374457758589429/1300037244044749355", 
                "21202877853627496858278/155935722887528703318407", 
                "478416662755669180670098641/1824746164977715653954656906", 
                "629184554158564555199231313/7112370665199459448792030279", 
                "95580851903253589772704/416690961647174738111451", 
                "-760550293704322171477856/297047024087925092582705743", 
                "851161039279914962164206270/261311824125962302809180963053", 
                "-60642436716676333013127382353380032/371216158060663812791646248762784721", 
                "1938821679245836334321856188306670036736/16672630489875932935487452704675412409815", 
                "-418501930193113002617582584485139525071104/1161133390608337252472018887972190355379949", 
                "1970276168060674067986714132568738199889567/64795925654870426584707866160695600961947024", 
                "4336523773200383180718801116180780007164037/2152998619334131272244023199997931456633946834", 
                "50226893497217008177289206015473/17693544547636261718391261494765338", 
                "-1328381536461891591930654469058891864909000689952/16589096192747072203722715937461409738078305979475", 
                "-5506384660586999718739566460203111707/11186077798402465604626834528208676402996", 
                "5575510197147961301971111658910024621/45909429327555494945786774529869418586", 
                "31083478627534942469325526216613947867883951/715374449198929552844074497836655740813837419", 
                "265566560950136657233226737394986765334655915474140087/9699346953118546235567129122977791341700407344243317551", 
                "1061435053116282224416046782833152510604314614/34673969787486192432942573210489707935414720687", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-3/44", 
                "-360600086925/77080693455449", 
                "19680995303413/1322829893941982", 
                "1318626685328671/78904240939072664", 
                "-3311426513987286223/112844896712934806049", 
                "-114187121171975387/3211402367180259882", 
                "64728915157705843/1300037244044749355", 
                "7545575426352668834704/155935722887528703318407", 
                "20504281049871382703/317014927482557523881", 
                "3269290472651584007205824569/49786594656396216141544211953", 
                "52253885490431372037398/608920923142402765058461", 
                "35844949256155398191780811/297047024087925092582705743", 
                "332923555645242939286905375/16858827362965309858656836326", 
                "246323830457635847526563421468641/11974714776150445573924072540734991", 
                "77452783440670678143926237418464193216/16672630489875932935487452704675412409815", 
                "66309668434364210492869605164998719804671/1161133390608337252472018887972190355379949", 
                "103960237984349138559986894189201565553823/4628280403919316184621990440049685782996216", 
                "1940792830211712835981236833457/46588065744912901679302455423769", 
                "591780738216173845640660463575318/8846772273818130859195630747382669", 
                "3423369113240573209920187535866774119244681142776/49767288578241216611168147812384229214234917938425", 
                "37038608358718248285662975205782558/389071944942811723947044747769628869", 
                "1311396601684373136501266092855055074/22954714663777747472893387264934709293", 
                "79911922135212463765880332888953617335825620/715374449198929552844074497836655740813837419", 
                "385369346314164368129701657452112521339354344854235013/9699346953118546235567129122977791341700407344243317551", 
                "1540271226584001619362712837913910784272647586/34673969787486192432942573210489707935414720687", 
                "29324589196711489207178670926484314049642/279227497746528764897289215102094471047473", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "7/88", 
                "4848067835325/154161386910898", 
                "2708618993032034/44314801447056397", 
                "3996193062321165/4576445974466214512", 
                "-7984038581711435429/75229931141956537366", 
                "2619353769368009333/171274792916280527040", 
                "32451726239085893/2600074488089498710", 
                "-1660451326415562151293/311871445775057406636814", 
                "215124377683767102973991475/3649492329955431307909313812", 
                "16110883145408711122855939887/99573189312792432283088423906", 
                "-638246431347526206042419885903/10268030756282931407060063375487", 
                "30848457214820550377714531/594094048175850185165411486", 
                "94327633563818692367155341545/2090494593007698422473447704424", 
                "-123904600354199843594663965460885113/1484864632242655251166584995051138884", 
                "-245914630724618360081796716832063783329/3334526097975186587097490540935082481963", 
                "4786085539256337404942719178925354999275/1161133390608337252472018887972190355379949", 
                "-2395814881517463224819222002068952388653433/64795925654870426584707866160695600961947024", 
                "178985987731195485329699146672235734403547137/2152998619334131272244023199997931456633946834", 
                "-475741075116188409915513719719369/17693544547636261718391261494765338", 
                "-354313622809905202280303064910550170416003265399/9953457715648243322233629562476845842846983587685", 
                "-14925511582255454417597749396118438002295552166665/621313476509023178332957749006980578590071105708796", 
                "2480934375748371598353876827222173859/45909429327555494945786774529869418586", 
                "-6895826492888933424781934554121409910788557/715374449198929552844074497836655740813837419", 
                "-353410649171091023086925040113585244718493070299918847/19398693906237092471134258245955582683400814688486635102", 
                "14451065669400037480222519283167348230207981152386802585/346506932937311290806557278361580563574854793202031717167", 
                "22144693781207086012698322585968996613852484888/2080976155028237457320070652964956194723347181787", 
                "808601686768825289088963535775488021492874/15970072145154811956667991183608679180477143", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "7/88", 
                "4848067835325/154161386910898", 
                "-517975410005505/88629602894112794", 
                "280161036349075489/4576445974466214512", 
                "2510225463185228883/75229931141956537366", 
                "-17719527889440303253/171274792916280527040", 
                "32451726239085893/2600074488089498710", 
                "1356595498422449505777/23990111213465954356678", 
                "34751126334306418381323381/3649492329955431307909313812", 
                "-4815372566968130713357489022/49786594656396216141544211953", 
                "1511510525788568784622277991554/10268030756282931407060063375487", 
                "30848457214820550377714531/594094048175850185165411486", 
                "-85682863033463913737964338713/2090494593007698422473447704424", 
                "105780355234105872547943235547916433/1484864632242655251166584995051138884", 
                "1726621379095171156642943655777613085253/16672630489875932935487452704675412409815", 
                "-21148167537016576997849232124934391723197/1161133390608337252472018887972190355379949", 
                "2762699513923299358325685137301600374342989/64795925654870426584707866160695600961947024", 
                "-112996036781325839069286794597166775292299729/2152998619334131272244023199997931456633946834", 
                "-475741075116188409915513719719369/17693544547636261718391261494765338", 
                "-612052547695418376990821000425219272648237062003/49767288578241216611168147812384229214234917938425", 
                "-26257578681725158696882291558176819359805510679241/621313476509023178332957749006980578590071105708796", 
                "2480934375748371598353876827222173859/45909429327555494945786774529869418586", 
                "7778755316229560090679241630155110784877655/715374449198929552844074497836655740813837419", 
                "825927065857957207862052722878657850889399628967506729/19398693906237092471134258245955582683400814688486635102", 
                "-5014470929808674165760744695941543942137857393131023703/346506932937311290806557278361580563574854793202031717167", 
                "-22481724136140887721951337060862843843425697445/2080976155028237457320070652964956194723347181787", 
                "808601686768825289088963535775488021492874/15970072145154811956667991183608679180477143", 
                "-374003736223591679947589352216216416834340475018578303459543761/2906479946780756060255622619150863554840151583952394791845689154", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-4/11", 
                "-7853068559700/77080693455449", 
                "2633549535744453/44314801447056397", 
                "2633549535744453/39452120469536332", 
                "-12115128375104287670/112844896712934806049", 
                "-208881523708694615/1605701183590129941", 
                "-79053434999633461/1300037244044749355", 
                "3923967595849231983872/155935722887528703318407", 
                "245247974740576998992/7291343332098823049263", 
                "-3059978259171542891450162891/99573189312792432283088423906", 
                "-24454198073791010152961/608920923142402765058461", 
                "-4194675586457183967722057/297047024087925092582705743", 
                "-159352337394606216857244915/16858827362965309858656836326", 
                "-514579571125681394089210917960911/11974714776150445573924072540734991", 
                "252759406960074667183556909677231233148/3334526097975186587097490540935082481963", 
                "-78179948741344769384053620901823770381750/1161133390608337252472018887972190355379949", 
                "-269791341621844227215519509027878316930243/32397962827435213292353933080347800480973512", 
                "2707373954407224965819929879745/46588065744912901679302455423769", 
                "26267107745671623158735293397964/8846772273818130859195630747382669", 
                "-1289421616076353264490379398885738134458371188492/16589096192747072203722715937461409738078305979475", 
                "-13950696132182298597614686807677011/129690648314270574649014915923209623", 
                "362479425223628626868273527744935585/22954714663777747472893387264934709293", 
                "-2652931646407206974622704052628397409550380/715374449198929552844074497836655740813837419", 
                "-7289781870160308031094720186814472152738314541211823/473138875761880304174006298681843480082946699719186222", 
                "-16143091429005841478717947870831540968871279/937134318580707903593042519202424538794992451", 
                "-756052586916180086867852586842145869626/279227497746528764897289215102094471047473", 
                "-2427712560129675656494058684184195565315513/15970072145154811956667991183608679180477143", 
                "32755356161856896021756434753704569202198235416457361127387204/1453239973390378030127811309575431777420075791976197395922844577", 
                "23773510499866743480279158082248257163213496/919022975736289918947555017113859199511539191", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "7/88", 
                "4848067835325/154161386910898", 
                "-4922369659057417/44314801447056397", 
                "24706169904064593/2288222987233107256", 
                "1722119242306214579/37614965570978268683", 
                "-2172262461027933983/171274792916280527040", 
                "32451726239085893/2600074488089498710", 
                "51246904387024793399271/311871445775057406636814", 
                "-196786924715441654052663579/3649492329955431307909313812", 
                "10953731659500866626512226863/398292757251169729132353695624", 
                "658760284027251438936213898579/41072123025131725628240253501948", 
                "-29019179485075232703319233/594094048175850185165411486", 
                "94010143713127328742975438337/2090494593007698422473447704424", 
                "106333979691536061474549112186165595/1484864632242655251166584995051138884", 
                "466949146915429481354567498338098356327/16672630489875932935487452704675412409815", 
                "-73325684463178318872485625254410336941218/1161133390608337252472018887972190355379949", 
                "-331531188366441283400027852372685149531143/9256560807838632369243980880099371565992432", 
                "-87310457740770766421290487700358690126459087/2152998619334131272244023199997931456633946834", 
                "839024153738010470724173131483463/17693544547636261718391261494765338", 
                "-4149081524074172088501194257762843428111563038372/49767288578241216611168147812384229214234917938425", 
                "50129979391908533946606107577011581099293757150991/621313476509023178332957749006980578590071105708796", 
                "2400959074296216908125915131935703541/45909429327555494945786774529869418586", 
                "-6537119255817802366901956199369633148954701/715374449198929552844074497836655740813837419", 
                "413663728302123625070473173717176548484488403419377858/9699346953118546235567129122977791341700407344243317551", 
                "-4986503816956867187806635423558882530616624930130406216/346506932937311290806557278361580563574854793202031717167", 
                "23205454352074537899341761254600912064586403140/2080976155028237457320070652964956194723347181787", 
                "813313723250263074370203323309663565976201/15970072145154811956667991183608679180477143", 
                "138506211924781595565844885077672564034796270366472072860304531/2906479946780756060255622619150863554840151583952394791845689154", 
                "-26101815880934106838658612616214178202614949259667087719379833963/188780604671449602171723771153041795093314197384313891348674002355", 
                "-548476038877312118605655567125727240642342957/10537733271794011471275150085179269799351449375", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-129/88", 
                "-65188482380775/154161386910898", 
                "195658568674885345/177259205788225588", 
                "-5138713061510085863/4576445974466214512", 
                "-41435258856307340263/32241399060838516014", 
                "693168177224070181/764619611233395210", 
                "-342315512821316047/1300037244044749355", 
                "-204732215201649643632264/155935722887528703318407", 
                "33156738222424021822511776/39668394890819905520753411", 
                "82909834706488146948994508363/99573189312792432283088423906", 
                "-716198567275165461737695/845378229162096789182753", 
                "2286276182447546607664357/297047024087925092582705743", 
                "-481373447890511340105845813/16858827362965309858656836326", 
                "6654505742469207185522061723431829/11974714776150445573924072540734991", 
                "-274083699575783697193071799726181402116/3334526097975186587097490540935082481963", 
                "-677287213510211841430712509651413332595405/1161133390608337252472018887972190355379949", 
                "-315305161937649689364065370602760574035813/8099490706858803323088483270086950120243378", 
                "193143759015840222483648699343583326426490936/1076499309667065636122011599998965728316973417", 
                "507181258500462875591897339279242/8846772273818130859195630747382669", 
                "7309441250859122648195646393700852326768098548402/49767288578241216611168147812384229214234917938425", 
                "-59938620339809681796192769597703246026224544/194688310089800715418728323732400902756997129", 
                "-546615911449268098224082218105218180/22954714663777747472893387264934709293", 
                "-43866912786415973003723080321646607169884288/715374449198929552844074497836655740813837419", 
                "-3666622187826288107898518543065383570955823316577429617/19398693906237092471134258245955582683400814688486635102", 
                "176274963181475660459405104219757114674412282489466572761/1039520798811933872419671835084741690724564379606095151501", 
                "-16423522936045512994170802812113202781668/279227497746528764897289215102094471047473", 
                "-6350005504267963974018561450383329355167/694350962832817911159477877548203442629441", 
                "694294330649885879232584309845711935534588126451102356411435047/2906479946780756060255622619150863554840151583952394791845689154", 
                "-47103052454913642560215479662656826167369094941926160307639371457/188780604671449602171723771153041795093314197384313891348674002355", 
                "273195120059023504295684224728804293409081939/52688666358970057356375750425896348996757246875", 
                "-9200427954109134031049382735409351157607240229979751569522590880707/27916311997155027120322862443586973912247072522441543333243692721705", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "7/88", 
                "4848067835325/154161386910898", 
                "1012843737012156/44314801447056397", 
                "-251458673382689731/2288222987233107256", 
                "-763364347274574337/37614965570978268683", 
                "7461944640512845663/171274792916280527040", 
                "32451726239085893/2600074488089498710", 
                "-28657024736248827257223/311871445775057406636814", 
                "550123703538097581467739615/3649492329955431307909313812", 
                "494905837116510763655020751/56898965321595675590336242232", 
                "1284220717284048147899192816261/41072123025131725628240253501948", 
                "-29019179485075232703319233/594094048175850185165411486", 
                "-86000352884155277362144241921/2090494593007698422473447704424", 
                "-122374266601921293970708932192605459/1484864632242655251166584995051138884", 
                "-162286549234089248859810247550714225635/3334526097975186587097490540935082481963", 
                "25643335149275294819951761176652122303410/1161133390608337252472018887972190355379949", 
                "2582450863648595401891823958494137155626621/64795925654870426584707866160695600961947024", 
                "-25341661335547620188653864662018380529464353/2152998619334131272244023199997931456633946834", 
                "839024153738010470724173131483463/17693544547636261718391261494765338", 
                "971484981973632297683629888506272434377414717394/9953457715648243322233629562476845842846983587685", 
                "-37891551498062315934215346732480509439350735203885/621313476509023178332957749006980578590071105708796", 
                "2400959074296216908125915131935703541/45909429327555494945786774529869418586", 
                "8137462553300691148559219984906887546711511/715374449198929552844074497836655740813837419", 
                "-187395249474180085119825419880745501887092235064198996/9699346953118546235567129122977791341700407344243317551", 
                "14024090074867134485744327691499776486103479467373125940/346506932937311290806557278361580563574854793202031717167", 
                "-21420963565273435835307898392230928392691779193/2080976155028237457320070652964956194723347181787", 
                "813313723250263074370203323309663565976201/15970072145154811956667991183608679180477143", 
                "-413034107168035139487164799398756686716616964068881049323727087/2906479946780756060255622619150863554840151583952394791845689154", 
                "5637441192178489130060817848214765272722190022585780602522713303/188780604671449602171723771153041795093314197384313891348674002355", 
                "-548476038877312118605655567125727240642342957/10537733271794011471275150085179269799351449375", 
                "-688609428090458393294126286882477590922154691040436921215581655584/5583262399431005424064572488717394782449414504488308666648738544341", 
                "33203436283223303519026734224917702432168974990971608721957145973954560/355602889305916787514831660984526982107188480666227870280623294143781983", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-129/88", 
                "-65188482380775/154161386910898", 
                "-218110593793964887/177259205788225588", 
                "4487604333056779145/4576445974466214512", 
                "35575280300227579801/32241399060838516014", 
                "-430779182808583373/382309805616697605", 
                "-342315512821316047/1300037244044749355", 
                "173634784424315151844872/155935722887528703318407", 
                "-43730794229485549789490440/39668394890819905520753411", 
                "-99173572056142988194586025235/99573189312792432283088423906", 
                "535753257139620379927719/845378229162096789182753", 
                "2286276182447546607664357/297047024087925092582705743", 
                "-481373447890511340105845813/16858827362965309858656836326", 
                "-7079049062776956496846828941290617/11974714776150445573924072540734991", 
                "127441783712188168599304321096507127904/3334526097975186587097490540935082481963", 
                "537616215897452155840099680386163345390100/1161133390608337252472018887972190355379949", 
                "-219799266707149798101979435180018051815135/8099490706858803323088483270086950120243378", 
                "-336404292300200365177675023347534593793998408/1076499309667065636122011599998965728316973417", 
                "507181258500462875591897339279242/8846772273818130859195630747382669", 
                "-16170423617666135445204697627132792913234592971786/49767288578241216611168147812384229214234917938425", 
                "11966074728195637498969384191131594338987442/194688310089800715418728323732400902756997129", 
                "-546615911449268098224082218105218180/22954714663777747472893387264934709293", 
                "-43866912786415973003723080321646607169884288/715374449198929552844074497836655740813837419", 
                "3639956687064491930739998409828943569942748170955928207/19398693906237092471134258245955582683400814688486635102", 
                "-177872568145013403586930791850491719265367932103246941991/1039520798811933872419671835084741690724564379606095151501", 
                "-16423522936045512994170802812113202781668/279227497746528764897289215102094471047473", 
                "-6350005504267963974018561450383329355167/694350962832817911159477877548203442629441", 
                "-401267583379608498254076593518005638151830994330209560856510730/1453239973390378030127811309575431777420075791976197395922844577", 
                "39034360474440026607698840250372459572088952170037474255489829402/188780604671449602171723771153041795093314197384313891348674002355", 
                "273195120059023504295684224728804293409081939/52688666358970057356375750425896348996757246875", 
                "8000227214393676234785344339454803045038402754554772612637933395168/27916311997155027120322862443586973912247072522441543333243692721705", 
                "-325163373501534527868996576378875140297932110085571702271117198770291/356672908030006807938647603795914726286046620527811304193202902852339", 
                "-66870449722721001966522745972162736850164446888808710494754833/918540674772087234026790701657575783470084353999759124436653523", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-4/11", 
                "-7853068559700/77080693455449", 
                "-10842765860699935/88629602894112794", 
                "-10842765860699935/78904240939072664", 
                "1928385151215737687/112844896712934806049", 
                "66496039697094403/3211402367180259882", 
                "-79053434999633461/1300037244044749355", 
                "-3418642758515512373168/155935722887528703318407", 
                "-213665172407219523323/7291343332098823049263", 
                "1662129795634664839495567740/49786594656396216141544211953", 
                "26566235315543947375080/608920923142402765058461", 
                "5402947242963208439337531/297047024087925092582705743", 
                "-158531400599683478598386887/16858827362965309858656836326", 
                "-517273827288052881019688911103139/11974714776150445573924072540734991", 
                "-369211085525280440128271262988366577692/16672630489875932935487452704675412409815", 
                "-147992089152950263924226886535180203615332/1161133390608337252472018887972190355379949", 
                "-346705716280244671322107091888570471562159/32397962827435213292353933080347800480973512", 
                "-5015918766538672334856235430967/46588065744912901679302455423769", 
                "41572233655809980806967279890924/1263824610545447265599375821054667", 
                "615608243598112391029242801893109294293018846312/49767288578241216611168147812384229214234917938425", 
                "6660477407721056556552238740285946/389071944942811723947044747769628869", 
                "-3436552092748491623863679881460611033/22954714663777747472893387264934709293", 
                "11417374217640963990068831674452918051219492/715374449198929552844074497836655740813837419", 
                "-173970760859431567566783938430606286172488054505354869/19398693906237092471134258245955582683400814688486635102", 
                "-347669268173003683063427202160890018267691009/34673969787486192432942573210489707935414720687", 
                "4415796855530014431179655952626308928854/279227497746528764897289215102094471047473", 
                "14238722084690355665730373553931038601543/694350962832817911159477877548203442629441", 
                "-138210484456994597748438388518553041178444340749624082669130173/2906479946780756060255622619150863554840151583952394791845689154", 
                "-50155894919809076140719504130557259820615051/919022975736289918947555017113859199511539191", 
                "-190825023699650567595378858363846926558962568/2290811580824785102451119583734623869424228125", 
                "384817703512704168208258171136343072391846223089359125601293052582/27916311997155027120322862443586973912247072522441543333243692721705", 
                "746126617917869184910689813713533860090173861618656831956952022199072/355602889305916787514831660984526982107188480666227870280623294143781983", 
                "14295168795418164287406259768135266486707787914336561224257474/918540674772087234026790701657575783470084353999759124436653523", 
                "9959758230858643153508429494227128302888095959/1468979188318417937361251471818170935854027768732", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-37/88", 
                "-14864736916575/154161386910898", 
                "-878437372820332/44314801447056397", 
                "-1424708212482327563/2288222987233107256", 
                "14061637629198221189/112844896712934806049", 
                "161033625911782055/51382437874884158112", 
                "-95037225556004003/1300037244044749355", 
                "-2852817849175186370809/155935722887528703318407", 
                "286838877177160669270476257/1824746164977715653954656906", 
                "406449577753272263024787923/49786594656396216141544211953", 
                "3883270719662170068011578258/933457341480266491550914852317", 
                "-7499249422626380151730635/297047024087925092582705743", 
                "-2106666027020439286236805367/1045247296503849211236723852212", 
                "-15399692618484857786140005393753777/742432316121327625583292497525569442", 
                "416901054735762924950171752229964349534/16672630489875932935487452704675412409815", 
                "57140493104024493193441268276824233108999/1161133390608337252472018887972190355379949", 
                "1129190370519464586475714655162739026637397/32397962827435213292353933080347800480973512", 
                "203579177451453950006555603379014017403324279/1076499309667065636122011599998965728316973417", 
                "483353427457496252781806073420661/8846772273818130859195630747382669", 
                "-2824456817460744093847137978104140869506003135686/49767288578241216611168147812384229214234917938425", 
                "-15470708152839227024266111946715129199593204599323/155328369127255794583239437251745144647517776427199", 
                "3008607993820804868195201176221346172/22954714663777747472893387264934709293", 
                "53158287043433034752848053664483331564554352/715374449198929552844074497836655740813837419", 
                "13483826386801055288695322791187490094314016882762553/19398693906237092471134258245955582683400814688486635102", 
                "13076837698356125799193744452662697334633873277670680763/346506932937311290806557278361580563574854793202031717167", 
                "138421139841527529005445435869616329105486193679/2080976155028237457320070652964956194723347181787", 
                "1278131256421989126247361364440022190740750/15970072145154811956667991183608679180477143", 
                "80787312507592763030519300590711347684636567326022520973658249/1453239973390378030127811309575431777420075791976197395922844577", 
                "588168670895387286119633423274982047571560435626621542080307504/12585373644763306811448251410202786339554279825620926089911600157", 
                "715254560231810979798682871611471646617423876/10537733271794011471275150085179269799351449375", 
                "-220712285215669849469390871551560817359669049411306067079358535888/5583262399431005424064572488717394782449414504488308666648738544341", 
                "28574470255848369677728406644345642205607115351439217759932543336113185/355602889305916787514831660984526982107188480666227870280623294143781983", 
                "327322059266044642901413390559001060611975627765591364067547195936726756/22055218925181678565649547879333956281682895702403346514454357999170443593", 
                "37623620552055848988538949937196845269864762640062667510515725/1725861979749686981196959151520907092216923760614568222489712528", 
                "-1684286328005122970993578952135205390053393857780/20780802249614567825337839072028170003020914447261", 
                1, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-37/88", 
                "-14864736916575/154161386910898", 
                "-27162953841128441/44314801447056397", 
                "-201692477926701271/2288222987233107256", 
                "-704577254437224977/37614965570978268683", 
                "6430914438025622777/51382437874884158112", 
                "-95037225556004003/1300037244044749355", 
                "23675742152801968967321/155935722887528703318407", 
                "38860290452479697365041627/1824746164977715653954656906", 
                "14324498364539783648590861/7112370665199459448792030279", 
                "8532326611406856778981559042/933457341480266491550914852317", 
                "-7499249422626380151730635/297047024087925092582705743", 
                "35321259008058122379184118251/1045247296503849211236723852212", 
                "22286548559614301004211162592450881/742432316121327625583292497525569442", 
                "2220529619289847773722128410219212587006/16672630489875932935487452704675412409815", 
                "82921441430497796394653961487301767367496/1161133390608337252472018887972190355379949", 
                "24918298096104008716784334974575017363585/4628280403919316184621990440049685782996216", 
                "100997811493356903756709854589401228316549545/1076499309667065636122011599998965728316973417", 
                "483353427457496252781806073420661/8846772273818130859195630747382669", 
                "-3791767019597625956984999870009384740212595288042/49767288578241216611168147812384229214234917938425", 
                "-13107302167897678644238853316858636599374578021481/155328369127255794583239437251745144647517776427199", 
                "3008607993820804868195201176221346172/22954714663777747472893387264934709293", 
                "50480665487332688065629985826803227594944488/715374449198929552844074497836655740813837419", 
                "362290930228962703618646558281650054614002678543373495/9699346953118546235567129122977791341700407344243317551", 
                "1663024308528137532409481823132830814597839218349975280/346506932937311290806557278361580563574854793202031717167", 
                "146563972130811800847380183960423608070172601305/2080976155028237457320070652964956194723347181787", 
                "1278131256421989126247361364440022190740750/15970072145154811956667991183608679180477143", 
                "112791850109477740835584469921291311509539214572408713811597103/2906479946780756060255622619150863554840151583952394791845689154", 
                "775320782883472392210834785185188108119439755954578187208645245/12585373644763306811448251410202786339554279825620926089911600157", 
                "715254560231810979798682871611471646617423876/10537733271794011471275150085179269799351449375", 
                "217254990542813388677529079388559386074756061864206369109342190612/5583262399431005424064572488717394782449414504488308666648738544341", 
                "-24616364976430170730973355842706831219577592832767098506813499604486865/355602889305916787514831660984526982107188480666227870280623294143781983", 
                "-406042343899963519270531479219490253968746129524789872429418731176067984/22055218925181678565649547879333956281682895702403346514454357999170443593", 
                "170334134399863774825173419814171778004073393079784394372199165/1725861979749686981196959151520907092216923760614568222489712528", 
                "-1684286328005122970993578952135205390053393857780/20780802249614567825337839072028170003020914447261", 
                "63655955336098161020467102742526562345082853138174131166572685702699613699/818921455498412607505865544037075449169631282414503824679953814267590235114", 
                1, 
                0, 
                0, 
                0
            ], 
            [
                "-37/88", 
                "-14864736916575/154161386910898", 
                "19440315954607811/88629602894112794", 
                "297880354001288137/2288222987233107256", 
                "4721507414926218439/112844896712934806049", 
                "-30933497230912956485/51382437874884158112", 
                "-95037225556004003/1300037244044749355", 
                "7854288892777369316971/155935722887528703318407", 
                "9506099356393198775670187/1824746164977715653954656906", 
                "-3171850222845952317489340569/199146378625584864566176847812", 
                "288942518612489851443082396649/1866914682960532983101829704634", 
                "16720858522938538184824443/297047024087925092582705743", 
                "-1978222031579084212124217851/1045247296503849211236723852212", 
                "21966543588739212756765877251439531/742432316121327625583292497525569442", 
                "-674548256875580588273426144988489435462/16672630489875932935487452704675412409815", 
                "-40943468077371691435979623116348018019892/1161133390608337252472018887972190355379949", 
                "1068685336253667990048790608286825907389675/32397962827435213292353933080347800480973512", 
                "-143807688416446623075718089907430352722027183/1076499309667065636122011599998965728316973417", 
                "655671822986585765481113184048649/8846772273818130859195630747382669", 
                "545026278639946837833543180258992595023520500408/49767288578241216611168147812384229214234917938425", 
                "21752844951511278534422806247984295174900871832819/155328369127255794583239437251745144647517776427199", 
                "2330351173494415134425187253706453459/22954714663777747472893387264934709293", 
                "55626260923588355681752488471762390849543872/715374449198929552844074497836655740813837419", 
                "370653781811052543770002458386858709316950094550526329/9699346953118546235567129122977791341700407344243317551", 
                "153619403279220328704546746538391996810186853799354996/26654379456716253138965944489352351044219599477079362859", 
                "145200259563165532297452437912632342341786475719/2080976155028237457320070652964956194723347181787", 
                "1743781652270463551957497514265812486256123/15970072145154811956667991183608679180477143", 
                "-131672151467786209402818234694199917264300519924588557999997905/2906479946780756060255622619150863554840151583952394791845689154", 
                "1448256952214405229370495871747745342893099341664533725734767211/62926868223816534057241257051013931697771399128104630449558000785", 
                "-956074106532770123891457372708611252788606739/10537733271794011471275150085179269799351449375", 
                "324303762005928337548414208326841468591636925455355314530026049207/5583262399431005424064572488717394782449414504488308666648738544341", 
                "-22282484326835130850857133791431614500952182568651217625884131248290910/355602889305916787514831660984526982107188480666227870280623294143781983", 
                "1164097059552437478726991445655456481373517140565756868178233459799575298/22055218925181678565649547879333956281682895702403346514454357999170443593", 
                "1350464928395516823620635793311321344589803570067102790098290155/13806895837997495849575673212167256737735390084916545779917700224", 
                "2503280849425633047584438750569643651124566522549/41561604499229135650675678144056340006041828894522", 
                "-84630018204579824582031875809684426305862887657145167128441062340846423609/6551371643987300860046924352296603593357050259316030597439630514140721880912", 
                "-2438591750387617248246000723490270609313423732722120469221105756108422388259967/6149268111321155895218137767581950081770408062845088519859685086797657539006040", 
                1, 
                0, 
                0
            ], 
            [
                "-37/88", 
                "-14864736916575/154161386910898", 
                "9265664418488543/88629602894112794", 
                "534593076818506129/2288222987233107256", 
                "-22228943544978180827/37614965570978268683", 
                "-3254267304264049883/51382437874884158112", 
                "-95037225556004003/1300037244044749355", 
                "-1217370996166891682219/155935722887528703318407", 
                "94304422308702510838598877/1824746164977715653954656906", 
                "29867574227446750739743175117/199146378625584864566176847812", 
                "38104629949264507609424613427/1866914682960532983101829704634", 
                "16720858522938538184824443/297047024087925092582705743", 
                "35449703003499477453296705767/1045247296503849211236723852212", 
                "-15922775759575941822143036172692259/742432316121327625583292497525569442", 
                "-330958327759608692977451624424402964758/3334526097975186587097490540935082481963", 
                "-32709940388472716264141836238891110374725/1161133390608337252472018887972190355379949", 
                "691753118699926739185361607365101897523/4628280403919316184621990440049685782996216", 
                "-95184998722637911556204357379499436651928573/1076499309667065636122011599998965728316973417", 
                "655671822986585765481113184048649/8846772273818130859195630747382669", 
                "1256403892799693436512877793036398536550328577248/9953457715648243322233629562476845842846983587685", 
                "7735786101214438930861307616153749337453911107295/155328369127255794583239437251745144647517776427199", 
                "2330351173494415134425187253706453459/22954714663777747472893387264934709293", 
                "52948639367488008994534420634082286879934008/715374449198929552844074497836655740813837419", 
                "34366163373494880054305525893749214262691265243352325/19398693906237092471134258245955582683400814688486635102", 
                "13493877497186223105864436763830699417295899848661656535/346506932937311290806557278361580563574854793202031717167", 
                "153343091852449804139387186003439621306472883345/2080976155028237457320070652964956194723347181787", 
                "1743781652270463551957497514265812486256123/15970072145154811956667991183608679180477143", 
                "82728257567018705904981086940588949409613118300428644593595673/2906479946780756060255622619150863554840151583952394791845689154", 
                "-2664412882530708466098807047337089870776755249291335190913622051/62926868223816534057241257051013931697771399128104630449558000785", 
                "-956074106532770123891457372708611252788606739/10537733271794011471275150085179269799351449375", 
                "157402787780674264148455915098842998250805122807240076737046693882/5583262399431005424064572488717394782449414504488308666648738544341", 
                "29473319559299917503642991460539579571650699652428731661074981194066580/355602889305916787514831660984526982107188480666227870280623294143781983", 
                "944248962851838673228653360778765394455215535506233158481961176138303795/22055218925181678565649547879333956281682895702403346514454357999170443593", 
                "288780817613053416927560034295521882716134526549328975204822635/13806895837997495849575673212167256737735390084916545779917700224", 
                "2503280849425633047584438750569643651124566522549/41561604499229135650675678144056340006041828894522", 
                "-2588932928208628304827416996462222483975029213406482833595224464846045080681/6551371643987300860046924352296603593357050259316030597439630514140721880912", 
                "110119600499443074592195793425547638137709367860076628056873952481961803800817/6149268111321155895218137767581950081770408062845088519859685086797657539006040", 
                "283044654023328181509962574868576784995913243815939239389924201868959795101578817/3012599841810351456479749984604787058630932383460752312393585458572678657267960193", 
                1, 
                0
            ], 
            [
                "-15/22", 
                "-560933468550/3351334498063", 
                "-1856427102024772/44314801447056397", 
                "-464106775506193/9863030117384083", 
                "-323018315752310328/5373566510139752669", 
                "-1856427102024772/25487320374446507", 
                "-67297797936764704/1300037244044749355", 
                "803757899179431470736/11995055606732977178339", 
                "653053293083288069973/7291343332098823049263", 
                "5464676389549192472781165613/99573189312792432283088423906", 
                "10365925287036318571/144533805635509794697", 
                "12413752421959010503155236/297047024087925092582705743", 
                "435518090001255427105080777/16858827362965309858656836326", 
                "418679861238748945672136710270825/11974714776150445573924072540734991", 
                "-806586659807005723936193305699748356872/16672630489875932935487452704675412409815", 
                "72993412590902748819902811428639519017573/1161133390608337252472018887972190355379949", 
                "904325420170312193709774238875678043547785/32397962827435213292353933080347800480973512", 
                "-1137156400141133812488067043001/46588065744912901679302455423769", 
                "1648402151942516674682648497285485/8846772273818130859195630747382669", 
                "-748090267167313254757092083136962271671076858826/9953457715648243322233629562476845842846983587685", 
                "-80938460055072225978279233010737705/778143889885623447894089495539257738", 
                "4356376924127344147171782364189729267/22954714663777747472893387264934709293", 
                "94223110377849970811055164908758370127793114/715374449198929552844074497836655740813837419", 
                "1002855769786181224370455180019520668141539912282319891/19398693906237092471134258245955582683400814688486635102", 
                "2004142131943395950353315784807642597902229351/34673969787486192432942573210489707935414720687", 
                "34501373181523880665568685979936309044101/279227497746528764897289215102094471047473", 
                "2385566507989954416903576923674782008260942/15970072145154811956667991183608679180477143", 
                "49003957328661838213388947658380218854948576150355104652788515/1453239973390378030127811309575431777420075791976197395922844577", 
                "35566583014126524411534157357214244617101610/919022975736289918947555017113859199511539191", 
                "-1106947999841176893393017853133229603954888853/52688666358970057356375750425896348996757246875", 
                "1040686722687729692811841981189591829912271695625898570241989919589/27916311997155027120322862443586973912247072522441543333243692721705", 
                "1922409962333346028093269418044121190624640509682881172999005894179194/355602889305916787514831660984526982107188480666227870280623294143781983", 
                "38722324249074265699346452493035665008821521571579510936178823/918540674772087234026790701657575783470084353999759124436653523", 
                "363108092865789556539255298198691342503984906163/23503667013094686997780023549090734973664444299712", 
                "-414294092872599742482600131288742978506771852746/20780802249614567825337839072028170003020914447261", 
                "237024850302232200241425790192241387579325498176023831683888237714549898081/3275685821993650430023462176148301796678525129658015298719815257070360940456", 
                "436911851681092138561425807318343641516322759167233/6507478525191222820298590939666143563417526853622836", 
                "352646484649480620688507379559221408396770304042428996213143590838639240947611470/3012599841810351456479749984604787058630932383460752312393585458572678657267960193", 
                "373189033930028211876058777903341354372427019856672273/3487624119660417520020662128114778058942319902210401959", 
                1
            ], 
            [
                "-445/176", 
                "-238955829573373/308322773821796", 
                "3342682436534469/709036823152902352", 
                "3342682436534469/631233927512581312", 
                "290813371978498803/42988532081118021352", 
                "3342682436534469/407797125991144112", 
                "1099179877425649/143123366316853140", 
                "3520842950635229151324/155935722887528703318407", 
                "880210737658807287831/29165373328395292197052", 
                "2648017475797913585155073035/149359783969188648424632635859", 
                "42323924140267616899970/1826762769427208295175383", 
                "-103287669859279499533438331/1782282144527550555496234458", 
                "-6746651852935896455840027/8429413681482654929328418163", 
                "-30271946543804927283788590733663/11974714776150445573924072540734991", 
                "-522479765264338968551633089029795601701/16672630489875932935487452704675412409815", 
                "-119447910643434911331779108419180411008569/4644533562433349009888075551888761421519796", 
                "-26879983935378739103614208316508096299237/16198981413717606646176966540173900240486756", 
                "-5314970649503875273467259795651/93176131489825803358604910847538", 
                "-1/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-3/40", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-3/40", 
                "-289/2751", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-3/40", 
                "-289/2751", 
                "-289/2462", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                "-3693/41287", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                "-8253/93556", 
                "-867/82574", 
                "-85175/2331201", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                "-80/917", 
                "-867/93556", 
                "-867/82574", 
                "-85175/2331201", 
                "-85175/2246026", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                "40/2751", 
                "20/1231", 
                "-4164/41287", 
                "57590/2331201", 
                "1714427/1248790456", 
                "8203/5748484", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                "40/2751", 
                "-2371/23389", 
                "182/41287", 
                "364/777067", 
                "30912765/1248790456", 
                "8203/5748484", 
                "-14013023/130060942", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                "2751/187112", 
                "-1/76", 
                "-2173/1554134", 
                "-64754709/1248790456", 
                "-255525/126466648", 
                "33351137/520243768", 
                "-652215275801/6468511005060", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                "-2751/187112", 
                "1/76", 
                "-80401/1554134", 
                "-4112007/1248790456", 
                "-255525/126466648", 
                "-55440195/520243768", 
                "344404252571/6468511005060", 
                "-1485458081308087/8848815206746057", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                "-40/393", 
                "91/23389", 
                "182/41287", 
                "364/777067", 
                "546/1123013", 
                "71305/2874242", 
                "-14013023/130060942", 
                "-14013023/116047919", 
                "109901144991000/8848815206746057", 
                "3943349300/264203700231", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                "40/2751", 
                "289/187112", 
                "-1/76", 
                "-2173/1554134", 
                "-255525/4995161824", 
                "-13134969/252933296", 
                "33351137/520243768", 
                "63483189139/2156170335020", 
                "-2297555041809393/17697630413492114", 
                "31396901646471979/2138891702849287296", 
                "-2252909068861/23276367892160", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                "-40/2751", 
                "-289/187112", 
                "1/76", 
                "-80401/1554134", 
                "-9454425/4995161824", 
                "-852237/252933296", 
                "-55440195/520243768", 
                "70105725893/6468511005060", 
                "672021532281283/17697630413492114", 
                "-294075313183927117/2138891702849287296", 
                "1339262863831/23276367892160", 
                "-117996111770169019897/719866471468649040367", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                "40/2751", 
                "-1/76", 
                0, 
                0, 
                "-6993603/4995161824", 
                "-13134969/252933296", 
                "5773093/260121884", 
                "36266219049/539042583755", 
                "638156048492883/17697630413492114", 
                "-272406177582550763/2138891702849287296", 
                "-2252909068861/23276367892160", 
                "-98064707110077662583/719866471468649040367", 
                "-45395231764774895009/14527837097505220500374", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                "-40/2751", 
                "1/76", 
                0, 
                0, 
                "-258763311/4995161824", 
                "-852237/252933296", 
                "5773093/260121884", 
                "-170442185327/1617127751265", 
                "-2477482318236313/17697630413492114", 
                "31852183902439565/2138891702849287296", 
                "1339262863831/23276367892160", 
                "13892536358473044113/719866471468649040367", 
                "-1803507675855115274435/14527837097505220500374", 
                "-719958013902053/4370813111400843", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/40", 
                "-23/131", 
                "-945/187112", 
                "-945/165148", 
                "162313/4662402", 
                "162313/4492052", 
                "-11031497/126466648", 
                "24121715/520243768", 
                "24121715/464191676", 
                "-114085385326155/8848815206746057", 
                "-8186967013/528407400462", 
                "-4115082012559/11638183946080", 
                "1390234049465475496/719866471468649040367", 
                "-12282928723236426920069/682808343582745363517578", 
                "7600504127454181759213/3486008157995809609210491", 
                "-1310036321818379/63771023330402495", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/40", 
                "37/2751", 
                "-32951/187112", 
                "-945/165148", 
                "162313/4662402", 
                "-441938611/4995161824", 
                "8302649/252933296", 
                "24121715/520243768", 
                "-2296687550381/6468511005060", 
                "52134308223149/17697630413492114", 
                "-34765857289509559/2138891702849287296", 
                "221397477319/23276367892160", 
                "-5767638929886119123/719866471468649040367", 
                "-8663875985442143627775/682808343582745363517578", 
                "-70921346751424918067075/3486008157995809609210491", 
                "-76749246709724/63771023330402495", 
                "25500297360900509/1094440466964337029", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/40", 
                "37/2751", 
                "37/2462", 
                "-14597/82574", 
                "-208939/2331201", 
                "157750331/4995161824", 
                "8302649/252933296", 
                "-92585331/260121884", 
                "13117618484/1617127751265", 
                "-288305259530279/17697630413492114", 
                "464649321493367/2138891702849287296", 
                "221397477319/23276367892160", 
                "-13560068640431095573/719866471468649040367", 
                "139518870306/318173195331431", 
                "-37568521622883063786946/3486008157995809609210491", 
                "-822785696756149/63771023330402495", 
                "25500297360900509/1094440466964337029", 
                "25500297360900509/1119940764325237538", 
                1, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                "80/917", 
                "120/1231", 
                "-7750/41287", 
                "-87787/2331201", 
                "-160561571/2497580912", 
                "-8450609/126466648", 
                "-27023609/130060942", 
                "6564906616/107808516751", 
                "-225466360056735/8848815206746057", 
                "-40337987354209925/1069445851424643648", 
                "164127052459/2327636789216", 
                "-21325747518911925090/719866471468649040367", 
                "-14096952797790/318173195331431", 
                "31720433415308825510604/1162002719331936536403497", 
                "2084121316058778/63771023330402495", 
                "-101598585165197158/1094440466964337029", 
                "-50799292582598579/559970382162618769", 
                "-476949813362800507/9600033830457530356", 
                1, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                "80/917", 
                "-9195/46778", 
                "3115/41287", 
                "-146458/2331201", 
                "-99918869/2497580912", 
                "-8450609/126466648", 
                "21479177/260121884", 
                "-43385523321/215617033502", 
                "-286509886409115/8848815206746057", 
                "-34020876881686715/1069445851424643648", 
                "164127052459/2327636789216", 
                "22287891475075984530/719866471468649040367", 
                "12893600116668361967079/341404171791372681758789", 
                "-29945858127914771067106/1162002719331936536403497", 
                "-2560194947158482/63771023330402495", 
                "-101598585165197158/1094440466964337029", 
                "-774400980545192810078377807/14972393277518282042814883376", 
                "-1720068638140615865/19200067660915060712", 
                "-354407325419916287737/1251196783849479314010", 
                1, 
                0, 
                0
            ], 
            [
                0, 
                "-80/393", 
                "3115/46778", 
                "3115/41287", 
                "-146458/2331201", 
                "-73229/1123013", 
                "-2689963/63233324", 
                "21479177/260121884", 
                "21479177/232095838", 
                "281390161420890/8848815206746057", 
                "3365508449/88067900077", 
                "-226122481815/1163818394608", 
                "-21592003507432685040/719866471468649040367", 
                "-9640644816388091496513/341404171791372681758789", 
                "-40452140668603634802946/1162002719331936536403497", 
                "-2065150740233532/63771023330402495", 
                "-58943067097724323/1094440466964337029", 
                "-1371866779028023717633098505/14972393277518282042814883376", 
                "-1720068638140615865/19200067660915060712", 
                "-354407325419916287737/1251196783849479314010", 
                "-354407325419916287737/896789458429563026273", 
                1, 
                0
            ], 
            [
                "-1/20", 
                "-202/917", 
                "-303/1231", 
                "-606/2173", 
                "-27797/2331201", 
                "-27797/2246026", 
                "-19/1477", 
                "-540015/65030471", 
                "-1080030/116047919", 
                "-8036483002020/8848815206746057", 
                "-96118682/88067900077", 
                "-24561638835/2327636789216", 
                "-631273205012122200/719866471468649040367", 
                "-61563513309/57849671878442", 
                "-1483932174923/1456937703800281", 
                "-194997/159914270", 
                "-2898883683804379/3283321400893011087", 
                "-2898883683804379/3359822292975712614", 
                "-3634667/4308517293", 
                "-2275342120425715328/208532797308246552335", 
                "-13652052722554291968/896789458429563026273", 
                "-1021178784/40570391743", 
                1
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/34", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/34", 
                "-239/2753", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/34", 
                "-239/2753", 
                "-239/2514", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/34", 
                "-239/2753", 
                "-239/2514", 
                "-29371/100100", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/34", 
                "-239/2753", 
                "-62327/221232", 
                "-24617/200200", 
                "-24617/141458", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/34", 
                "-749/2753", 
                "-24617/221232", 
                "-24617/200200", 
                "-24617/141458", 
                "-24617/116841", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                "34/2753", 
                "17/1257", 
                "34/2275", 
                "-1147212/7285087", 
                "-55000/8529393", 
                "-625/76504", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                "34/2753", 
                "17/1257", 
                "34/2275", 
                "1496/70729", 
                "-139331104/878527479", 
                "-625/76504", 
                "-1346107/44516469", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                "34/2753", 
                "-32797/221232", 
                "-23/40040", 
                "-115/141458", 
                "-28448995/878527479", 
                "-625/76504", 
                "-6927265/489681159", 
                "-1861276539619/5195358800071", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                "34/2753", 
                "17/1257", 
                "-2969/20020", 
                "-227735/7285087", 
                "-55000/8529393", 
                "-625/76504", 
                "-175062097/489681159", 
                "-129778075342/5195358800071", 
                "-53691954503/1057858526273", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                "34/2753", 
                "17/1257", 
                "34/2275", 
                "1496/70729", 
                "176/6873", 
                "-1263287/7879912", 
                "-1346107/44516469", 
                "-1346107/43170362", 
                "-3113303184805/281390367988618", 
                "-28456681/2441463444", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                "-408/2753", 
                "-115/221232", 
                "-23/40040", 
                "-115/141458", 
                "-115/116841", 
                "-268735/7879912", 
                "-6927265/489681159", 
                "31568359481/20781435200284", 
                "-2228165415148/140695183994309", 
                "-7753719/1785743120", 
                "-2797878023352/7797078736205", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                "34/2753", 
                "17/1257", 
                "-2969/20020", 
                "-227735/7285087", 
                "-55000/8529393", 
                "-625/76504", 
                "-175062097/489681159", 
                "-184392970957/20781435200284", 
                "-2030065758037/281390367988618", 
                "-16482900233521/314314003780560", 
                "-201856685641/7797078736205", 
                "-191062275842678477/3710777946487222001", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                "-408/2753", 
                "-115/221232", 
                "-23/40040", 
                "-115/141458", 
                "-115/116841", 
                "-268735/7879912", 
                "317549/163227053", 
                "-293029592397/20781435200284", 
                "-496235247251/140695183994309", 
                "-28674049/1785743120", 
                "-2797878023352/7797078736205", 
                "-195075081469838289/3710777946487222001", 
                "-1772336876861817492838/155690797899404758502309", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                "34/2753", 
                "-32797/221232", 
                "-23/40040", 
                "-115/141458", 
                "-28448995/878527479", 
                "-625/76504", 
                "317549/163227053", 
                "-7434984779943/20781435200284", 
                "-109889515339/2115717052546", 
                "-3104185374271/314314003780560", 
                "-201856685641/7797078736205", 
                "-31986275466624067/3710777946487222001", 
                "-3315153993290450047859/155690797899404758502309", 
                "-307183140410746/5869647767430659", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                "34/2753", 
                "17/1257", 
                "34/2275", 
                "1496/70729", 
                "176/6873", 
                "-1263287/7879912", 
                "317549/163227053", 
                "952647/474873982", 
                "-9521911555025/281390367988618", 
                "-87033605/2441463444", 
                "642229642687/7797078736205", 
                "-1399779018992506432/3710777946487222001", 
                "-2509451930831669526050/155690797899404758502309", 
                "-20413127582229001046813/51239683020210448237059", 
                "-111187955732878/5265711027752199", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                "34/2753", 
                "17/1257", 
                "34/2275", 
                "1496/70729", 
                "-139331104/878527479", 
                "-625/76504", 
                "317549/163227053", 
                "1722676123923/20781435200284", 
                "-78453081251/208591822082", 
                "-4312731918041/314314003780560", 
                "6413567641/7797078736205", 
                "-150316157089661709/3710777946487222001", 
                "-6034710573470185333011/155690797899404758502309", 
                "-437983535947361809768/2100827003828628377719419", 
                "-701199960398975/1755237009250733", 
                "-124143735757/1919386261343", 
                1, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                "34/2753", 
                "17/1257", 
                "34/2275", 
                "-1147212/7285087", 
                "-55000/8529393", 
                "-625/76504", 
                "13508725/163227053", 
                "92520084441/20781435200284", 
                "217223083545/40198623998374", 
                "-118434947989031/314314003780560", 
                "6413567641/7797078736205", 
                "8759843286392701/3710777946487222001", 
                "-163866293593697/411788727189427", 
                "-94582147361071155849664/2100827003828628377719419", 
                "-250161619068992/5265711027752199", 
                "-124143735757/1919386261343", 
                "-124143735757/1795242525586", 
                1, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                "2261/8259", 
                "65405/221232", 
                "-45211/200200", 
                "12656401/43710522", 
                "-6016055/36103869", 
                "-133/618", 
                "-77670686/1469043477", 
                "4475167938689/124688611201704", 
                "-21372440311877/422085551982927", 
                "244305459253/15332390428320", 
                "53008945591/1417650679310", 
                "-371520056770142907/7421555892974444002", 
                "8613906858162993202649/467072393698214275506927", 
                "-43912052407009047753586/6302481011485885133158257", 
                "-48242418942825/7020948037002932", 
                "169750283315544959/14307228032771447952", 
                "181043952077287171/13381852681239681504", 
                "-62617059/11601008272", 
                "1/2", 
                "-4149791/12457698", 
                "-1/4"
            ], 
            [
                0, 
                "2261/8259", 
                "-133/528", 
                "54889/200200", 
                "-131/618", 
                "9406957/36103869", 
                "-133/618", 
                "51085546/1469043477", 
                "-1784181265615/31172152800426", 
                "9427524029779/422085551982927", 
                "-61078868651/1277699202360", 
                "454346322549/15594157472410", 
                "-17824933299780410/3710777946487222001", 
                "-10347830279858653851851/934144787396428551013854", 
                "-1439785551983543174045707/25209924045943540532633028", 
                "98060960615953/10531422055504398", 
                "293850859424449223/14307228032771447952", 
                "-5266295543243897/13381852681239681504", 
                "187155765/11601008272", 
                0, 
                "8307907/12457698", 
                "-1/4"
            ], 
            [
                0, 
                "-765/2753", 
                "45/176", 
                "11313/40040", 
                "-45/206", 
                "-1060935/4011541", 
                "45/206", 
                "6330706/163227053", 
                "9496059/237436991", 
                "35021459502/140695183994309", 
                "88919/339092145", 
                "-756819793827/15594157472410", 
                "93288695821260072/3710777946487222001", 
                "-13201914127559546258493/311381595798809517004618", 
                "1780181318379036235563/68319577360280597649412", 
                "-75551397467217/1755237009250733", 
                "33372556281342009/4769076010923815984", 
                "125549162096078241/4460617560413227168", 
                "350780601/11601008272", 
                0, 
                "-2775/4152566", 
                "3/4"
            ], 
            [
                0, 
                "-2227/8259", 
                "-22081/73744", 
                "-66243/200200", 
                "6157513/43710522", 
                "6157513/36103869", 
                "131/618", 
                "-30391214/1469043477", 
                "-2325241283725/124688611201704", 
                "11839851903592/422085551982927", 
                "96924080611/3066478085664", 
                "-25511357293/1417650679310", 
                "220592531727183583/7421555892974444002", 
                "16362879473105653111016/467072393698214275506927", 
                "239636713782428748534326/6302481011485885133158257", 
                "855222105203173/21062844111008796", 
                "-563718811584020209/14307228032771447952", 
                "-552425142822277997/13381852681239681504", 
                "-475319307/11601008272", 
                "-1/2", 
                "-4149791/12457698", 
                "-1/4"
            ]
        ]
    ]
}

==> anc/43if32.js <==
{
    "admissible_graphs": [
        "6:", 
        "6:123", 
        "6:123124", 
        "6:123145", 
        "6:123456", 
        "6:123124125", 
        "6:123124135", 
        "6:123124156", 
        "6:123124345", 
        "6:123124356", 
        "6:123145246", 
        "6:123124125126", 
        "6:123124125136", 
        "6:123124125346", 
        "6:123124134234", 
        "6:123124135145", 
        "6:123124135146", 
        "6:123124135236", 
        "6:123124135245", 
        "6:123124135246", 
        "6:123124135256", 
        "6:123124135456", 
        "6:123124156256", 
        "6:123124156345", 
        "6:123124156356", 
        "6:123124356456", 
        "6:123145246356", 
        "6:123124125134234", 
        "6:123124125136146", 
        "6:123124125136246", 
        "6:123124125136346", 
        "6:123124125136456", 
        "6:123124125346356", 
        "6:123124134156234", 
        "6:123124135145236", 
        "6:123124135145256", 
        "6:123124135146156", 
        "6:123124135146236", 
        "6:123124135146256", 
        "6:123124135146345", 
        "6:123124135146356", 
        "6:123124135236456", 
        "6:123124135245345", 
        "6:123124135245346", 
        "6:123124135245356", 
        "6:123124135246356", 
        "6:123124135256346", 
        "6:123124135256456", 
        "6:123124156256345", 
        "6:123124125126134234", 
        "6:123124125134136234", 
        "6:123124125134156234", 
        "6:123124125134234346", 
        "6:123124125134234356", 
        "6:123124125136146156", 
        "6:123124125136146256", 
        "6:123124125136146356", 
        "6:123124125136246346", 
        "6:123124125136246356", 
        "6:123124125136346356", 
        "6:123124125136346456", 
        "6:123124134156234256", 
        "6:123124135145236246", 
        "6:123124135145236256", 
        "6:123124135145236456", 
        "6:123124135145256346", 
        "6:123124135146156236", 
        "6:123124135146236245", 
        "6:123124135146236256", 
        "6:123124135146236346", 
        "6:123124135146236456", 
        "6:123124135146256345", 
        "6:123124135146256356", 
        "6:123124135146345346", 
        "6:123124135146345456", 
        "6:123124135146356456", 
        "6:123124135246356456", 
        "6:123124135256346456", 
        "6:123124156256345346", 
        "6:123124125134135234235", 
        "6:123124125134136156234", 
        "6:123124125134136234256", 
        "6:123124125134136234456", 
        "6:123124125134156234346", 
        "6:123124125134156234356", 
        "6:123124125134234356456", 
        "6:123124125136146256356", 
        "6:123124125136146356456", 
        "6:123124125136246346356", 
        "6:123124125136246356456", 
        "6:123124135145236246356", 
        "6:123124135145236256346", 
        "6:123124135145236256456", 
        "6:123124135146156236245", 
        "6:123124135146156236256", 
        "6:123124135146236245345", 
        "6:123124135146236256345", 
        "6:123124135146236256456", 
        "6:123124135146256345346", 
        "6:123124125126134135234235", 
        "6:123124125126134156234256", 
        "6:123124125134135146234235", 
        "6:123124125134135234235456", 
        "6:123124125134136156234456", 
        "6:123124125134136234256356", 
        "6:123124125134136234256456", 
        "6:123124125134156234346356", 
        "6:123124125136146256356456", 
        "6:123124135145236246356456", 
        "6:123124135145236256346456", 
        "6:123124135146156236245256", 
        "6:123124135146156236245345", 
        "6:123124135146236256345456", 
        "6:123124125134135146156234235", 
        "6:123124125134135146234235256", 
        "6:123124125134135146234235456", 
        "6:123124135146156236245256345", 
        "6:123124125126134135136234235236", 
        "6:123124125126134135146234235246", 
        "6:123124125134135146234235256456", 
        "6:123124135146156236245256345346", 
        "6:123124125126134135146156234235246256"
    ], 
    "description": "3-graph; maximize 3:123 density; forbid 5:123124125345, 4.3 induced", 
    "number_of_admissible_graphs": 122, 
    "bound": "3/8", 
    "types": [
        "0:", 
        "2:", 
        "4:", 
        "4:123", 
        "4:123124", 
        "4:123124134234"
    ], 
    "number_of_types": 6, 
    "admissible_graph_densities": [
        0, 
        "1/20", 
        "1/10", 
        "1/10", 
        "1/10", 
        "3/20", 
        "3/20", 
        "3/20", 
        "3/20", 
        "3/20", 
        "3/20", 
        "1/5", 
        "1/5", 
        "1/5", 
        "1/5", 
        "1/5", 
        "1/5", 
        "1/5", 
        "1/5", 
        "1/5", 
        "1/5", 
        "1/5", 
        "1/5", 
        "1/5", 
        "1/5", 
        "1/5", 
        "1/5", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "3/5"
    ], 
    "numbers_of_flags": [
        2, 
        9, 
        41, 
        29, 
        20, 
        11
    ], 
    "flags": [
        [
            "3:", 
            "3:123"
        ], 
        [
            "4:", 
            "4:123", 
            "4:134", 
            "4:234", 
            "4:123124", 
            "4:123134", 
            "4:123234", 
            "4:134234", 
            "4:123124134234"
        ], 
        [
            "5:", 
            "5:125", 
            "5:135", 
            "5:145", 
            "5:235", 
            "5:245", 
            "5:345", 
            "5:125135", 
            "5:125145", 
            "5:125235", 
            "5:125245", 
            "5:125345", 
            "5:135145", 
            "5:135235", 
            "5:135245", 
            "5:135345", 
            "5:145235", 
            "5:145245", 
            "5:145345", 
            "5:235245", 
            "5:235345", 
            "5:245345", 
            "5:125135145", 
            "5:125135245", 
            "5:125135345", 
            "5:125145235", 
            "5:125145345", 
            "5:125235245", 
            "5:125235345", 
            "5:125245345", 
            "5:135145235", 
            "5:135145245", 
            "5:135235245", 
            "5:135235345", 
            "5:135245345", 
            "5:145235245", 
            "5:145235345", 
            "5:145245345", 
            "5:125135245345", 
            "5:125145235345", 
            "5:135145235245"
        ], 
        [
            "5:123", 
            "5:123125", 
            "5:123135", 
            "5:123145", 
            "5:123235", 
            "5:123245", 
            "5:123345", 
            "5:123125145", 
            "5:123125245", 
            "5:123125345", 
            "5:123135145", 
            "5:123135245", 
            "5:123135345", 
            "5:123145235", 
            "5:123145245", 
            "5:123145345", 
            "5:123235245", 
            "5:123235345", 
            "5:123245345", 
            "5:123125135235", 
            "5:123125145345", 
            "5:123125245345", 
            "5:123135145245", 
            "5:123135245345", 
            "5:123145235245", 
            "5:123145235345", 
            "5:123125135145235", 
            "5:123125135235245", 
            "5:123125135235345"
        ], 
        [
            "5:123124", 
            "5:123124125", 
            "5:123124135", 
            "5:123124145", 
            "5:123124235", 
            "5:123124245", 
            "5:123124345", 
            "5:123124135145", 
            "5:123124135245", 
            "5:123124135345", 
            "5:123124145235", 
            "5:123124145345", 
            "5:123124235245", 
            "5:123124235345", 
            "5:123124245345", 
            "5:123124125135235", 
            "5:123124125145245", 
            "5:123124135245345", 
            "5:123124145235345", 
            "5:123124125135145235245"
        ], 
        [
            "5:123124134234", 
            "5:123124125134234", 
            "5:123124134135234", 
            "5:123124134145234", 
            "5:123124134234235", 
            "5:123124134234245", 
            "5:123124134234345", 
            "5:123124125134135234235", 
            "5:123124125134145234245", 
            "5:123124134135145234345", 
            "5:123124134234235245345"
        ]
    ], 
    "order_of_admissible_graphs": 6, 
    "qdash_matrices": [
        [
            [
                "580568586049/818383176000"
            ]
        ], 
        [
            [
                "413057061119941/11539202781600", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "8302748929476931/99133694668785840", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "40402085609485999/99632987153723172", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1112467914199327307/16160834243794399600", 
                0, 
                0, 
                0
            ], 
            [
                "2370301306420586338250257289443/10352413588685183707889707380000", 
                0, 
                0
            ], 
            [
                "118001794689214423482901459331115593/397376273418798458434979134060540064", 
                0
            ], 
            [
                "70113554336341949456151377236844167141/283204307254114616358963502394677423200"
            ]
        ], 
        [
            [
                "7/30", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "261/1120", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "377/1620", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "83509/361920", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "73139/317608", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "28853/125568", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "5764507/17311800", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "20943486467/63150762400", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "132129223411219/402429092463405", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "232040060893014103/710326705058713344", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "541507051/2205976560", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "14945467103103/45443271719920", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1830774993397747931/5687646960756877680", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "11331275517936188305523/46309453457996033914645", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "4141184555699405675514193/13597530621523425966627600", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "158357202757923/649425293442331", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "129955723828462161414551333/430845858883470904597917440", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1185857336980109577/3942942437232511280", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "95690561452515728473/312372176570370327600", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "3806268616712695187373826/12557181254596967535450645", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "426214955254771/1424710832599210", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "10183599290198878037/29459977707209771520", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1443627001315546447220336517831377/4178931242094785187069474283345920", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "246292148415093853575481333458341203/779558580710395081498981719628943580", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "21612964587314207453255947472586115829237555/62608318127549190601460781262671148210839888", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "8169922813249196527688589817589791064401136071/25935557504777048943907136967103338995085066000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "85006748404860891327247028884336893063/270492031130399299423289786621925383360", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "188926276685177592825681844495398505297/600047635799018056427626086242378068680", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "10940353905695703633181618367080032043783430567065529/34767444215121440545233364604064800904406976727217760", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "15991015673237348277561029077128514723946139455407908/54701769528478518165908091835400160218917152835327645", 
                0, 
                0, 
                0
            ], 
            [
                "18916477908174941673312911137286683787757419/60494477482447118697321094167140132519713860", 
                0, 
                0
            ], 
            [
                "27600444600999798157539551599065514128119196/94582389540874708366564555686433418938787095", 
                0
            ], 
            [
                "4659989666807985633953172/15999284702795077308614597"
            ]
        ], 
        [
            [
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "5879/14400", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "23751/58790", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "244849/633360", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1052299/2671080", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "5654148373/15001574544", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "303768659/819738800", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "31349270215/43742686896", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "66457167063805063/103791163827822000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1381929321881/2413163013280", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "4909625714319809568191/8768462936006579027040", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1332126973342470355112911/2356620342873508592731680", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "95498509333040512011692781/213140315734795256818065760", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "187647890521056143/338793171606814480", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "100247717426977833181663933375/304668892640711059377742003896", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "7342950091910413291878009943561/22555736421070012465874385009375", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1006689165860916652461336490578499/2349744029411332253400963181939520", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "77493669699514875655464437225645759/181204049854964997443040568304129820", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "25077584341656384393649/78536584986800090128480", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "455675415157/1742428001520", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "720808739007869563559949819/755507769632381861593187680", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "551872721805267256312558738276348568594807/731557916234531420746027843381194566302545", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "6685900184780995784765799356450802324888459937/8476765006928905056960902219924714013616235520", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "127776354151659346657533707383738350832172102417/213948805912991865112505579406425674396430717984", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "10289389662874684753992725805515406108202967294831/22999743747298682398356067329072903149790978435060", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "54193352952911880301783686494052713/124530785669590746027742054599333648", 
                0, 
                0, 
                0
            ], 
            [
                "111180696240531319687489134753413/233096373887044274968961202446175", 
                0, 
                0
            ], 
            [
                "1292289955998187624765827521236774655073597826074069/2822042091363417938931385157301136684451541391059200", 
                0
            ], 
            [
                "24446911755529546571798819754882237/56936860353269782101209655648203560"
            ]
        ], 
        [
            [
                "5/12", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "47421120020927/6410668212000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "20391668681491001/45524275220089920", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "90769698754147391/203916686814910010", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1732825840423355503/4052972595534023040", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1459053941129957825/3465651680846711006", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "8383629024839535389/26181154831490832000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "483804253948268852290187/259557154609032015643440", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "49465124376886274630658439519/37272279724174632380436006480", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "218390741479568429941088686003229/370988432826647059729938296392500", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "174852305467150102577274568535139289/209655111820385692743445138563099840", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17632245064348757736898167167100768679/41964553312116024618545896448433429360", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "4503037894284436388543542949921/4576540933238821054347081864720", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "18981713167214421234256880746292432627813/41637735841623085497159514520176113053530", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "685828792245898562149656340854673725812057/1708354185049297911083119267166318936503170", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "10961902517619803045260110981572948433/21547642173769028615571844704109437376", 
                0, 
                0, 
                0
            ], 
            [
                "8782236568236346963860886925850547764583/19731424531715645481468199766831307179400", 
                0, 
                0
            ], 
            [
                "901178057221090986755483262860046356551175/1243980437492962540377148560242290033956384", 
                0
            ], 
            [
                "17730134601747297875366648807776867170923293/67588354291581824006661244714503476741338125"
            ]
        ], 
        [
            [
                "47/240", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "3899/5640", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "2676/3899", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "9711/14272", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "4112387/8739900", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "588874997/1398859200", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "679831/2099688", 
                0, 
                0, 
                0
            ], 
            [
                "15523/30480", 
                0, 
                0
            ], 
            [
                "5837/15240", 
                0
            ], 
            [
                "10391/30480"
            ]
        ]
    ], 
    "r_matrices": [
        [
            [
                "9/34"
            ], 
            [
                "-15/34"
            ]
        ], 
        [
            [
                "774194458805667/8261141222398820", 
                "20298610313597609499/101459591918208096820", 
                "13707490931101853487/705304980211312725400", 
                "745600984685737994121/3398589477878944922885", 
                "-274654554466732283149921588977/4740602612841172676500514578886", 
                "-6614743553006753822273150856647898711/110921687007861558073927371771248657420", 
                "-9/94"
            ], 
            [
                "-14712483546540/413057061119941", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "26492086386090/413057061119941", 
                "-6763475766174336/8302748929476931", 
                1, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "26492086386090/413057061119941", 
                "-6763475766174336/8302748929476931", 
                "-368134794346494593/404020856094859990", 
                1, 
                0, 
                0, 
                0
            ], 
            [
                "-16647296369901/236032606354252", 
                "350718589781790115109/304378775754624290460", 
                "-667797805783051888453/4937134861479189077800", 
                "-31030275816612671798617/20391536867273669537310", 
                "4221810676626233919439551577485/4740602612841172676500514578886", 
                "-37483546800371604992881188187671426029/332765061023584674221782115313745972260", 
                "-17/94"
            ], 
            [
                "21263321731031/413057061119941", 
                "-2809063339378345916/5853437995281236355", 
                "140752473903702160593/379779604729168390600", 
                "-5547935558395920721/3137159518042103005740", 
                "-750432644294630762684591412065/4740602612841172676500514578886", 
                "128898983711420732118009869469201560101/166382530511792337110891057656872986130", 
                "-17/47"
            ], 
            [
                "21298422155400/413057061119941", 
                "-189354565904966400/390229199685415757", 
                "-1294198030749521055/3797796047291683906", 
                "17570567525048631075/52285991967368383429", 
                "-413211085722142267677390643500/2370301306420586338250257289443", 
                "-3341169832724159962938651636346466634/5546084350393077903696368588562432871", 
                "30/47"
            ], 
            [
                "-258064819601889/1652228244479764", 
                "-6766203437865869833/20291918383641619364", 
                "-4569163643700617829/141060996042262545080", 
                "-248533661561912664707/679717895575788984577", 
                "457757590777887138583202648295/4740602612841172676500514578886", 
                "2204914517668917940757716952215966237/22184337401572311614785474354249731484", 
                "15/94"
            ], 
            [
                "-2668203300122039/8261141222398820", 
                "115025458443719787161/304378775754624290460", 
                "25891927314303501031/705304980211312725400", 
                "4225072246552515300019/10195768433636834768655", 
                "-518791936214938757060963001401/4740602612841172676500514578886", 
                "-37483546800371604992881188187671426029/332765061023584674221782115313745972260", 
                "-17/94"
            ]
        ], 
        [
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/28", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/28", 
                "-1/27", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/28", 
                "-1/27", 
                "-139/1508", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/28", 
                "-71/783", 
                "-61/1508", 
                "-61/1369", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-5/56", 
                "-61/1566", 
                "-61/1508", 
                "-61/1369", 
                "-61/1308", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                "-27/1508", 
                "-27/1369", 
                "-14413/731390", 
                "-2982/144265", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                "-14/783", 
                "-1/1508", 
                "-1569/83509", 
                "-247/11990", 
                "-2982/144265", 
                "-104431/1647002", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                "-14/783", 
                "-7/377", 
                "-200/83509", 
                "-247/11990", 
                "-2982/144265", 
                "-1308077/11529014", 
                "-14604383323/439813215807", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                "-14/783", 
                "-7/377", 
                "-28/1369", 
                "-2423/731390", 
                "-2982/144265", 
                "-298351/11529014", 
                "-50827035545/439813215807", 
                "-150435049634449/2114067574579504", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                "-14/783", 
                "-7/377", 
                "-28/1369", 
                "-7/327", 
                "-8/2365", 
                "-1403/1647002", 
                "-1403/1542571", 
                "-2098100446995/2114067574579504", 
                "-9821/9191569", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/56", 
                "-1/1566", 
                "-1/1508", 
                "-1569/83509", 
                "-523/26596", 
                "-51/2365", 
                "-104431/1647002", 
                "-104431/1542571", 
                "85727113469235/2114067574579504", 
                "420942837/9641955881", 
                "-9672135/541507051", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/56", 
                "-1/1566", 
                "-7/377", 
                "-200/83509", 
                "-523/26596", 
                "-51/2365", 
                "-1308077/11529014", 
                "18645293053/439813215807", 
                "-267853965726853/2114067574579504", 
                "1892901689/43724293733", 
                "-9750703/541507051", 
                "-137391984054/4981822367701", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/56", 
                "-1/1566", 
                "-7/377", 
                "-28/1369", 
                "-57/23980", 
                "-51/2365", 
                "-1403/1647002", 
                "-277392559/20943486467", 
                "-29313583565799/2114067574579504", 
                "-159795515/46500147571", 
                "-28055273/541507051", 
                "-8975770598/4981822367701", 
                "-5136991236858630/1830774993397747931", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/56", 
                "-1/1566", 
                "-7/377", 
                "-28/1369", 
                "-89833/4388340", 
                "-617/144265", 
                "-298351/11529014", 
                "21097541795/439813215807", 
                "103058099417863/2114067574579504", 
                "-301749998615364389/1160200304465070515", 
                "-775215/541507051", 
                "-1553952566162/14945467103103", 
                "-102427262464740762/1830774993397747931", 
                "-25994576992526006093/22662551035872376611046", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/56", 
                "-1/54", 
                "-1/754", 
                "-2/1369", 
                "-493/23980", 
                "-51/2365", 
                "-151463/11529014", 
                "-248004955/146604405269", 
                "-5142177812181/2114067574579504", 
                "-656140241/46500147571", 
                "-28055273/541507051", 
                "-8975770598/4981822367701", 
                "-5136991236858630/1830774993397747931", 
                "-1241878052922018124021/22662551035872376611046", 
                "-12296350170570/649425293442331", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/56", 
                "-1/54", 
                "-1/754", 
                "-1630/83509", 
                "-87/26596", 
                "-51/2365", 
                "569733/11529014", 
                "-48718782517/439813215807", 
                "110118513488173/2114067574579504", 
                "-5405204097/43724293733", 
                "-9750703/541507051", 
                "-137391984054/4981822367701", 
                "-459025003291030400/1830774993397747931", 
                "-418502844953926508185/90650204143489506444184", 
                "25026953956668285983245/4141184555699405675514193", 
                "-12018938603453/2533715244126768", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/56", 
                "-1/54", 
                "-1/754", 
                "-1630/83509", 
                "-1537/71940", 
                "-617/144265", 
                "569733/11529014", 
                "-10043881553/439813215807", 
                "-554385355353079/2114067574579504", 
                "35086041333400821/1160200304465070515", 
                "-775215/541507051", 
                "-1553952566162/14945467103103", 
                "36157072159965656/1830774993397747931", 
                "-2105317402886340704559/90650204143489506444184", 
                "-454579380457443643454077/4141184555699405675514193", 
                "-12018938603453/2533715244126768", 
                "-2654382039192353/49286780465406391", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/56", 
                "-1/54", 
                "-1/52", 
                "-261/83509", 
                "-87/26596", 
                "-51/2365", 
                "569733/11529014", 
                "569733/10797997", 
                "-120182874847215/2114067574579504", 
                "-590129753/9641955881", 
                "-9672135/541507051", 
                "-11442968008172/44836401309309", 
                "-64753636705400682/1830774993397747931", 
                "-862156847253223150559/271950612430468519332552", 
                "97089115094085593261275/12423553667098217026542579", 
                "-40169006902093/12668576220633840", 
                "-55299069457297199505746455/1169601514456159452730961997", 
                "783096772525873/86770049047325091", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/56", 
                "-1/54", 
                "-1/52", 
                "-261/83509", 
                "-1537/71940", 
                "-617/144265", 
                "569733/11529014", 
                "-114941438933/439813215807", 
                "-61993527336607/2114067574579504", 
                "21947331636919629/1160200304465070515", 
                "-775215/541507051", 
                "1601212853380/44836401309309", 
                "-3283487238412590/63130172186129239", 
                "-6295993231493178512393/271950612430468519332552", 
                "-578265479407330612449479/12423553667098217026542579", 
                "-40169006902093/12668576220633840", 
                "1929025325558910188383751/167085930636594207532994571", 
                "-4060336554712706/86770049047325091", 
                "-32552139759719/317494306279561", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/56", 
                "-1/54", 
                "-1/52", 
                "-29/1369", 
                "-17893/4388340", 
                "-617/144265", 
                "-3037021/11529014", 
                "14446331405/439813215807", 
                "44200392256753/2114067574579504", 
                "-32460297008387171/1160200304465070515", 
                "-775215/541507051", 
                "1601212853380/44836401309309", 
                "43363204710741308/1830774993397747931", 
                "-35000752523511698813/67987653107617129833138", 
                "-79798207814678/1948275880326993", 
                "-151692876644299/6334288110316920", 
                "-57323021842280009498160154/1169601514456159452730961997", 
                "-4494730889219759/86770049047325091", 
                "-32552139759719/317494306279561", 
                "-32552139759719/284942166519842", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/56", 
                "-1/1566", 
                "-7/377", 
                "-28/1369", 
                "-57/23980", 
                "-51/2365", 
                "211487/5764507", 
                "-26876912564/439813215807", 
                "-8180633140549/132129223411219", 
                "1244663200/46500147571", 
                "-9691777/541507051", 
                "-70478862986/44836401309309", 
                "-6176253468346286/1830774993397747931", 
                "-815676408333601769311/181300408286979012888368", 
                "-97346117475903643297075/3549586762028062007583594", 
                "-1441563626769707/76011457323803040", 
                "-926763284816200310163/209437105283581243214426", 
                "53887030519993976/3557572010940328731", 
                "-465072977780368251/191381122905031456946", 
                "6400452094994365793927617/365401787204418737987887296", 
                "-1086648406591465/40916635704458016", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                "-14/783", 
                "-7/377", 
                "-28/1369", 
                "-7/327", 
                "-8/2365", 
                "211487/5764507", 
                "217026288/146604405269", 
                "1800811764435/528516893644876", 
                "-8657006208892/229333920629585", 
                "-795520/541507051", 
                "-2692084366451/44836401309309", 
                "-111201931689872307/1830774993397747931", 
                "-9988694038544667286523/543901224860937038665104", 
                "71032187097106793885093/3549586762028062007583594", 
                "-1441563626769707/76011457323803040", 
                "11962307394863223600832663/779734342970772968487307998", 
                "-3668626633969795/1016449145982951066", 
                "1682357308042316937/95690561452515728473", 
                "-231731276532764673432433/365401787204418737987887296", 
                "-1086648406591465/40916635704458016", 
                "-516253265926818005/20367198580397756074", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/56", 
                "-1/54", 
                "-1/754", 
                "-2/1369", 
                "-493/23980", 
                "-51/2365", 
                "-728523/11529014", 
                "14431596245/439813215807", 
                "65614446155629/2114067574579504", 
                "-2790435591/46500147571", 
                "-9691777/541507051", 
                "-70478862986/44836401309309", 
                "-6176253468346286/1830774993397747931", 
                "-2448482318376491938759/135975306215234259666276", 
                "224544205278138225617050/12423553667098217026542579", 
                "-192968189190241/38005728661901520", 
                "-1832370061719044321824927/389867171485386484243653999", 
                "-185692218061256719/7115144021880657462", 
                "-465072977780368251/191381122905031456946", 
                "-596019118533740354119/21126375300903026016876", 
                "98760680840467/6819439284076336", 
                "-5973408150165413909/20367198580397756074", 
                "14646798009565817432397476209357/4330881003946639341661009553494131", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                "-14/783", 
                "-7/377", 
                "-28/1369", 
                "-7/327", 
                "-8/2365", 
                "-1403/1647002", 
                "770335999/20943486467", 
                "-79911316791567/2114067574579504", 
                "165383422223/229333920629585", 
                "-795520/541507051", 
                "-2692084366451/44836401309309", 
                "54652898575629385/1830774993397747931", 
                "-9806816009679693584003/543901224860937038665104", 
                "-141224707314833344574959/24847107334196434053085158", 
                "-1460848506610247/76011457323803040", 
                "-14799011759698952855160271/259911447656924322829102666", 
                "136366100943534727/7115144021880657462", 
                "1682357308042316937/95690561452515728473", 
                "-9551077977178560178151249/365401787204418737987887296", 
                "-3660698398753/997966724498976", 
                "220246176753426283/20367198580397756074", 
                "-114546355220943824069756188876621/4330881003946639341661009553494131", 
                "-1700489794024989274414072135467563/70369185261455386735851809559526058", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                "-14/783", 
                "-7/377", 
                "-28/1369", 
                "-7/327", 
                "-8/2365", 
                "-1403/1647002", 
                "-808433061/20943486467", 
                "75715115897577/2114067574579504", 
                "-655460455753/229333920629585", 
                "-795520/541507051", 
                "1494848151881/44836401309309", 
                "-106384551706939803/1830774993397747931", 
                "-3286804279230329009809/181300408286979012888368", 
                "-33039407455468030194911/24847107334196434053085158", 
                "-112380766693331/5847035178754080", 
                "608312949996465179745409/32043877108387930211807178", 
                "-65472138462463919/2371714673960219154", 
                "-5400943160990018357/95690561452515728473", 
                "6652572479091092206305071/365401787204418737987887296", 
                "-5276554644769/997966724498976", 
                "220246176753426283/20367198580397756074", 
                "-114546355220943824069756188876621/4330881003946639341661009553494131", 
                "-1700489794024989274414072135467563/70369185261455386735851809559526058", 
                "-31963246906137574863236986034053779044786068/108064822936571037266279737362930579146187775", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                "-14/783", 
                "-7/377", 
                "-28/1369", 
                "-7/327", 
                "-8/2365", 
                "-221308/5764507", 
                "-483705722/146604405269", 
                "-5699723975865/1057033787289752", 
                "8166929175362/229333920629585", 
                "-795520/541507051", 
                "1494848151881/44836401309309", 
                "59470278558561889/1830774993397747931", 
                "-3226178269608671108969/181300408286979012888368", 
                "-671489424450048931965521/24847107334196434053085158", 
                "-1480234846853843/76011457323803040", 
                "-124671182672138288377525571/2339203028912318905461923994", 
                "-34369928006068465/7115144021880657462", 
                "-5400943160990018357/95690561452515728473", 
                "-2666774221554703298413745/365401787204418737987887296", 
                "240073677269021/13638878568152672", 
                "-516253265926818005/20367198580397756074", 
                "-1277009704541543623199817576041741/4330881003946639341661009553494131", 
                "4717243010245307508700145074184563/985168593660375414301925333833364812", 
                "-7384244896099428245159613471617434643426439/216129645873142074532559474725861158292375550", 
                "-11717066568040019597571389508050053/241510742080713660199365880912433378", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/56", 
                "-1/54", 
                "-1/754", 
                "-2/1369", 
                "-493/23980", 
                "-51/2365", 
                "-728523/11529014", 
                "-2145478885/439813215807", 
                "-17543974485161/2114067574579504", 
                "40370521954465259/1160200304465070515", 
                "-9672135/541507051", 
                "1405369790905/44836401309309", 
                "52699717042592621/1830774993397747931", 
                "-2553624819262528265389/135975306215234259666276", 
                "-686960109884601867556574/12423553667098217026542579", 
                "-192968189190241/38005728661901520", 
                "-3348874383823105031186805/129955723828462161414551333", 
                "-6205955476341929/1016449145982951066", 
                "-5294820318617909211/191381122905031456946", 
                "-112447756923247773707/21126375300903026016876", 
                "98760680840467/6819439284076336", 
                "220246176753426283/20367198580397756074", 
                "-1269814222460364525715604671780531/4330881003946639341661009553494131", 
                "-12149729280668455206580584792797927/492584296830187707150962666916682406", 
                "3999268142416333302179391106416435983358/1662535737485708265635072882506624294556735", 
                "369064273696810506560224643621470/108044279351898216404979473039772827", 
                "1506178509904646783059204171238880474/28335582801620297109082342961445631021", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/56", 
                "-1/1566", 
                "-7/377", 
                "-28/1369", 
                "-57/23980", 
                "-51/2365", 
                "-1403/1647002", 
                "-3989715797/62830459401", 
                "74437371560297/2114067574579504", 
                "-6755405189951531/1160200304465070515", 
                "-9672135/541507051", 
                "1405369790905/44836401309309", 
                "-57846921296692569/1830774993397747931", 
                "-534919952747433890839/181300408286979012888368", 
                "12780601645649821940237/24847107334196434053085158", 
                "-1460848506610247/76011457323803040", 
                "17291783081297033264814475/779734342970772968487307998", 
                "-2724539129864336/48733863163566147", 
                "-5294820318617909211/191381122905031456946", 
                "5444955664763649960014753/365401787204418737987887296", 
                "-3660698398753/997966724498976", 
                "-271961665037795947/10183599290198878037", 
                "43929706364800849427947687090432/4330881003946639341661009553494131", 
                "3176611381855235693310152522997979/985168593660375414301925333833364812", 
                "-974422625284614083124550589547782139277531/3325071474971416531270145765013248589113470", 
                "863792597364785250962621014809994216269462655/16339845626498393055377179635179582128802272142", 
                "42681348435795720626180677/7119829181028858618764643563", 
                "-153486829055263373357249075907929574115/6423493407296038156073182712843549180098", 
                1, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/56", 
                "-1/1566", 
                "-7/377", 
                "-28/1369", 
                "-57/23980", 
                "-51/2365", 
                "-1403/1647002", 
                "2325360443/62830459401", 
                "-133064538691895/2114067574579504", 
                "-1218539618377419/1160200304465070515", 
                "-9672135/541507051", 
                "-1526349383209/44836401309309", 
                "49326554183358713/1830774993397747931", 
                "-1573356719648749933909/543901224860937038665104", 
                "-52830874468527532889747/24847107334196434053085158", 
                "-112380766693331/5847035178754080", 
                "-66778914571492925592650639/2339203028912318905461923994", 
                "62246969769070690/3557572010940328731", 
                "4555191412514721641/191381122905031456946", 
                "-19941841203046879215125855/365401787204418737987887296", 
                "-5276554644769/997966724498976", 
                "-271961665037795947/10183599290198878037", 
                "43929706364800849427947687090432/4330881003946639341661009553494131", 
                "3176611381855235693310152522997979/985168593660375414301925333833364812", 
                "4165688082538021961994511304774356457004029/30875663696163153504651353532265879756053650", 
                "-4532951768829410320844735445019364639988791791/16339845626498393055377179635179582128802272142", 
                "42681348435795720626180677/7119829181028858618764643563", 
                "-153486829055263373357249075907929574115/6423493407296038156073182712843549180098", 
                "-2915131988330684568991895671342131010585110987514375/10940353905695703633181618367080032043783430567065529", 
                1, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/56", 
                "-1/1566", 
                "-7/377", 
                "-28/1369", 
                "-57/23980", 
                "-51/2365", 
                "-221308/5764507", 
                "15226425086/439813215807", 
                "36131481558593/1057033787289752", 
                "-1564254230/46500147571", 
                "-9652493/541507051", 
                "-50500729318/44836401309309", 
                "-2344113644987570/1830774993397747931", 
                "-731087352890246298493/543901224860937038665104", 
                "641372549508447792130015/24847107334196434053085158", 
                "-1480234846853843/76011457323803040", 
                "-4552546199489684533996667/2339203028912318905461923994", 
                "-63510472410339938/1185857336980109577", 
                "-274555928322819319/191381122905031456946", 
                "-20897337633277595049038719/365401787204418737987887296", 
                "240073677269021/13638878568152672", 
                "-2994278472131904907/10183599290198878037", 
                "-142144825749577523900995446312640/4330881003946639341661009553494131", 
                "12930526998823195271476828169262212/246292148415093853575481333458341203", 
                "31547590010926218552325922592144700021128/2205404549725939536046525252304705696860975", 
                "41698842076769460878226443534049048/2052841307686066111694609987755683713", 
                "-970669411140074844873775120/21359487543086575856293930689", 
                "54009679406727850565564786373437347789/6423493407296038156073182712843549180098", 
                "-369461637748246559540066015593339945315032803631841/10940353905695703633181618367080032043783430567065529", 
                "-92833938448594767447492457398012659856023/2016482582748237289910703138904671083990462", 
                1, 
                0, 
                0
            ], 
            [
                "-1/56", 
                "-1/54", 
                "-1/754", 
                "-2/1369", 
                "-493/23980", 
                "-51/2365", 
                "425597/11529014", 
                "657449155/439813215807", 
                "7259618860799/2114067574579504", 
                "-73112530190789389/1160200304465070515", 
                "-9672135/541507051", 
                "-1526349383209/44836401309309", 
                "-61220084155926477/1830774993397747931", 
                "-2606387296967164577687/135975306215234259666276", 
                "220259843651236696682654/12423553667098217026542579", 
                "-142945049301349/38005728661901520", 
                "22936822310528820479935103/1169601514456159452730961997", 
                "-319056117746019/790571557986739718", 
                "4555191412514721641/191381122905031456946", 
                "21473401472555702597/21126375300903026016876", 
                "-1128872262110279/20458317852229008", 
                "220246176753426283/20367198580397756074", 
                "582366837205618830161615481331405/4330881003946639341661009553494131", 
                "-25857475400750948002448684684425073/985168593660375414301925333833364812", 
                "422683195731815571493640155138252468106421/30875663696163153504651353532265879756053650", 
                "79813204754290342748490446648494873/4105682615372132223389219975511367426", 
                "-7852532725376711689206998597869816099/28335582801620297109082342961445631021", 
                "-50204086251916952435661282203733912575/188926276685177592825681844495398505297", 
                "-331071343901206795043437034172925077272463887183520/10940353905695703633181618367080032043783430567065529", 
                "-41593840363422206081646595731527281055280/1008241291374118644955351569452335541995231", 
                "149664862969932034670974535443182088318632/18916477908174941673312911137286683787757419", 
                1, 
                0
            ], 
            [
                "-1/56", 
                "-1/54", 
                "-1/754", 
                "-2/1369", 
                "-493/23980", 
                "-51/2365", 
                "425597/11529014", 
                "-15919625975/439813215807", 
                "-75898801779991/2114067574579504", 
                "1478155109/46500147571", 
                "-9652493/541507051", 
                "-50500729318/44836401309309", 
                "-2344113644987570/1830774993397747931", 
                "-2711529797853200904317/135975306215234259666276", 
                "-691244471511503396490970/12423553667098217026542579", 
                "-142945049301349/38005728661901520", 
                "-1705936958721991835271361/1169601514456159452730961997", 
                "1909301707769165/97467726327132294", 
                "-274555928322819319/191381122905031456946", 
                "505044763083048283009/21126375300903026016876", 
                "-1128872262110279/20458317852229008", 
                "88109783557130485/657006405819282454", 
                "61594566371810789047873154145677/4330881003946639341661009553494131", 
                "-68647440949423825646316119788134985/246292148415093853575481333458341203", 
                "-503606921848456751829527211166354181855496/15437831848081576752325676766132939878026825", 
                "-95093636972195616209241605170087848/2052841307686066111694609987755683713", 
                "386777103045932161328051824/21359487543086575856293930689", 
                "-5319305235702723017920710320215751957/156670570909659467221297139337647540978", 
                "83159968873088090396346134397879711893721656396017/10940353905695703633181618367080032043783430567065529", 
                "20895450685496658113097862288604765676551/2016482582748237289910703138904671083990462", 
                "-4956948214421773696875527418497509242769091/18916477908174941673312911137286683787757419", 
                "-695477076910572160488852/15999284702795077308614597", 
                1
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/60", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/60", 
                "-601/5879", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/60", 
                "179/5879", 
                "179/5278", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/60", 
                "-601/5879", 
                "-601/5278", 
                "-2480/22259", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/60", 
                "179/5879", 
                "-31487/285012", 
                "-28354/244849", 
                "19399/2104598", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/60", 
                "-661/5879", 
                "5459/285012", 
                "-28354/244849", 
                "19399/2104598", 
                "-1328554/10246735", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                "660/5879", 
                "6245/285012", 
                "25316/244849", 
                "-146125/2104598", 
                "22248766/28270741865", 
                "-108853987/911305977", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                "660/5879", 
                "-11575/142506", 
                "-2818/244849", 
                "12340/1052299", 
                "2706893336/28270741865", 
                "-108853987/911305977", 
                "-51170469244/156746351075", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "2/15", 
                "548/5879", 
                "7615/81432", 
                "24003/489698", 
                "472165/4209196", 
                "1424083/20493470", 
                "-110352857/911305977", 
                "17771961137/313492702150", 
                "2538851591/30164537666", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                "60/5879", 
                "32635/285012", 
                "25316/244849", 
                "-146125/2104598", 
                "-664601951/5654148373", 
                "-13396420/911305977", 
                "-62835449992/156746351075", 
                "16576081643632534/66457167063805063", 
                "-229308469505/4145787965643", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "2/15", 
                "488/5879", 
                "8369/81432", 
                "24003/489698", 
                "472165/4209196", 
                "-3620554444/28270741865", 
                "98036681/1822611954", 
                "-15099793423/313492702150", 
                "-1816205111165602/66457167063805063", 
                "362741201955/2763858643762", 
                "619266731333555562345/9819251428639619136382", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                "-540/5879", 
                "14815/142506", 
                "-2818/244849", 
                "12340/1052299", 
                "-3671090903/28270741865", 
                "73142966/911305977", 
                "55442751278/156746351075", 
                "-34319316913152431/66457167063805063", 
                "52342186291/4145787965643", 
                "-433755840163949350183/4909625714319809568191", 
                "108340121626344616784147/1332126973342470355112911", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "2/15", 
                "488/5879", 
                "244/2639", 
                "-35411/244849", 
                "211251/2104598", 
                "2646990387/56541483730", 
                "98036681/1822611954", 
                "-1362495764/156746351075", 
                "-7587810635129619/132914334127610126", 
                "362741201955/2763858643762", 
                "79750095515721206475/9819251428639619136382", 
                "142055040733869025709015/1332126973342470355112911", 
                "-535370095249596/4234914645085181", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/30", 
                "238/5879", 
                "-3737/47502", 
                "16110/244849", 
                "-86991/1052299", 
                "130998/2049347", 
                "-729535/13207333", 
                "-1862162823/156746351075", 
                "-1862162823/105575881831", 
                "-707808371252/4145787965643", 
                "139767032797175774042/4909625714319809568191", 
                "-98491699626189161313203/1332126973342470355112911", 
                "5961099752192058775503269/286495527999121536035078343", 
                "-35860395304008877/562943671563168429", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/30", 
                "-482/5879", 
                "1541/47502", 
                "16110/244849", 
                "-86991/1052299", 
                "-1769646891/28270741865", 
                "749648/13207333", 
                "4799388081/156746351075", 
                "1376815990734563/66457167063805063", 
                "-133356073251/1381929321881", 
                "-53336803369824130257/4909625714319809568191", 
                "-212444107185395924132182/1332126973342470355112911", 
                "-1236410021786287826731298/286495527999121536035078343", 
                "-35860395304008877/562943671563168429", 
                "-51631835440362218990835153521/501238587134889165908319666875", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                "60/5879", 
                "-26155/285012", 
                "-33591/244849", 
                "193005/2104598", 
                "464588246/5654148373", 
                "-13396420/911305977", 
                "55442751278/156746351075", 
                "-21229585881230256/66457167063805063", 
                "-229308469505/4145787965643", 
                "-2301955387852922345221/4909625714319809568191", 
                "49734623410355817489445/1332126973342470355112911", 
                "21544221001207310796036275/286495527999121536035078343", 
                "13366506605450645/187647890521056143", 
                "81608231657001623577471011071/1002477174269778331816639333750", 
                "983847914698871696784276609431/58743600735283306335024079548488", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                "-540/5879", 
                "235/285012", 
                "-33591/244849", 
                "193005/2104598", 
                "-709784488/28270741865", 
                "73142966/911305977", 
                "-90418723219/156746351075", 
                "12302886927535338/66457167063805063", 
                "52342186291/4145787965643", 
                "513861972644962375193/4909625714319809568191", 
                "-131587801254402972652108/1332126973342470355112911", 
                "-44904945683235786459539822/286495527999121536035078343", 
                "13366506605450645/187647890521056143", 
                "8205167389819404173820121817/1002477174269778331816639333750", 
                "4883459943112989655718117656537/58743600735283306335024079548488", 
                "-127645232089905995011462088319665/3020067497582749957384009471735497", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/30", 
                "-482/5879", 
                "-241/2639", 
                "-17123/244849", 
                "15740/1052299", 
                "1396594224/28270741865", 
                "749648/13207333", 
                "1334509611/156746351075", 
                "2484306991141753/66457167063805063", 
                "-133356073251/1381929321881", 
                "-4201239480908683125/4909625714319809568191", 
                "-105271132338432531055591/1332126973342470355112911", 
                "344371269635657/4234914645085181", 
                "-82487308289465728/562943671563168429", 
                "-104841211883271281006227383543/1002477174269778331816639333750", 
                "-4649220042425640743/39875935877494749908", 
                "12960140803969693593660008346700/3020067497582749957384009471735497", 
                "4398757798242977975/981707312335001126606", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-19/60", 
                "-739/5879", 
                "-739/5278", 
                "-11826/244849", 
                "-173853/1052299", 
                "-772146/10246735", 
                "-28598/330303", 
                "1954318337/156746351075", 
                "1954318337/105575881831", 
                "-431321874422/1381929321881", 
                "-2849362383466808040/4909625714319809568191", 
                "-360562752989269010229052/1332126973342470355112911", 
                "251104962069214/4234914645085181", 
                "-135527776854477520/562943671563168429", 
                "-128989652719863862310320581/7711362878998294860127994875", 
                "-371805918824143765/19937967938747374954", 
                "93649971294263402170135511090540/3020067497582749957384009471735497", 
                "31785421760980697695/981707312335001126606", 
                "-179924278/7260116673", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/20", 
                "-3183/5879", 
                "2947/27144", 
                "-14735/489698", 
                "374593/4209196", 
                "414836571/28270741865", 
                "10622387/607537318", 
                "7712019627/12539708086", 
                "-18910918649653675/66457167063805063", 
                "563064787507/8291575931286", 
                "-4660700640869316595693/9819251428639619136382", 
                "-297535510029994125953125/1332126973342470355112911", 
                "8188955857680604798116740/31832836444346837337230927", 
                "-80968752647720315/562943671563168429", 
                "-233364686356707255600789958527/1002477174269778331816639333750", 
                "764397162789031376900318623441/7342950091910413291878009943561", 
                "-344682211826124948957020471062798/3020067497582749957384009471735497", 
                "-234629242966093577683489292055343/1526968861074184741979594822180212", 
                "-1204762184184138287394/25077584341656384393649", 
                "-16048621089/911350830314", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/20", 
                "-3183/5879", 
                "7375/95004", 
                "818/244849", 
                "127081/1052299", 
                "-1045479363/56541483730", 
                "10622387/607537318", 
                "-14264037249/31349270215", 
                "69396277373573855/132914334127610126", 
                "563064787507/8291575931286", 
                "1198176819172901414741/9819251428639619136382", 
                "-269045931742880926750750/1332126973342470355112911", 
                "-18163772387403623506581395/95498509333040512011692781", 
                "-144498566507185145/562943671563168429", 
                "-259040079159104753865898050813/1002477174269778331816639333750", 
                "-5839795906670117026221474775661/117487201470566612670048159096976", 
                "-966874079076087865859287645140219/2013378331721833304922672981156998", 
                "5185539196530837094987780810570845/22141048485575678758704124921613074", 
                "5681112646228125393357/50155168683312768787298", 
                "-16048621089/911350830314", 
                "989306553861894864299789569/2162426217023608690679849457", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/20", 
                "957/5879", 
                "-14395/27144", 
                "-14735/489698", 
                "374593/4209196", 
                "27883839/1823918830", 
                "5146042/303768659", 
                "-214361375001/313492702150", 
                "45455899850552827/132914334127610126", 
                "-349455400085/1381929321881", 
                "1593088671762066447120/4909625714319809568191", 
                "90654492887122121964577/1332126973342470355112911", 
                "-1770469572630635087908675/31832836444346837337230927", 
                "-80968752647720315/562943671563168429", 
                "127288572468183297803728316301/1002477174269778331816639333750", 
                "-3261222958581436171928488139791/14685900183820826583756019887122", 
                "-149552293889164066561944695828466/1006689165860916652461336490578499", 
                "-184190687474167319059270399267743/1526968861074184741979594822180212", 
                "-1204762184184138287394/25077584341656384393649", 
                "-16048621089/911350830314", 
                "-900171397545169613319648067/2162426217023608690679849457", 
                "65676391763912824762814669874125434516097/17659927097768552202001879624843154195033824", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/20", 
                "777/5879", 
                "-50683/95004", 
                "818/244849", 
                "127081/1052299", 
                "1107524391/56541483730", 
                "-9856399/607537318", 
                "61300431891/156746351075", 
                "-8793601174748177/18987762018230018", 
                "-1290274024547/8291575931286", 
                "-2537590821534772759021/9819251428639619136382", 
                "176174521820830309164660/1332126973342470355112911", 
                "36393914675946322548358109/95498509333040512011692781", 
                "-144498566507185145/562943671563168429", 
                "-11308441060795783904057628729/501238587134889165908319666875", 
                "-30960238824631678787443674020351/117487201470566612670048159096976", 
                "1534698155124103444221473492298185/6040134995165499914768018943470994", 
                "-5206754396602818096705441598139686/11070524242787839379352062460806537", 
                "5681112646228125393357/50155168683312768787298", 
                "-16048621089/911350830314", 
                "-405468246384442461570733762/2162426217023608690679849457", 
                "-4014939876015066785639938213276294407720659/8829963548884276101000939812421577097516912", 
                "3079542284353608312041287364260211796142669818/6685900184780995784765799356450802324888459937", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/20", 
                "957/5879", 
                "28573/190008", 
                "36787/489698", 
                "-2180609/4209196", 
                "-33596571/1823918830", 
                "5146042/303768659", 
                "165765850731/313492702150", 
                "-76045470299362537/132914334127610126", 
                "-349455400085/1381929321881", 
                "-1339414189415509471182/4909625714319809568191", 
                "-144465991675866067099010/1332126973342470355112911", 
                "-31732489579316923051603970/286495527999121536035078343", 
                "52272617677536406/562943671563168429", 
                "160830053079324346630372748357/1002477174269778331816639333750", 
                "-1492273271356964645389107223023/58743600735283306335024079548488", 
                "254386340188533339428367236248353/1006689165860916652461336490578499", 
                "-3574485111545336411329967554379403/44282096971151357517408249843226148", 
                "-5393847410907713333275/25077584341656384393649", 
                "-16048621089/911350830314", 
                "-405468246384442461570733762/2162426217023608690679849457", 
                "-7381493627523801787548007633451985264063793/17659927097768552202001879624843154195033824", 
                "-4222733777972935068513308468210244052407979025/6685900184780995784765799356450802324888459937", 
                "-81103498580568755642541215827474348869524286781/383329062454978039972601122151215052496516307251", 
                1, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/20", 
                "777/5879", 
                "33851/190008", 
                "36787/489698", 
                "-2180609/4209196", 
                "538392093/28270741865", 
                "-9856399/607537318", 
                "-169735457883/313492702150", 
                "2277518133621319/9493881009115009", 
                "-1290274024547/8291575931286", 
                "3159518274001637055137/9819251428639619136382", 
                "-396669880988692283792252/1332126973342470355112911", 
                "-155216908705676818209336463/286495527999121536035078343", 
                "52272617677536406/562943671563168429", 
                "-238644225598711881536622587/5728440995827304753237939050", 
                "9270673733931538268210530413775/58743600735283306335024079548488", 
                "-275602135634954888995095558869647/3020067497582749957384009471735497", 
                "11038831349999061510084569211550921/44282096971151357517408249843226148", 
                "-5393847410907713333275/25077584341656384393649", 
                "-16048621089/911350830314", 
                "-320982541491379014784663864/720808739007869563559949819", 
                "181156006070674036458208788975119572447011/8829963548884276101000939812421577097516912", 
                "-3016122889820042404712334878906437623108708410/6685900184780995784765799356450802324888459937", 
                "-196339721179081805603999621932229728398581761651/383329062454978039972601122151215052496516307251", 
                "856491561272089366042935170491183/5188782736232947751155918941638902", 
                1, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                "-1260/5879", 
                "-90/377", 
                "-83328/244849", 
                "430706/1052299", 
                "959163552/28270741865", 
                "35524576/911305977", 
                "-12550398317/156746351075", 
                "203411763805624/1620906513751343", 
                "147733692935/1381929321881", 
                "-850908158272332411039/4909625714319809568191", 
                "146693156385878911172520/1332126973342470355112911", 
                "1384387793413300/4234914645085181", 
                "3098371225214165/187647890521056143", 
                "-43401149574498277783559200053/501238587134889165908319666875", 
                "-1924639088402861253/19937967938747374954", 
                "-491743435209236638549936583778292/3020067497582749957384009471735497", 
                "-166900985342603259161/981707312335001126606", 
                "-12740030224716103690508/75232753024969153180947", 
                "42846302447/455675415157", 
                "34735299714441736232131334/102972677001124223365707117", 
                "2318822792315382228117129352255928716716711/17659927097768552202001879624843154195033824", 
                "3860626694665277266463225231466753628513516935/6685900184780995784765799356450802324888459937", 
                "19677445278302560828993102548/82817976619847802280839283729", 
                "-4982762425296160573045701923303357062186123619196/10289389662874684753992725805515406108202967294831", 
                "-6459134082830999080631713517304/15539758259136284997930746829745", 
                1, 
                0, 
                0
            ], 
            [
                0, 
                "-1260/5879", 
                "5071/10962", 
                "21424/244849", 
                "-190703/1052299", 
                "-8221911008/28270741865", 
                "35524576/911305977", 
                "21671304604/156746351075", 
                "-63378489581313/1620906513751343", 
                "147733692935/1381929321881", 
                "-114996168749610860703/4909625714319809568191", 
                "-6348967075566388214025/1332126973342470355112911", 
                "-71714316248867765306059571/286495527999121536035078343", 
                "14345358665494264/187647890521056143", 
                "-85872554170986894328918337569/1002477174269778331816639333750", 
                "-15728401527636079910045375747593/117487201470566612670048159096976", 
                "-1334393083057456573361224580449141/6040134995165499914768018943470994", 
                "393105369936159861906132749413619/1196813431652739392362385130898004", 
                "-14951809687994071214215/150465506049938306361894", 
                "42846302447/455675415157", 
                "62024978106578981261936621/240269579669289854519983273", 
                "4896284277893712427659848722974894243032361/17659927097768552202001879624843154195033824", 
                "-4529264668385062297958278558003679183481615127/6685900184780995784765799356450802324888459937", 
                "-798050711436812597958857095253555182903682947387/1916645312274890199863005610756075262482581536255", 
                "1503166126786479462426167733571076039343521892823/10289389662874684753992725805515406108202967294831", 
                "-982720076398869830499638073388/15539758259136284997930746829745", 
                "-355469631016756562469584764849519/1778891139848501114999826156054608", 
                1, 
                0
            ], 
            [
                0, 
                "2820/5879", 
                "-1831/10962", 
                "21424/244849", 
                "-190703/1052299", 
                "779104/10246735", 
                "-260426912/911305977", 
                "-2732439643/31349270215", 
                "-13662198215/105575881831", 
                "79202648896/4145787965643", 
                "835778862166144081172/4909625714319809568191", 
                "122566774698226701916487/1332126973342470355112911", 
                "-47332551671062716554611963/286495527999121536035078343", 
                "14345358665494264/187647890521056143", 
                "-61967663773516327254013060921/501238587134889165908319666875", 
                "-11684154863716075378525474600499/117487201470566612670048159096976", 
                "2036797842565346180133112921377029/6040134995165499914768018943470994", 
                "-247786434201059757569770398256951/1196813431652739392362385130898004", 
                "-14951809687994071214215/150465506049938306361894", 
                "42846302447/455675415157", 
                "-1441651891350789116962390810/2162426217023608690679849457", 
                "-720825945675394558481195405/1575866385442751777489819513", 
                "-145841503256895457686553975508707727633871488/6685900184780995784765799356450802324888459937", 
                "171989492199314575518903723030577214535591832172/1916645312274890199863005610756075262482581536255", 
                "-769681439559380807259103975983737623594206729619/20578779325749369507985451611030812216405934589662", 
                "2432400622158396380466006159687/15539758259136284997930746829745", 
                "-355469631016756562469584764849519/1778891139848501114999826156054608", 
                "-355469631016756562469584764849519/1423421508831744552530241391205089", 
                1
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "67/200", 
                "10391951614741/47421120020927", 
                "-12563730344995261/611750060444730030", 
                "-12563730344995261/563398130198156220", 
                "-35705028203720548/1237732743159539645", 
                "-2154613770914171/65452887078727080", 
                "-283434404259477889/25150887074518606167", 
                "-541046089083730768955915/5805651047379226227482244", 
                "7812425237598474850767287239/197860497507545098522633758076", 
                "-241783017190685775436450391918625/3494251863673094879057418976051664", 
                "43563935169435606034698760091719593/699409221868600410309098274140557156", 
                "-891760682558134361256356773/19068920555161754393112841103", 
                "-1/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "3/20", 
                "3232045223550/47421120020927", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "3/20", 
                "3232045223550/47421120020927", 
                "-1611731008219127/20391668681491001", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "3/20", 
                "3232045223550/47421120020927", 
                "-1991099968386543/20391668681491001", 
                "-3213121042374093/16887385814725096", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "3/20", 
                "3232045223550/47421120020927", 
                "-3698260289139915/20391668681491001", 
                "-1902892832610939/16887385814725096", 
                "-214318860196887247/1732825840423355503", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "27/100", 
                "5919183649080/47421120020927", 
                "1751335256320653/101958343407455005", 
                "583778418773551/31299896122119790", 
                "6553383539780508/279488038777960565", 
                "583778418773551/21817629026242360", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "153/200", 
                "26646120497295/94842240041854", 
                "283747895960226701/611750060444730030", 
                "6598788278144807/13102282097631540", 
                "-2542752017519506504/8664129202116777515", 
                "-10960138006549597/32726443539363540", 
                "274105111064785634/25150887074518606167", 
                "5264604958295495458526329/5805651047379226227482244", 
                "7812425237598474850767287239/197860497507545098522633758076", 
                "-241783017190685775436450391918625/3494251863673094879057418976051664", 
                "43563935169435606034698760091719593/699409221868600410309098274140557156", 
                "-891760682558134361256356773/19068920555161754393112841103", 
                "-1/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-67/100", 
                "-9872429046480/47421120020927", 
                "18248165009991287/101958343407455005", 
                "-194214152688673861/1361545481312210865", 
                "-1501304093118864728/8664129202116777515", 
                "1304044080280047109/7003458917423797560", 
                "2409900806234727191/8383629024839535389", 
                "-33162031380192165423364/483804253948268852290187", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/2", 
                "8600979851100/47421120020927", 
                "5416191996294854/20391668681491001", 
                "-32519231800245485/1089236385049768692", 
                "-342224520421495994/1732825840423355503", 
                "1501340463821826461/175086472935594939000", 
                "-30809586446787845/644894540372271953", 
                "50207347221275170071743/483804253948268852290187", 
                "16545056998099785547161554876/49465124376886274630658439519", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-67/100", 
                "-9872429046480/47421120020927", 
                "-15895041405076153/101958343407455005", 
                "228334444959943304/1361545481312210865", 
                "1774266431289020272/8664129202116777515", 
                "-1052259854554127771/7003458917423797560", 
                "2409900806234727191/8383629024839535389", 
                "-33162031380192165423364/483804253948268852290187", 
                "-22715083682417800249071429572/49465124376886274630658439519", 
                "-525798850488217371524348526406625/873562965918273719764354744012916", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/2", 
                "8600979851100/47421120020927", 
                "-1033080326551218/20391668681491001", 
                "286739708645376373/1089236385049768692", 
                "56958340819678258/1732825840423355503", 
                "-34393022810152104211/175086472935594939000", 
                "-30809586446787845/644894540372271953", 
                "50207347221275170071743/483804253948268852290187", 
                "-20804147602452621580788591337/49465124376886274630658439519", 
                "-79555931729998225765046391267104/218390741479568429941088686003229", 
                "12265953488978570827417768470509568/174852305467150102577274568535139289", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "153/200", 
                "26628313085595/94842240041854", 
                "-86206811756745393/203916686814910010", 
                "-776637943754463/1691886276871340", 
                "3042622412371594176/8664129202116777515", 
                "1092895981455314/2727203628280295", 
                "97587899151390048/8383629024839535389", 
                "-1394170926709344640204833/1935217015793075409160748", 
                "-23437275712795424552301861717/197860497507545098522633758076", 
                "725349051572057326309351175755875/3494251863673094879057418976051664", 
                "-130691805508306818104096280275158779/699409221868600410309098274140557156", 
                "2675282047674403083769070319/19068920555161754393112841103", 
                "3/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/2", 
                "8600979851100/47421120020927", 
                "-4257716487974254/20391668681491001", 
                "-65670070293702443/2178472770099537384", 
                "434837105835822385/1732825840423355503", 
                "-11601921619962102539/175086472935594939000", 
                "-30809586446787845/644894540372271953", 
                "-7530705872794710152300/483804253948268852290187", 
                "-21372459215995552474508724869/49465124376886274630658439519", 
                "-165806999855420486579883155160459/873562965918273719764354744012916", 
                "20562377459918472590447068835185943/174852305467150102577274568535139289", 
                "-455743882039725837626293570350325664/17632245064348757736898167167100768679", 
                "643825563110430237358570730731/4503037894284436388543542949921", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/2", 
                "8600979851100/47421120020927", 
                "-274342406216386/20391668681491001", 
                "-460048761432411797/2178472770099537384", 
                "-166848804269857113/1732825840423355503", 
                "42501434839313701789/175086472935594939000", 
                "-30809586446787845/644894540372271953", 
                "-7530705872794710152300/483804253948268852290187", 
                "15976745384556854653441421344/49465124376886274630658439519", 
                "199615325142584032264877263316459/873562965918273719764354744012916", 
                "-61975540799109373506456831492516243/174852305467150102577274568535139289", 
                "-2245413695709599310289075864327741485/17632245064348757736898167167100768679", 
                "643825563110430237358570730731/4503037894284436388543542949921", 
                "-19675190074055184830551972807076458170160/56945139501643263702770642238877297883439", 
                1, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "21/50", 
                "6026028119280/47421120020927", 
                "3152510839169098/101958343407455005", 
                "-455866860194373239/3630787950165895640", 
                "13225138391688209/1237732743159539645", 
                "-9749870714314514/68180090707007375", 
                "-310026696126718232/644894540372271953", 
                "9934493873989938019377/483804253948268852290187", 
                "-9670784265850687915258034139/49465124376886274630658439519", 
                "230316339322751682307100467015213/873562965918273719764354744012916", 
                "-59792485044703287873247799244598037/174852305467150102577274568535139289", 
                "-3257622911989522905877822556833397496/17632245064348757736898167167100768679", 
                "-357327122261036211790822473386/4503037894284436388543542949921", 
                "33011662068812694754776561495531768826327/455561116013146109622165137911018383067512", 
                "-540327534844068950837605290097940401/2693455271721128576946480588013679672", 
                1, 
                0, 
                0, 
                0
            ], 
            [
                "21/50", 
                "6026028119280/47421120020927", 
                "-12970669967946082/101958343407455005", 
                "76231373881663191/3630787950165895640", 
                "-1231482427679947607/8664129202116777515", 
                "-477378378161511/68180090707007375", 
                "-310026696126718232/644894540372271953", 
                "9934493873989938019377/483804253948268852290187", 
                "-9670784265850687915258034139/49465124376886274630658439519", 
                "3259845049675305445491533625923/45976998206224932619176565474364", 
                "-74111039341198423334598858315703249/174852305467150102577274568535139289", 
                "-29553586399260602785684994992628124/17632245064348757736898167167100768679", 
                "-357327122261036211790822473386/4503037894284436388543542949921", 
                "-91885070542549699023473256110802044465401/455561116013146109622165137911018383067512", 
                "8488563859314365092349212571673247/2693455271721128576946480588013679672", 
                "-58156535738355306805450044355457237557/164428537764297045678901664723594226495", 
                1, 
                0, 
                0
            ], 
            [
                "-61/100", 
                "-12442038554790/47421120020927", 
                "23613039859724801/101958343407455005", 
                "-1160115441375559463/3630787950165895640", 
                "-484505995383882247/1237732743159539645", 
                "475910605708608119/2334486305807932520", 
                "-86005135309091657/8383629024839535389", 
                "3810142587348606446082/483804253948268852290187", 
                "59403381371795181318272209296/49465124376886274630658439519", 
                "299572672971883568487006903231375/436781482959136859882177372006458", 
                "-132321437264964981231214945726362346/174852305467150102577274568535139289", 
                "-4722041192992958809490172950336932199/17632245064348757736898167167100768679", 
                "130381886860421669501191620901/4503037894284436388543542949921", 
                "-46614933541358385124564194120636485095923/151853705337715369874055045970339461022504", 
                "67236644984257471807064735072452359237/656845485210964742870495717327593655752", 
                "-7970821483143557095855668828612288691/164428537764297045678901664723594226495", 
                "-954246556104819477535696016833747/12722614872015053139405198176479946", 
                1, 
                0
            ], 
            [
                "-61/100", 
                "-12442038554790/47421120020927", 
                "-34240726565806139/101958343407455005", 
                "749178222073747727/3630787950165895640", 
                "2158730309781740521/8664129202116777515", 
                "-854964764892175841/2334486305807932520", 
                "-86005135309091657/8383629024839535389", 
                "3810142587348606446082/483804253948268852290187", 
                "-59860656681754418266338658635/49465124376886274630658439519", 
                "-648491453360948341184573569330625/873562965918273719764354744012916", 
                "124371841463563124627378819595582053/174852305467150102577274568535139289", 
                "2541134258953018192618371932015565051/17632245064348757736898167167100768679", 
                "130381886860421669501191620901/4503037894284436388543542949921", 
                "89383635558216071269844782404729787242707/455561116013146109622165137911018383067512", 
                "-178402574107641116608972066323207035119/656845485210964742870495717327593655752", 
                "-7970821483143557095855668828612288691/164428537764297045678901664723594226495", 
                "-954246556104819477535696016833747/12722614872015053139405198176479946", 
                "-3598759101531516274699309094951429601465261/4505890286105454933777416314300231782755875", 
                1
            ], 
            [
                "-373/200", 
                "-37029168406186/47421120020927", 
                "-12563730344995261/611750060444730030", 
                "-12563730344995261/563398130198156220", 
                "-35705028203720548/1237732743159539645", 
                "-2154613770914171/65452887078727080", 
                "-283434404259477889/25150887074518606167", 
                "-541046089083730768955915/5805651047379226227482244", 
                "7812425237598474850767287239/197860497507545098522633758076", 
                "-241783017190685775436450391918625/3494251863673094879057418976051664", 
                "43563935169435606034698760091719593/699409221868600410309098274140557156", 
                "-891760682558134361256356773/19068920555161754393112841103", 
                "-1/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-2/47", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-2/47", 
                "-331/3899", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-2/47", 
                "-331/3899", 
                "-331/3568", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-2/47", 
                "-331/3899", 
                "-331/3568", 
                "-80903/145665", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-2/47", 
                "-331/3899", 
                "-174053/321120", 
                "-42037/291330", 
                "-42037/129524", 
                1, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-2/47", 
                "-2070/3899", 
                "-42037/321120", 
                "-42037/291330", 
                "-42037/129524", 
                "-42037/87487", 
                1, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                "1410/3899", 
                "705/1784", 
                "-2906/9711", 
                "1601985/4112387", 
                "-1363500/11110849", 
                "-30/127", 
                "1/2", 
                "-1/3", 
                "-1/4"
            ], 
            [
                0, 
                "1410/3899", 
                "-1/3", 
                "3568/9711", 
                "-30/127", 
                "3885720/11110849", 
                "-30/127", 
                0, 
                "2/3", 
                "-1/4"
            ], 
            [
                0, 
                "-1410/3899", 
                "1/3", 
                "3568/9711", 
                "-30/127", 
                "-3885720/11110849", 
                "30/127", 
                0, 
                0, 
                "3/4"
            ], 
            [
                0, 
                "-1410/3899", 
                "-705/1784", 
                "-470/1079", 
                "340875/4112387", 
                "1363500/11110849", 
                "30/127", 
                "-1/2", 
                "-1/3", 
                "-1/4"
            ]
        ]
    ]
}

==> anc/638.js <==
{
    "admissible_graphs": [
        "6:", 
        "6:123", 
        "6:123124", 
        "6:123145", 
        "6:123456", 
        "6:123124125", 
        "6:123124134", 
        "6:123124135", 
        "6:123124156", 
        "6:123124345", 
        "6:123124356", 
        "6:123145246", 
        "6:123124125126", 
        "6:123124125134", 
        "6:123124125136", 
        "6:123124125346", 
        "6:123124134156", 
        "6:123124134234", 
        "6:123124134235", 
        "6:123124134256", 
        "6:123124135145", 
        "6:123124135146", 
        "6:123124135236", 
        "6:123124135245", 
        "6:123124135246", 
        "6:123124135256", 
        "6:123124135456", 
        "6:123124156256", 
        "6:123124156345", 
        "6:123124156356", 
        "6:123124356456", 
        "6:123145246356", 
        "6:123124125126134", 
        "6:123124125134135", 
        "6:123124125134136", 
        "6:123124125134156", 
        "6:123124125134234", 
        "6:123124125134235", 
        "6:123124125134236", 
        "6:123124125134256", 
        "6:123124125134346", 
        "6:123124125134356", 
        "6:123124125136146", 
        "6:123124125136236", 
        "6:123124125136246", 
        "6:123124125136346", 
        "6:123124125136456", 
        "6:123124125346356", 
        "6:123124134156234", 
        "6:123124134156235", 
        "6:123124134156256", 
        "6:123124134235245", 
        "6:123124134235246", 
        "6:123124134235256", 
        "6:123124134235456", 
        "6:123124134256356", 
        "6:123124135145236", 
        "6:123124135145256", 
        "6:123124135146156", 
        "6:123124135146236", 
        "6:123124135146256", 
        "6:123124135146345", 
        "6:123124135146356", 
        "6:123124135236456", 
        "6:123124135245345", 
        "6:123124135245346", 
        "6:123124135245356", 
        "6:123124135246356", 
        "6:123124135256346", 
        "6:123124135256456", 
        "6:123124156256345", 
        "6:123124125126134135", 
        "6:123124125126134156", 
        "6:123124125126134234", 
        "6:123124125126134235", 
        "6:123124125126134256", 
        "6:123124125134135145", 
        "6:123124125134135146", 
        "6:123124125134135234", 
        "6:123124125134135236", 
        "6:123124125134135246", 
        "6:123124125134135456", 
        "6:123124125134136156", 
        "6:123124125134136234", 
        "6:123124125134136235", 
        "6:123124125134136245", 
        "6:123124125134136256", 
        "6:123124125134136456", 
        "6:123124125134156234", 
        "6:123124125134156235", 
        "6:123124125134156236", 
        "6:123124125134156256", 
        "6:123124125134156346", 
        "6:123124125134156356", 
        "6:123124125134234346", 
        "6:123124125134234356", 
        "6:123124125134235346", 
        "6:123124125134235456", 
        "6:123124125134236246", 
        "6:123124125134236256", 
        "6:123124125134236346", 
        "6:123124125134236356", 
        "6:123124125134236456", 
        "6:123124125134256346", 
        "6:123124125134256356", 
        "6:123124125134346356", 
        "6:123124125134356456", 
        "6:123124125136146156", 
        "6:123124125136146236", 
        "6:123124125136146256", 
        "6:123124125136146346", 
        "6:123124125136146356", 
        "6:123124125136236456", 
        "6:123124125136246346", 
        "6:123124125136246356", 
        "6:123124125136346356", 
        "6:123124125136346456", 
        "6:123124125346356456", 
        "6:123124134156234256", 
        "6:123124134156235245", 
        "6:123124134156235246", 
        "6:123124134156235256", 
        "6:123124134156235456", 
        "6:123124134235245345", 
        "6:123124134235245346", 
        "6:123124134235245356", 
        "6:123124134235246256", 
        "6:123124134235246356", 
        "6:123124134235256356", 
        "6:123124134235256456", 
        "6:123124135145236246", 
        "6:123124135145236256", 
        "6:123124135145236456", 
        "6:123124135145256346", 
        "6:123124135146156236", 
        "6:123124135146236245", 
        "6:123124135146236256", 
        "6:123124135146236346", 
        "6:123124135146236456", 
        "6:123124135146256345", 
        "6:123124135146256356", 
        "6:123124135146345346", 
        "6:123124135146345456", 
        "6:123124135146356456", 
        "6:123124135246356456", 
        "6:123124135256346456", 
        "6:123124156256345346", 
        "6:123124125126134135136", 
        "6:123124125126134135145", 
        "6:123124125126134135146", 
        "6:123124125126134135234", 
        "6:123124125126134135236", 
        "6:123124125126134135246", 
        "6:123124125126134156234", 
        "6:123124125126134156235", 
        "6:123124125134135145236", 
        "6:123124125134135146156", 
        "6:123124125134135146234", 
        "6:123124125134135146235", 
        "6:123124125134135146246", 
        "6:123124125134135146256", 
        "6:123124125134135146456", 
        "6:123124125134135234235", 
        "6:123124125134135234236", 
        "6:123124125134135234246", 
        "6:123124125134135234256", 
        "6:123124125134135234456", 
        "6:123124125134135236246", 
        "6:123124125134135236456", 
        "6:123124125134135246256", 
        "6:123124125134135246346", 
        "6:123124125134135246356", 
        "6:123124125134135246456", 
        "6:123124125134136156234", 
        "6:123124125134136156235", 
        "6:123124125134136156245", 
        "6:123124125134136156256", 
        "6:123124125134136156456", 
        "6:123124125134136234256", 
        "6:123124125134136234456", 
        "6:123124125134136235236", 
        "6:123124125134136235346", 
        "6:123124125134136235356", 
        "6:123124125134136235456", 
        "6:123124125134136245256", 
        "6:123124125134136245346", 
        "6:123124125134136245356", 
        "6:123124125134136245456", 
        "6:123124125134136256356", 
        "6:123124125134136256456", 
        "6:123124125134156234256", 
        "6:123124125134156234346", 
        "6:123124125134156234356", 
        "6:123124125134156235246", 
        "6:123124125134156235346", 
        "6:123124125134156235356", 
        "6:123124125134156235456", 
        "6:123124125134156236246", 
        "6:123124125134156236256", 
        "6:123124125134156236346", 
        "6:123124125134156236356", 
        "6:123124125134156236456", 
        "6:123124125134156256346", 
        "6:123124125134156346356", 
        "6:123124125134234356456", 
        "6:123124125134235346356", 
        "6:123124125134235346456", 
        "6:123124125134236246256", 
        "6:123124125134236246346", 
        "6:123124125134236246356", 
        "6:123124125134236256346", 
        "6:123124125134236256356", 
        "6:123124125134236256456", 
        "6:123124125134236346356", 
        "6:123124125134236346456", 
        "6:123124125134236356456", 
        "6:123124125134256346356", 
        "6:123124125134256356456", 
        "6:123124125134346356456", 
        "6:123124125136146156236", 
        "6:123124125136146236246", 
        "6:123124125136146236256", 
        "6:123124125136146236456", 
        "6:123124125136146256346", 
        "6:123124125136146256356", 
        "6:123124125136146356456", 
        "6:123124125136246346356", 
        "6:123124125136246356456", 
        "6:123124134156235245345", 
        "6:123124134156235245346", 
        "6:123124134156235245356", 
        "6:123124134156235246256", 
        "6:123124134156235246356", 
        "6:123124134235245346356", 
        "6:123124134235245356456", 
        "6:123124134235246256356", 
        "6:123124134235246356456", 
        "6:123124135145236246356", 
        "6:123124135145236256346", 
        "6:123124135145236256456", 
        "6:123124135146156236245", 
        "6:123124135146156236256", 
        "6:123124135146236245345", 
        "6:123124135146236256345", 
        "6:123124135146236256456", 
        "6:123124135146256345346", 
        "6:123124125126134135136145", 
        "6:123124125126134135136234", 
        "6:123124125126134135145236", 
        "6:123124125126134135146156", 
        "6:123124125126134135146234", 
        "6:123124125126134135146235", 
        "6:123124125126134135146256", 
        "6:123124125126134135234235", 
        "6:123124125126134135234236", 
        "6:123124125126134135234246", 
        "6:123124125126134135234256", 
        "6:123124125126134135246256", 
        "6:123124125126134156234256", 
        "6:123124125126134156235246", 
        "6:123124125134135145236246", 
        "6:123124125134135145236456", 
        "6:123124125134135146156234", 
        "6:123124125134135146156246", 
        "6:123124125134135146156456", 
        "6:123124125134135146234235", 
        "6:123124125134135146234246", 
        "6:123124125134135146234256", 
        "6:123124125134135146234456", 
        "6:123124125134135146235246", 
        "6:123124125134135146235256", 
        "6:123124125134135146235456", 
        "6:123124125134135146246256", 
        "6:123124125134135146246356", 
        "6:123124125134135146256356", 
        "6:123124125134135146256456", 
        "6:123124125134135234235456", 
        "6:123124125134135234236256", 
        "6:123124125134135234236456", 
        "6:123124125134135234246256", 
        "6:123124125134135234246346", 
        "6:123124125134135234246356", 
        "6:123124125134135234246456", 
        "6:123124125134135234256356", 
        "6:123124125134135234256456", 
        "6:123124125134135236246256", 
        "6:123124125134135236246346", 
        "6:123124125134135236246356", 
        "6:123124125134135236246456", 
        "6:123124125134135246256346", 
        "6:123124125134135246256456", 
        "6:123124125134135246346456", 
        "6:123124125134135246356456", 
        "6:123124125134136156234256", 
        "6:123124125134136156234456", 
        "6:123124125134136156235346", 
        "6:123124125134136156235356", 
        "6:123124125134136156235456", 
        "6:123124125134136156245256", 
        "6:123124125134136156245346", 
        "6:123124125134136156245356", 
        "6:123124125134136156245456", 
        "6:123124125134136234256356", 
        "6:123124125134136234256456", 
        "6:123124125134136235236456", 
        "6:123124125134136235346456", 
        "6:123124125134136235356456", 
        "6:123124125134136245256346", 
        "6:123124125134136245256356", 
        "6:123124125134136245346456", 
        "6:123124125134136245356456", 
        "6:123124125134136256356456", 
        "6:123124125134156234256346", 
        "6:123124125134156234346356", 
        "6:123124125134156235246346", 
        "6:123124125134156235246456", 
        "6:123124125134156235346356", 
        "6:123124125134156235346456", 
        "6:123124125134156236246256", 
        "6:123124125134156236246346", 
        "6:123124125134156236246356", 
        "6:123124125134156236256346", 
        "6:123124125134156236346356", 
        "6:123124125134156236346456", 
        "6:123124125134235346356456", 
        "6:123124125134236246256346", 
        "6:123124125134236246256356", 
        "6:123124125134236246346356", 
        "6:123124125134236246356456", 
        "6:123124125134236256346356", 
        "6:123124125134236256346456", 
        "6:123124125134236256356456", 
        "6:123124125134256346356456", 
        "6:123124125136146156236246", 
        "6:123124125136146236256456", 
        "6:123124125136146256356456", 
        "6:123124134156235245346356", 
        "6:123124134235245346356456", 
        "6:123124135145236246356456", 
        "6:123124135145236256346456", 
        "6:123124135146156236245256", 
        "6:123124135146156236245345", 
        "6:123124135146236256345456", 
        "6:123124125126134135136145146", 
        "6:123124125126134135136145236", 
        "6:123124125126134135136234235", 
        "6:123124125126134135146156234", 
        "6:123124125126134135146234235", 
        "6:123124125126134135146234256", 
        "6:123124125126134135146235246", 
        "6:123124125126134135146235256", 
        "6:123124125134135145236246256", 
        "6:123124125134135145236246346", 
        "6:123124125134135145236246356", 
        "6:123124125134135146156234235", 
        "6:123124125134135146156234246", 
        "6:123124125134135146156234256", 
        "6:123124125134135146156234456", 
        "6:123124125134135146156246256", 
        "6:123124125134135146156246356", 
        "6:123124125134135146234235246", 
        "6:123124125134135146234235256", 
        "6:123124125134135146234235456", 
        "6:123124125134135146234246256", 
        "6:123124125134135146234246356", 
        "6:123124125134135146234256356", 
        "6:123124125134135146234256456", 
        "6:123124125134135146235246256", 
        "6:123124125134135146235246356", 
        "6:123124125134135146235256356", 
        "6:123124125134135146235256456", 
        "6:123124125134135146246256356", 
        "6:123124125134135146256356456", 
        "6:123124125134135234236256356", 
        "6:123124125134135234236256456", 
        "6:123124125134135234246256346", 
        "6:123124125134135234246256356", 
        "6:123124125134135234246256456", 
        "6:123124125134135234246356456", 
        "6:123124125134135236246256346", 
        "6:123124125134135236246256456", 
        "6:123124125134135236246346456", 
        "6:123124125134135236246356456", 
        "6:123124125134135246256346356", 
        "6:123124125134135246256346456", 
        "6:123124125134136156235346356", 
        "6:123124125134136156235346456", 
        "6:123124125134136156245256346", 
        "6:123124125134136156245346456", 
        "6:123124125134136245256346356", 
        "6:123124125134136245256346456", 
        "6:123124125134156235246346356", 
        "6:123124125134156236246256346", 
        "6:123124125134156236246346356", 
        "6:123124125136146156236246256", 
        "6:123124135146156236245256345", 
        "6:123124125126134135136234235236", 
        "6:123124125126134135146156234235", 
        "6:123124125126134135146156234256", 
        "6:123124125126134135146234235246", 
        "6:123124125126134135146234235256", 
        "6:123124125126134135146235246256", 
        "6:123124125134135145236246256346", 
        "6:123124125134135145236246356456", 
        "6:123124125134135146156234235246", 
        "6:123124125134135146156234235456", 
        "6:123124125134135146156234246256", 
        "6:123124125134135146156234246356", 
        "6:123124125134135146234235246356", 
        "6:123124125134135146234235256456", 
        "6:123124125134135146234246256356", 
        "6:123124125134135146235246256356", 
        "6:123124125134135146235256356456", 
        "6:123124125134135234246256346356", 
        "6:123124125134135236246256346356", 
        "6:123124125134135236246256346456", 
        "6:123124125134135246256346356456", 
        "6:123124125134136245256346356456", 
        "6:123124135146156236245256345346", 
        "6:123124125126134135146156234235246", 
        "6:123124125134135145236246256346356", 
        "6:123124125134135146156234235246256", 
        "6:123124125134135146156234235246356", 
        "6:123124125126134135146156234235246256", 
        "6:123124125134135145236246256346356456"
    ], 
    "description": "3-graph; maximize 3:123 density; forbid 6:123124125126134135136145146156, 5:123124125345", 
    "number_of_admissible_graphs": 425, 
    "bound": "3/8", 
    "types": [
        "0:", 
        "2:", 
        "4:", 
        "4:123", 
        "4:123124", 
        "4:123124134", 
        "4:123124134234"
    ], 
    "number_of_types": 7, 
    "admissible_graph_densities": [
        0, 
        "1/20", 
        "1/10", 
        "1/10", 
        "1/10", 
        "3/20", 
        "3/20", 
        "3/20", 
        "3/20", 
        "3/20", 
        "3/20", 
        "3/20", 
        "1/5", 
        "1/5", 
        "1/5", 
        "1/5", 
        "1/5", 
        "1/5", 
        "1/5", 
        "1/5", 
        "1/5", 
        "1/5", 
        "1/5", 
        "1/5", 
        "1/5", 
        "1/5", 
        "1/5", 
        "1/5", 
        "1/5", 
        "1/5", 
        "1/5", 
        "1/5", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "3/5", 
        "3/5"
    ], 
    "numbers_of_flags": [
        2, 
        12, 
        64, 
        56, 
        41, 
        24, 
        23
    ], 
    "flags": [
        [
            "3:", 
            "3:123"
        ], 
        [
            "4:", 
            "4:123", 
            "4:134", 
            "4:234", 
            "4:123124", 
            "4:123134", 
            "4:123234", 
            "4:134234", 
            "4:123124134", 
            "4:123124234", 
            "4:123134234", 
            "4:123124134234"
        ], 
        [
            "5:", 
            "5:125", 
            "5:135", 
            "5:145", 
            "5:235", 
            "5:245", 
            "5:345", 
            "5:125135", 
            "5:125145", 
            "5:125235", 
            "5:125245", 
            "5:125345", 
            "5:135145", 
            "5:135235", 
            "5:135245", 
            "5:135345", 
            "5:145235", 
            "5:145245", 
            "5:145345", 
            "5:235245", 
            "5:235345", 
            "5:245345", 
            "5:125135145", 
            "5:125135235", 
            "5:125135245", 
            "5:125135345", 
            "5:125145235", 
            "5:125145245", 
            "5:125145345", 
            "5:125235245", 
            "5:125235345", 
            "5:125245345", 
            "5:135145235", 
            "5:135145245", 
            "5:135145345", 
            "5:135235245", 
            "5:135235345", 
            "5:135245345", 
            "5:145235245", 
            "5:145235345", 
            "5:145245345", 
            "5:235245345", 
            "5:125135145235", 
            "5:125135145245", 
            "5:125135145345", 
            "5:125135235245", 
            "5:125135235345", 
            "5:125135245345", 
            "5:125145235245", 
            "5:125145235345", 
            "5:125145245345", 
            "5:125235245345", 
            "5:135145235245", 
            "5:135145235345", 
            "5:135145245345", 
            "5:135235245345", 
            "5:145235245345", 
            "5:125135145235245", 
            "5:125135145235345", 
            "5:125135145245345", 
            "5:125135235245345", 
            "5:125145235245345", 
            "5:135145235245345", 
            "5:125135145235245345"
        ], 
        [
            "5:123", 
            "5:123125", 
            "5:123135", 
            "5:123145", 
            "5:123235", 
            "5:123245", 
            "5:123345", 
            "5:123125135", 
            "5:123125145", 
            "5:123125235", 
            "5:123125245", 
            "5:123125345", 
            "5:123135145", 
            "5:123135235", 
            "5:123135245", 
            "5:123135345", 
            "5:123145235", 
            "5:123145245", 
            "5:123145345", 
            "5:123235245", 
            "5:123235345", 
            "5:123245345", 
            "5:123125135145", 
            "5:123125135235", 
            "5:123125135245", 
            "5:123125135345", 
            "5:123125145235", 
            "5:123125145245", 
            "5:123125145345", 
            "5:123125235245", 
            "5:123125235345", 
            "5:123125245345", 
            "5:123135145235", 
            "5:123135145245", 
            "5:123135145345", 
            "5:123135235245", 
            "5:123135235345", 
            "5:123135245345", 
            "5:123145235245", 
            "5:123145235345", 
            "5:123235245345", 
            "5:123125135145235", 
            "5:123125135145245", 
            "5:123125135145345", 
            "5:123125135235245", 
            "5:123125135235345", 
            "5:123125135245345", 
            "5:123125145235245", 
            "5:123125145235345", 
            "5:123125235245345", 
            "5:123135145235245", 
            "5:123135145235345", 
            "5:123135235245345", 
            "5:123125135145235245", 
            "5:123125135145235345", 
            "5:123125135235245345"
        ], 
        [
            "5:123124", 
            "5:123124125", 
            "5:123124135", 
            "5:123124145", 
            "5:123124235", 
            "5:123124245", 
            "5:123124345", 
            "5:123124125135", 
            "5:123124125145", 
            "5:123124125235", 
            "5:123124125245", 
            "5:123124135145", 
            "5:123124135235", 
            "5:123124135245", 
            "5:123124135345", 
            "5:123124145235", 
            "5:123124145245", 
            "5:123124145345", 
            "5:123124235245", 
            "5:123124235345", 
            "5:123124245345", 
            "5:123124125135145", 
            "5:123124125135235", 
            "5:123124125135245", 
            "5:123124125145235", 
            "5:123124125145245", 
            "5:123124125235245", 
            "5:123124135145235", 
            "5:123124135145245", 
            "5:123124135145345", 
            "5:123124135235245", 
            "5:123124135245345", 
            "5:123124145235245", 
            "5:123124145235345", 
            "5:123124235245345", 
            "5:123124125135145235", 
            "5:123124125135145245", 
            "5:123124125135235245", 
            "5:123124125145235245", 
            "5:123124135145235245", 
            "5:123124125135145235245"
        ], 
        [
            "5:123124134", 
            "5:123124125134", 
            "5:123124134135", 
            "5:123124134145", 
            "5:123124134235", 
            "5:123124134245", 
            "5:123124134345", 
            "5:123124125134135", 
            "5:123124125134145", 
            "5:123124125134235", 
            "5:123124125134245", 
            "5:123124134135145", 
            "5:123124134135235", 
            "5:123124134135345", 
            "5:123124134145245", 
            "5:123124134145345", 
            "5:123124134235245", 
            "5:123124134235345", 
            "5:123124134245345", 
            "5:123124125134135145", 
            "5:123124125134135235", 
            "5:123124125134145245", 
            "5:123124134135145345", 
            "5:123124134235245345"
        ], 
        [
            "5:123124134234", 
            "5:123124125134234", 
            "5:123124134135234", 
            "5:123124134145234", 
            "5:123124134234235", 
            "5:123124134234245", 
            "5:123124134234345", 
            "5:123124125134135234", 
            "5:123124125134145234", 
            "5:123124125134234235", 
            "5:123124125134234245", 
            "5:123124134135145234", 
            "5:123124134135234235", 
            "5:123124134135234345", 
            "5:123124134145234245", 
            "5:123124134145234345", 
            "5:123124134234235245", 
            "5:123124134234235345", 
            "5:123124134234245345", 
            "5:123124125134135234235", 
            "5:123124125134145234245", 
            "5:123124134135145234345", 
            "5:123124134234235245345"
        ]
    ], 
    "order_of_admissible_graphs": 6, 
    "qdash_matrices": [
        [
            [
                "331936493887/613787382000"
            ]
        ], 
        [
            [
                "700759213422191/17308804172400", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "697320952307443/12013015087237560", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "164066873840687227/585749599938252120", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "326405447573006321/2461003107610308405", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "24123299043191126888100204127/374647743557409898046178630000", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "611778987312889225091402765161013/4227762297596798901789877287455040", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "583284708339324766120257385468501399/4455878954550226216839643096511865120", 
                0, 
                0, 
                0
            ], 
            [
                "10483053698794937006425609631234640469/321973159003307270898382076778612772248", 
                0, 
                0
            ], 
            [
                "72263497743237575517368351242067931571/2096610739758987401285121926246928093800", 
                0
            ], 
            [
                "12008429063287721085750431486306737297/2890539909729503020694734049682717262840"
            ]
        ], 
        [
            [
                "11/60", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "11/60", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "11/60", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "95/528", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "95/528", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "95/528", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/76", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1716/8075", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "6653/30888", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "2427061/11975400", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "23/120", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "19212679/101576280", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "12823365851/64554601440", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "41744327269313/220356718783584", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1441527033359167/8348865453862600", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "841100303/4501654232", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "11837064517891261/68043411995280600", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "145375069987/861156512480", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "19203312203/114769792095", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "737283714840465/4475082901721776", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "719605449/4456864750", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "4748867/24960300", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "32965341001841561/106054465958574300", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "101620264179370029570893953/327200538111286983865736400", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "7541804095481583801710799961/27437471328429907984141367310", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1721806954069203044793942812221/9050164914577900562052959953200", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "818359788659594779115859845476/2635418807248780170602973692175", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "30090372098658893240850361806369013/134341942906359078939659552233340160", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1078260029874337908084059385603029393/4814459535785422918536057889019042080", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17628765444105819279367588376263655687/64695601792460274485043563136181763580", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "19192575641741161617361542886815678675/70515061776423277117470353505054622748", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "386675542081821324665809/2032611236757396859014900", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "25294289282059039279433056636899112461011/120710368673154668495855804631609204315000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "29663231670016940302560902513162899081/134693353177150419948168040666869025752", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "3787793758252899264037837554829492615/18254296412318117109268247700407937896", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "6625302990427920332449773/31938837704915801192002720", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "444235867733/2335486453200", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "295232626358830178241131/963463332276729652668300", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "3143258246705764418268875824642706439461003/10277404957253989175920566692998493299579200", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "124467473559655418851754339809099/407821273645876260177226051292040", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "19219115346143349440306377959152709143/67316988400004036731782817142353103160", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "68163659047182516571164304074918735518089177725837526321/267481439547831714068376808579917943063610540548920866485", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "13775416418259811266328284519820663054824891355380486914479/49077834513971411931238298933941489573024207962603018951120", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "27377056540497877986034865779442428971733728031/120506574324597110642160590105772704022045504205", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "13550299465985688530910674730116729/52243074892106585074934477535880055", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "6056632463369033237288455492385308666065923262050541931/24537788011023604152748940582981085840416646071284692473", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1136633944231663379423283149865141024652666104181352690763/5008835047206190487237552692202650266836518537715798176937", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "113165783001130048012317956479809784774286791/458907785716944822385477492101348628037109089", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "5248108844012835320497131/23165232428336365122628717", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "516324229016792775270619/1840903423798714523413200", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "119113663517763811401694600649982017742073/424688386613643893999452817393489253079872", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1676149754494423887089672828617033/5976155974060476880088261976936216", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "28346453798963515377730018187615528/125711231587081791531725462146277475", 
                0, 
                0, 
                0
            ], 
            [
                "37779449775977189402620158516304772411205923/167545592004704119353054509511030661186024800", 
                0, 
                0
            ], 
            [
                "32654373981080524245312883/144817411692099194604620205", 
                0
            ], 
            [
                "91721603/667582960"
            ]
        ], 
        [
            [
                "1/3", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "197/600", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "507/1576", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "13629/54080", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1535077/4906440", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "260337107/1036176975", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "10894573/43510380", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "61925141/163418595", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "2988414849819/7113960198080", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "27934864002383/76844953281060", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "100925740012475569/250296381461351680", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "330597772263/917915408360", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "176556904999959888191/523433720491681241880", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "5069345119038809810209/15890121449996389937190", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "25548811616117937979538/76040176785582147153135", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "540886896988919785112941/1635123943431548030690432", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1248593846710419/4436122099196968", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "4476350091772501259712061/22143764674561875311161800", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1152779330550586779215871461/5908782121139701662819920520", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "11172735506843727931319304777/36888938577618776934907886752", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "2233945574710362624436668981/7448490337895818620879536518", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "440256995999772993/2390413221940200680", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1821399820914738576581/7132163335196322486600", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "15222884743584726225793/72855992836589543063240", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "135895269392668606973767659775672141/512152227499634404836465226075514100", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "103558442174508926767499256205565347079/391378375850885588084450860153935766080", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "16001599591573261386025040380171560865631/62135065304705356060499553723339208247400", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "552168639464631577231325483630971261880927/2160215944862390287113380451323160716860185", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "64207384556553612523264516992433621448278613/79512284082906947121310869642859861710853488", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1185692273094899114270030841073851421885022896/4815553841741520939244838774432521608620895975", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "5812815733164629751445496460358840959025692021/23713845461897982285400616821477028437700457920", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "92397893275693665027576758297846277888977162171/123094921408192159442375219160540161485249948680", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "44223427159347751570146330600347774484260504994161/177403955089331836852947375931864853546836151368320", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "37209458399321588820356791459233635716838904915897527/90215791405069413203098514424709459947891430188088440", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "70885831314628604129801241995994726039237431697152555/297675667194572710562854331673869085734711239327180216", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "20606076631389115288582275776327775691639496600848434383/85062997577554324955761490395193671247084918036583066000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "205445827968615820495238109276884175291227922110684694577/989091678306677533851949237263733233198695836840724850384", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "765550391001692133989920820889349674558623126328206971621/1849012451717542384457142983491957577621051298996162251193", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "66664716168699117075566518184338280617094605211265205488517/306220156400676853595968328355739869823449250531282788648400", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1274347885248780576803797874912431676609622477946921154338157/5999824455182920536800986636590445255538514469013868493966530", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "661698018648861894195326243961911153/2812628014717365576324803684739142650", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "12869769755083836572720006231553178447/45373578421636244173393799585959621920", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "19059712456534619861227775098653888899295019751058131615999164883/73471182002622914937411419593259390335148607968402941948813828836", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "59331697588089230104144752129086217901533362966777574098276987875/228716549478415438334733301183846666791540237012697579391989978596", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "156599612902869967886493598445877216682212874003872427473473246297249/569584296845656608999789620439227691854720284481064711343459083600000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "24692348645324557660795750237034577108109009682762320358566991590245853/93959767741721980731896159067526330009327724402323456484083947778349400", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "904569162703632049691637715937197016139271/7049906288627009750225090853428102484075744", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "11822623053718893421849112068913954664704173244901135451085525423298394253/45622946126902120100938613421099155404871182785084589168982006567620165050", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "727118375632519169240380974640396630502051013517846514730240094811309741549/5674859065785068842487573793078698239058003157552545016521052203183229241440", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "2679712431700993801875149881333831732287160408604460972714712974231619182103/10906775634487787538605714619605949457530765202767697720953601422169646123235", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "416321713510721409149409357242404608288169213/3253748378360379346399310167309754159606517060", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "40430478481349675167417860151322021809362561118772619037297315822025921129087/164579040523435397071374553233226173315617343927870828542267910985853504611112", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "5082675873508394444860115098333329011610593476985505/20690827971672052198227652598277944687846631649877336", 
                0, 
                0, 
                0
            ], 
            [
                "18098960838514574502841359290129710640993576801/74134291766424166211524853409848675343789119070", 
                0, 
                0
            ], 
            [
                "99288064141045431516495588673707850224352869363266442461705022053398081937/407415108845022140196861787237427146767864265577723048138587487182446807840", 
                0
            ], 
            [
                "1011927007337897777087807142938627475514053745157/4160386797105166927877922135101020994526961780740"
            ]
        ], 
        [
            [
                "47/120", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "40278164998777/9616002318000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "12200519295673214/28396106324137785", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "282536996927390561/732031157740392840", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "26359995029950815577/67808879262573734640", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "47329522581911289643/131799975149754077885", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "394171613622293123/1603484672453233980", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "252762528138646763427973/502616107962058406999760", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "40174801596608096536528851/80884009004366964296951360", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "10566487373763548390354781967/23140685719646263605040618176", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "28715045313290538579862300385/63398924242581290342128691802", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "157162884231531955050881/212588231262590880559416", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "875030775546829245000941887/3724760356287307334705879700", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "4621007636867632262709602656312373/6894122471916314509173820863944640", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "4785283239110709614413243069080425033/13863022910602896788128807968937119000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "52894960204899937329663482651327004173/191411329564428384576529722763217001320", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "536942673951839451086344274349754156196/2380273209220497179834856719309715187785", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "44004426975955691427361618677164170255769/161082802185551835325903282304926246858800", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "403553640642672957302225562587/887378727517607637514159061070", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "293691233724540840599121298567717466200162/1286480180645326869047009943480600832268115", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "158055586315015835165738833864605757612048/734228084311352101497803246419293665500405", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "15018124186974787060594473728363/126222590719569027092502568319040", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "10255088430685207450314725168654893197021/41656057002496486869916525499140241131520", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "30049245253703225170443122471772694097335528127021/114688911985516616257864051618954590584310393095040", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "117283048734553163224620758428122618207636493801831/450738678805548377556646837076590411460032921905315", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "6508094262944665189959396187136974319725523/26610181918180918079926019452269264181394520", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "150803265569863175140634684622325799/1294749863611675680764162752794296220", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "312915838540213776423612614396297496361689805289212873/911543716802810003067605121131216587513913464490027280", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "642912033374605185997879819640661211601862914460600505/1877495031241282658541675686377784978170138831735277238", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "6025021673336759004490649639231530692359/29737384158001987282456110623545846164000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "95709847832439499505300493495351679100978967219721997090189/356388349096489255494216701227700241835316166707210045672580", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "57472722918038986076350778389671213281979424451040591375861419/91881453919141919525088473755537611936939808530933117206581440", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "3414374238707517313902171916281714792938369954112430705408456507/13793453500329356658324186813521091187675061868249741930206740560", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "9411428921821545315624593776884822945854776317899708411/96535107374486422021351216290720696204843116064205780740", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "93209531308708862407791575165304752816260517/460451627014333026847792835109054774578491560", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "43515006199739652921553775663103292819190705439244431359676705078881/155253067855150803652703311747509077338313658656330822568935050181440", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "121614417382496208979750861314024440416339479677563821200230465650969/435150061997396529215537756631032928191907054392444313596767050788810", 
                0, 
                0, 
                0
            ], 
            [
                "11472072402857905924429937108434133798008739573008244185203470946180529/43781190257698635232710310073048798549882212683922975632082967634348840", 
                0, 
                0
            ], 
            [
                "10347353912514749222030972991386723771298273701999050287160847056482722/39711019856046597430719013067656616993107175445028537564165860967547985", 
                0
            ], 
            [
                "33609728989621037286153249575732435009823570921/279090307097069366053180121695602820868909882440"
            ]
        ], 
        [
            [
                "3/10", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "341/1080", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "2537/8184", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "3569/11800", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "54877/214140", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "48322083/188776880", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "162673/636282", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "514997237/669283200", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "2936263297066/10560018344685", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "5217753015928283/19731689356283520", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "20605261645792696/78266295238924245", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "5143588234309/23058896355840", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "9718747436668199189/37820760198974925780", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "191173396831083824711/777499794933455935120", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "230809030672734890586/955866984155419123555", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "307381571943093/1275118975175570", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "925131316244879/3797066476944090", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "77875063861249408210865/321519042292266813723264", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "76813154769080139/318752923591229000", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "411721061/2096042596", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "171940066632786394573/651811964735577646800", 
                0, 
                0, 
                0
            ], 
            [
                "31422017063553323065859555222/126020902194204960909613456515", 
                0, 
                0
            ], 
            [
                "148862623170572598083/658501605988046022130", 
                0
            ], 
            [
                "18110691638261/224616131060040"
            ]
        ], 
        [
            [
                "17/120", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "249/680", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "6533/17928", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "30221/83400", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "395713/1208840", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "12557689/39154760", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "222851/714520", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "3483275/16045272", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "318957637319/1469245395000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "273272912860615/1309002143557176", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "2013493419071533/9644926336257000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "215363580669/993569494120", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "28260976533229231/135756586710510840", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "16147969634239727159/80877776478732381080", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "12719345122989416386853/63945959751589319549640", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "8489751442008557/42708436723265160", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "905881045687573/5018572280990280", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "4060087254409974779/22618574898392256440", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "731177547723/4099970020280", 
                0, 
                0, 
                0
            ], 
            [
                "515275/1374072", 
                0, 
                0
            ], 
            [
                "1658612227/6039046440", 
                0
            ], 
            [
                "2911285820746193/11395263099891720"
            ]
        ]
    ], 
    "r_matrices": [
        [
            [
                "9/34"
            ], 
            [
                "-15/34"
            ]
        ], 
        [
            [
                "2499701425735509/28030368536887640", 
                "547300082244792879/2130315509299238365", 
                "261555038556835053501/4009794396666395827880", 
                "381494318735336208225/1595469827736854897048", 
                "-9702746867985858464730258771/96493196172764507552400816508", 
                "-1708560265176520124529072814572651/25003141220613733547213852141363140", 
                "-9/94", 
                0, 
                0, 
                0
            ], 
            [
                "-2884800695400/100108459060313", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "68802496585290/700759213422191", 
                "-726227708560773/697320952307443", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "68802496585290/700759213422191", 
                "-726227708560773/697320952307443", 
                "-119045432796134631/164066873840687227", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-44009575529037/800867672482504", 
                "2172691122788899022/2130315509299238365", 
                "-1343442917955140524291/4009794396666395827880", 
                "-29156430602066420618287/23932047416052823455720", 
                "78165785422124552674576994385/96493196172764507552400816508", 
                "-9681841502666947372331412615911689/75009423661841200641641556424089420", 
                "-17/94", 
                0, 
                0, 
                0
            ], 
            [
                "13262457602789/254821532153524", 
                "-163013514599665939/327740847584498210", 
                "166479033281986242213/154222861410245993380", 
                "-960767443335676721213/1840926724311755650440", 
                "-974226435876917807538095215/24123299043191126888100204127", 
                "27822870328253652948489365596133021/37504711830920600320820778212044710", 
                "-17/47", 
                0, 
                0, 
                0
            ], 
            [
                "3314451862800/63705383038381", 
                "-16783881859407630/32774084758449821", 
                "-8010216630754543110/7711143070512299669", 
                "40875062652862482765/61364224143725188348", 
                "-4079883681062192300873486625/24123299043191126888100204127", 
                "-680636972638513302517668335543940/1250157061030686677360692607068157", 
                "30/47", 
                0, 
                0, 
                0
            ], 
            [
                "-833233808578503/5606073707377528", 
                "-182433360748264293/426063101859847673", 
                "-87185012852278351167/801958879333279165576", 
                "-635823864558893680375/1595469827736854897048", 
                "16171244779976430774550431285/96493196172764507552400816508", 
                "569520088392173374843024271524217/5000628244122746709442770428272628", 
                "15/94", 
                0, 
                0, 
                0
            ], 
            [
                "-163712439463950/700759213422191", 
                "930306491254146/697320952307443", 
                "156764590872662923/164066873840687227", 
                "-1032100575276140951/1305621790292025284", 
                "-6800258664523999547596359675/24123299043191126888100204127", 
                "217624148999534898182285717171620/611778987312889225091402765161013", 
                "-332070610356236941342592299536603070/583284708339324766120257385468501399", 
                1, 
                0, 
                0
            ], 
            [
                "-163712439463950/700759213422191", 
                "930306491254146/697320952307443", 
                "-175160182425679945/164066873840687227", 
                "498628420238647313/1305621790292025284", 
                "-6800258664523999547596359675/24123299043191126888100204127", 
                "-372804723595880120860783352283308/611778987312889225091402765161013", 
                "97463948344604707490173093953253658/583284708339324766120257385468501399", 
                "-11024445314662287449633513796993076468/52415268493974685032128048156173202345", 
                1, 
                0
            ], 
            [
                "-9375602260050/63705383038381", 
                "-160571775065053/697320952307443", 
                "-7174322838775411/164066873840687227", 
                "-7174322838775411/45021441044552596", 
                "-9802559159073984493478108925/24123299043191126888100204127", 
                "-19757745571488236563286221203836/611778987312889225091402765161013", 
                "-39454984898965816682508699289005276/583284708339324766120257385468501399", 
                "2809670583149174109647890535151819864/52415268493974685032128048156173202345", 
                "8643698210050568822429484586413877032/72263497743237575517368351242067931571", 
                1
            ], 
            [
                "-9293526019832303/28030368536887640", 
                "1033789044240164327/2130315509299238365", 
                "494048406162910656613/4009794396666395827880", 
                "2161801139500238513275/4786409483210564691144", 
                "-18327410750639954877823822123/96493196172764507552400816508", 
                "-9681841502666947372331412615911689/75009423661841200641641556424089420", 
                "-17/94", 
                0, 
                0, 
                0
            ]
        ], 
        [
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                "-3/22", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                "-3/22", 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-3/22", 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                "-5/22", 
                "-3/95", 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                "-5/22", 
                0, 
                0, 
                "-3/95", 
                0, 
                "-19/85", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                "-22/95", 
                0, 
                "-19/102", 
                "-515/10296", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                "-22/95", 
                0, 
                0, 
                "-1/170", 
                "-2033/10296", 
                "-8084/33265", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-5/22", 
                0, 
                0, 
                0, 
                0, 
                "-3/95", 
                "-19/85", 
                "-19/66", 
                "3237/33265", 
                "249/1937", 
                "-1/23", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                "-22/95", 
                "-19/102", 
                "4655/41184", 
                "-11917/53224", 
                "1075/8344", 
                "-1/23", 
                "-278395/19212679", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-1615/41184", 
                "-10811/266120", 
                "-3971/213368", 
                "-2/23", 
                "-181545/19212679", 
                "-82749674/12823365851", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                "-22/95", 
                0, 
                0, 
                "-1/170", 
                "6403/41184", 
                "42923/266120", 
                "-7474927/19416488", 
                0, 
                "-2620689/19212679", 
                "-4715401065/25646731702", 
                "1708561131881/417443272693130", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-19/510", 
                "-361/41184", 
                "-2033/266120", 
                "-9633/213368", 
                "-2/23", 
                "-181545/19212679", 
                "-82749674/12823365851", 
                "-20329324483997/208721636346565", 
                "-38306071/562706779", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                "-22/95", 
                "38/255", 
                "-6631/41184", 
                "46741/266120", 
                "-1607/8344", 
                "-1/23", 
                "-278395/19212679", 
                "-4506470607/12823365851", 
                "-1908656694956/208721636346565", 
                "75449643818827/2883054066718334", 
                "-3775377/442684370", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                "-22/95", 
                0, 
                "38/255", 
                "1189/41184", 
                "-106831/266120", 
                "1315179/19416488", 
                0, 
                "-2620689/19212679", 
                "2239588733/25646731702", 
                "-25300847390549/417443272693130", 
                "-391997629977821/2883054066718334", 
                "-3775377/442684370", 
                "-1852048139/10764456406", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-5/22", 
                0, 
                0, 
                0, 
                0, 
                "-3/95", 
                "38/255", 
                "19/99", 
                "-6448/33265", 
                "-496/1937", 
                "-1/23", 
                "-6441843/19212679", 
                "-236250280/12823365851", 
                "-531093221960/41744327269313", 
                "38653524115230/1441527033359167", 
                "-2759902/221342185", 
                "-347625750446358/11837064517891261", 
                "235546076/7651319473", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                "-5/22", 
                0, 
                0, 
                "-3/95", 
                0, 
                "38/255", 
                "-518/1287", 
                "19/6653", 
                "201070/2427061", 
                0, 
                "1416317/19212679", 
                "-4641048185/25646731702", 
                "-5046223770117/83488654538626", 
                "-290555263404825/1441527033359167", 
                "-2759902/221342185", 
                "413427036717132/11837064517891261", 
                "-184174400/7651319473", 
                "-63010537/508697012", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                "-5/22", 
                "-3/95", 
                0, 
                0, 
                "-106/255", 
                "76/1287", 
                "514/6653", 
                "55795/2427061", 
                0, 
                "1416317/19212679", 
                "2313941613/25646731702", 
                "3310293493517/417443272693130", 
                "1586663/562706779", 
                "-12939941/221342185", 
                "-4047284041357993/23674129035782522", 
                "-1579876141/7651319473", 
                "-63010537/508697012", 
                "-63010537/445686475", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                "-1/22", 
                "-3/475", 
                "-22/475", 
                "-22/475", 
                "-11/1275", 
                "-673/205920", 
                "-14357/1330600", 
                "-201/41720", 
                0, 
                "-275678/96063395", 
                "-843478537/64116829255", 
                "-891416265344/1043608181732825", 
                "-11755772/2813533895", 
                "-25511428/21027507575", 
                "-831723964111268/59185322589456305", 
                "-649334632/38256597365", 
                "-1703338137/384066244060", 
                "-1703338137/336493288625", 
                "-2801/131370", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/22", 
                0, 
                0, 
                0, 
                0, 
                "-3/475", 
                "19/170", 
                "-5377/41184", 
                "-7429/53224", 
                "13015/213368", 
                "-1/23", 
                "-1703832/96063395", 
                "-389073174/64116829255", 
                "-15663990329333/1043608181732825", 
                "-1452516442973306/21622905500387505", 
                "-18321581/4205501515", 
                "-184864450944087/23674129035782522", 
                "29394831483/726875349935", 
                "-10299893383/384066244060", 
                "18171403883751/472617765923375", 
                "-605022392/10794081735", 
                "-26495/14246601", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                "-1/22", 
                0, 
                0, 
                "-3/475", 
                0, 
                "19/170", 
                "709/41184", 
                "28273/1330600", 
                "-11026157/97082440", 
                0, 
                "-2455940/19212679", 
                "-16429158889/128233658510", 
                "-97232807238083/2087216363465650", 
                "881313861876647/21622905500387505", 
                "-18321581/4205501515", 
                "960847498274157/23674129035782522", 
                "-618515433/726875349935", 
                "15815985497/384066244060", 
                "-10423840352249/472617765923375", 
                "-605022392/10794081735", 
                "-26495/14246601", 
                "-1903879627642925/65930682003683122", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/22", 
                0, 
                0, 
                0, 
                0, 
                "-3/475", 
                "-38/255", 
                "3401/41184", 
                "24301/266120", 
                "-26619/213368", 
                "-1/23", 
                "-1703832/96063395", 
                "-389073174/64116829255", 
                "1391086252497/1043608181732825", 
                "2126182579695533/43245811000775010", 
                "-60526907/5046601818", 
                "-254207145491675/23674129035782522", 
                "-135041261381/2180626049805", 
                "-10299893383/384066244060", 
                "-3338056199842753/55296278613034875", 
                "329478103/10794081735", 
                "-26495/14246601", 
                "-22412985225604583/65930682003683122", 
                "-1157282921379732890433015/101620264179370029570893953", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                "-1/22", 
                0, 
                "-22/475", 
                "-3/475", 
                "-22/475", 
                "-1/850", 
                "-1927/205920", 
                "-2543/1330600", 
                "-499/41720", 
                0, 
                "-275678/96063395", 
                "-99530063/12823365851", 
                "-170665554508/208721636346565", 
                "-47519981027961/2883054066718334", 
                "-81867019/42055015150", 
                "-1049601798769907/59185322589456305", 
                "-235055312/38256597365", 
                "-1703338137/384066244060", 
                "-6790308257/336493288625", 
                "-1061/131370", 
                "-32913/9497734", 
                "-75310270468965/65930682003683122", 
                "-245930816438586206845575/101620264179370029570893953", 
                "-13288362798802011121047735/7541804095481583801710799961", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                "-1/22", 
                "-3/475", 
                0, 
                0, 
                "-11/1275", 
                "23807/205920", 
                "-149069/1330600", 
                "-616719/97082440", 
                0, 
                "-2455940/19212679", 
                "10507017069/128233658510", 
                "-1809669068417/2087216363465650", 
                "-125566655580382/21622905500387505", 
                "-2917082009/63082522725", 
                "-6729183764405108/59185322589456305", 
                "85722033896/2180626049805", 
                "15815985497/384066244060", 
                "-2865053741534113/55296278613034875", 
                "-17031923/568109565", 
                "-110845/28493202", 
                "-51572841077680/32965341001841561", 
                "-262068536331468920846000/101620264179370029570893953", 
                "-251083151623241955118928309/7541804095481583801710799961", 
                "-69263517991427815548905705/35138917429983735608039649229", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                "-22/475", 
                0, 
                0, 
                "-1/850", 
                "-1349/11440", 
                "73197/665300", 
                "-268353/48541220", 
                0, 
                "1581066/19212679", 
                "-16057394489/128233658510", 
                "-597687198373/2087216363465650", 
                "-1186939244566691/43245811000775010", 
                "-5924396557/126165045450", 
                "5551887081484741/118370645178912610", 
                "-41643924307/726875349935", 
                "-21649363831/192033122030", 
                "1814985091458998/55296278613034875", 
                "-8002367/568109565", 
                "-26495/14246601", 
                "-102993293910785/65930682003683122", 
                "-261826673032087020919325/101620264179370029570893953", 
                "-1004226028971112584619985261/30167216381926335206843199844", 
                "-982565469255270722905094400/245972422009886149256277544603", 
                "-10368526907902667001978257173519/19640634927830274698780636291424", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                "-22/475", 
                0, 
                "-19/170", 
                "-63/2288", 
                "-21249/665300", 
                "5275341/48541220", 
                0, 
                "1581066/19212679", 
                "10878781469/128233658510", 
                "-90087484600127/2087216363465650", 
                "-1176344979580757/21622905500387505", 
                "-82435304/12616504545", 
                "-1278619215146560/11837064517891261", 
                "-28649006952/726875349935", 
                "-21649363831/192033122030", 
                "-339977495571934/18432092871011625", 
                "332797327/10794081735", 
                "-110845/28493202", 
                "-952016007943750/32965341001841561", 
                "-53621433101176237252014588/101620264179370029570893953", 
                "-148277430403071561247877532/7541804095481583801710799961", 
                "-999103380673652610035530335/245972422009886149256277544603", 
                "-88962145366124751918874252685/19640634927830274698780636291424", 
                "-288655440497393437520491917454201/30090372098658893240850361806369013", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                "-1/22", 
                0, 
                0, 
                "-3/475", 
                0, 
                "-38/255", 
                "-101/2288", 
                "-21441/665300", 
                "5093069/48541220", 
                0, 
                "1299201/19212679", 
                "5081293353/64116829255", 
                "-46082019100369/1043608181732825", 
                "-4531317240249941/43245811000775010", 
                "-60526907/5046601818", 
                "-689474811527913/11837064517891261", 
                "-46649184664/2180626049805", 
                "-10776646459/192033122030", 
                "-1896409758186878/55296278613034875", 
                "329478103/10794081735", 
                "-26495/14246601", 
                "-102993293910785/65930682003683122", 
                "-34578996269511217966219217/101620264179370029570893953", 
                "-236486890917654256259684347/30167216381926335206843199844", 
                "-1294792207467764177841187000/245972422009886149256277544603", 
                "-52706210900635228160757432985/19640634927830274698780636291424", 
                "-171185954714342398742682938487581/30090372098658893240850361806369013", 
                "110519529245479330671098288044901852/1078260029874337908084059385603029393", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                "-1/22", 
                "-3/475", 
                0, 
                0, 
                "-11/1275", 
                "-5453/34320", 
                "70893/665300", 
                "-326657/48541220", 
                0, 
                "1299201/19212679", 
                "-5178277233/64116829255", 
                "-2201963583211/1043608181732825", 
                "-57026156364287/21622905500387505", 
                "-2917082009/63082522725", 
                "200912784962176/3481489564085665", 
                "-233181614384/2180626049805", 
                "-10776646459/192033122030", 
                "1922236275733762/55296278613034875", 
                "-17031923/568109565", 
                "-110845/28493202", 
                "-83454169727500/32965341001841561", 
                "-166548230402702071745640/101620264179370029570893953", 
                "-20841165831360665515631686/7541804095481583801710799961", 
                "-465259233282162650082470935/245972422009886149256277544603", 
                "-6685410009453822512908639222571/19640634927830274698780636291424", 
                "3085562227423893199465322259166241/30090372098658893240850361806369013", 
                "-5074078470875419293533606271764237/1078260029874337908084059385603029393", 
                "-595452190238409523842906861002523938/17628765444105819279367588376263655687", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/22", 
                0, 
                0, 
                "-22/475", 
                "-22/475", 
                "-3/475", 
                "-1/850", 
                "-1/660", 
                "-3081/332650", 
                "-237/19370", 
                0, 
                "-796582/96063395", 
                "-137406374/64116829255", 
                "-867041345958/1043608181732825", 
                "-234249548977639/14415270333591670", 
                "-81867019/42055015150", 
                "-344588460953029/118370645178912610", 
                "-718890279/38256597365", 
                "-7420413627/384066244060", 
                "-2333443507/336493288625", 
                "-1061/131370", 
                "-32913/9497734", 
                "-78625403540775/32965341001841561", 
                "-123178951057253821358160/101620264179370029570893953", 
                "-109495468309331192979163455/30167216381926335206843199844", 
                "-122843522134971058609657437/35138917429983735608039649229", 
                "-460012306718955/363426132039155144", 
                "-132576751096993060740725291058204/30090372098658893240850361806369013", 
                "-5724068021660183881/1286704131018857678193", 
                "-25890146508915384836734997665787630/17628765444105819279367588376263655687", 
                "-10298368835820065210/6775370789191322863383", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                "-22/475", 
                0, 
                0, 
                "-1/850", 
                "1007/8580", 
                "-49629/332650", 
                "-576729/24270610", 
                0, 
                "-1435545/19212679", 
                "4955373153/64116829255", 
                "-2487354920359/1043608181732825", 
                "-396538794512131/43245811000775010", 
                "-5924396557/126165045450", 
                "-3768059739645667/59185322589456305", 
                "26927391828/726875349935", 
                "8888010939/192033122030", 
                "-6009156855649502/55296278613034875", 
                "-8002367/568109565", 
                "-26495/14246601", 
                "-166755951210425/65930682003683122", 
                "-166306367103320171818965/101620264179370029570893953", 
                "-83258085803587426206798769/30167216381926335206843199844", 
                "-962980076597438664145225400/245972422009886149256277544603", 
                "711719091925826780958574242953/2805804989690039242682948041632", 
                "-8613456519730941449172638618862581/30090372098658893240850361806369013", 
                "-5071611260931649252028106409912862/1078260029874337908084059385603029393", 
                "-1191099463199916794651871404064068001/35257530888211638558735176752527311374", 
                "-138092932475680541398007074167947852867/287888634626117424260423143302235180125", 
                "-95296708967818336925/15782675187013115292482", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                "-22/475", 
                "-19/170", 
                "19/208", 
                "13167/133060", 
                "-57/716", 
                "-1/23", 
                "-317668/96063395", 
                "-742767396/64116829255", 
                "3202983589918/1043608181732825", 
                "1462089758877476/21622905500387505", 
                "-82435304/12616504545", 
                "-21158659285118/1076096774353751", 
                "-83444940788/726875349935", 
                "-806048611/192033122030", 
                "-2120102759098934/18432092871011625", 
                "332797327/10794081735", 
                "-110845/28493202", 
                "-17352652589189806/32965341001841561", 
                "-4483147778303001185386700/101620264179370029570893953", 
                "1263121344259037507723219259/15083608190963167603421599922", 
                "-1192302701009518024903028985/245972422009886149256277544603", 
                "-32964545898145500558124685/701451247422509810670737010408", 
                "-2999929757271563035230083749228/30090372098658893240850361806369013", 
                "-21081839474350950216454/230491510868010370347867", 
                "-202440943659399649337304903822930147/17628765444105819279367588376263655687", 
                "-482315159988804220990794331220482973/95962878208705808086807714434078393375", 
                "-226737300740678830290/55239363154545903523687", 
                "-54339600236395370070791780392692089/5612223049047934164507001694452876073", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                "-22/475", 
                0, 
                "19/170", 
                "43/1716", 
                "4623/332650", 
                "-3761157/24270610", 
                0, 
                "-1435545/19212679", 
                "-5304197433/64116829255", 
                "-48627327677221/1043608181732825", 
                "285203759854476/7207635166795835", 
                "-23662424/4205501515", 
                "57582993659254/1076096774353751", 
                "-12738215116/2180626049805", 
                "8888010939/192033122030", 
                "86233873058818/55296278613034875", 
                "-1194510293/10794081735", 
                "-110845/28493202", 
                "-51572841077680/32965341001841561", 
                "25777672717131175486146212/101620264179370029570893953", 
                "-3018769949828976637576295/15083608190963167603421599922", 
                "-215115429750084221501901335/245972422009886149256277544603", 
                "-2598106363454473556546080085/2805804989690039242682948041632", 
                "-58889006046611579364808599090487/30090372098658893240850361806369013", 
                "-308703720978011965727024470858687815/1078260029874337908084059385603029393", 
                "-8426311449634230535268520189827351726/17628765444105819279367588376263655687", 
                "-28780204602038012296018852174750041391/575777269252234848520846286604470360250", 
                "-95296708967818336925/15782675187013115292482", 
                "-1078640347119176451900779173277995271/11224446098095868329014003388905752146", 
                "-101390449424867422553663215114457571/4563574103079529277317061925101984474", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                "-22/475", 
                "19/170", 
                "-19/208", 
                "-13167/133060", 
                "57/716", 
                "-1/23", 
                "-317668/96063395", 
                "-742767396/64116829255", 
                "-11415653480222/1043608181732825", 
                "-877424973681468/7207635166795835", 
                "-23662424/4205501515", 
                "-16007262345814/1076096774353751", 
                "114495800716/2180626049805", 
                "-806048611/192033122030", 
                "2570000029586318/55296278613034875", 
                "-1194510293/10794081735", 
                "-110845/28493202", 
                "8356724041092419/32965341001841561", 
                "585401110554988179006410/101620264179370029570893953", 
                "-7507612133440978881139578331/15083608190963167603421599922", 
                "-1149926751544298293990900985/245972422009886149256277544603", 
                "-30285134145449578754935772395/701451247422509810670737010408", 
                "-2751925144542748002929240051516276/30090372098658893240850361806369013", 
                "-225216424044074094610/230491510868010370347867", 
                "-81664230982240793987170934838807063/17628765444105819279367588376263655687", 
                "-1118286547163423075767797606962345777/95962878208705808086807714434078393375", 
                "-226737300740678830290/55239363154545903523687", 
                "-125823346768874117570733976171831661/5612223049047934164507001694452876073", 
                "-546669251592675532101273553961051956/2281787051539764638658530962550992237", 
                "-35138080952417319356011/1996177356557237574500170", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/22", 
                "-1/22", 
                "-1/22", 
                "-3/475", 
                "-3/475", 
                "-3/475", 
                "-11/1275", 
                "-1/90", 
                "-572/166325", 
                "-44/9685", 
                0, 
                "-1447712/96063395", 
                "-143402574/64116829255", 
                "-934438962958/1043608181732825", 
                "-9976064/2813533895", 
                "-25639203/21027507575", 
                "-181885883/53822282030", 
                "-1/245", 
                "-5777526949/384066244060", 
                "-5777526949/336493288625", 
                "-2627/131370", 
                "-32913/9497734", 
                "-78625403540775/32965341001841561", 
                "-157250807081550/64026802376040197", 
                "-54989154101840838781294575/15083608190963167603421599922", 
                "-123017630209722043400473437/35138917429983735608039649229", 
                "-456739923765375/181713066019577572", 
                "-108311352395337221700933778202424/30090372098658893240850361806369013", 
                "-4676397207647205586/1286704131018857678193", 
                "-121199933350381750078004674222392305/35257530888211638558735176752527311374", 
                "-48209909360274593435/13550741578382645726766", 
                "-56519776294067223017/15782675187013115292482", 
                "-24116001518182206953939008491447500/5612223049047934164507001694452876073", 
                "-123596251103736012756/33968485577084529997595", 
                "-24164592252486183263612/4990443391393093936250425", 
                "-143893288/29193580665", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                "-5/22", 
                "7/475", 
                "22/475", 
                "22/475", 
                "-99/850", 
                "2687/205920", 
                "34279/1330600", 
                "1128949/97082440", 
                0, 
                "1385658/96063395", 
                "3921758457/128233658510", 
                "4880987357699/2087216363465650", 
                "24919996/2813533895", 
                "-197594309/63082522725", 
                "-157132369683323/59185322589456305", 
                "-122674702/38256597365", 
                "-9428499673/768132488120", 
                "-9428499673/672986577250", 
                "243083623/3598027245", 
                "-47915/9497734", 
                "-6560083674791769/32965341001841561", 
                "-13120167349583538/64026802376040197", 
                "413690471987762854773043563/7541804095481583801710799961", 
                "4474124980436866421256172265/1721806954069203044793942812221", 
                "-91943452703762050953568500451/19640634927830274698780636291424", 
                "-22150177815962325630844163968055/30090372098658893240850361806369013", 
                "1118927059522661303483430867039590159/22643460627361096069765247097663617253", 
                "12733933699839961727095108483296216541/246802716217481469911146237267691179618", 
                "-27616106440109889565122918931727865547/4030440884765643939645924006231292521750", 
                "2393349620086608167065/773351084163642649331618", 
                "18696814978388146485173388580896559/39285561343335539151549011861170132511", 
                "149964873367314233212487/3091132187514692229781145", 
                "-19298625759279555284170036027408261351/397718344616554422723972943257096724575", 
                "-114917838686002446980474/2326611418043249615074335", 
                "-13754317099/1332707603199", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                "-5/22", 
                0, 
                "22/475", 
                "7/475", 
                "22/475", 
                "49/1275", 
                "-23383/205920", 
                "6229/1330600", 
                "2775399/97082440", 
                0, 
                "1385658/96063395", 
                "-1649918453/128233658510", 
                "-8684260091431/2087216363465650", 
                "-78625864518481/21622905500387505", 
                "90416431/63082522725", 
                "3530375525153639/118370645178912610", 
                "951230089/114769792095", 
                "-9428499673/768132488120", 
                "2513789760709819/36864185742023250", 
                "-32082619/7196054490", 
                "34735/9497734", 
                "3906321594390501/32965341001841561", 
                "-7074686259753406591508/3504147040667932054168757", 
                "-5414895801343574885939726115/30167216381926335206843199844", 
                "-478129633947829866748166615/90621418635221212883891726959", 
                "-4012574739049462458287816498081/19640634927830274698780636291424", 
                "1486991991266075490261021448188443/30090372098658893240850361806369013", 
                "-5934532661421690812433961210093612/22643460627361096069765247097663617253", 
                "-2119251775485925300975896825764099267/246802716217481469911146237267691179618", 
                "207020209485005339170321653057838323797/4030440884765643939645924006231292521750", 
                "2393349620086608167065/773351084163642649331618", 
                "-8716421452458343396566559439252482066538/177060024974413274956031396458293787227077", 
                "-8573575815302269710136570234640639478/148316158350084701512804512565814495405", 
                "-499446367000192092921165192822359/88244585004782432377185032894851725", 
                "1076261899153743530870734/30245948434562244995966355", 
                "-13754317099/1332707603199", 
                "-51681259052533660271967/1180930505435320712964524", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-5/22", 
                0, 
                0, 
                "22/475", 
                "22/475", 
                "7/475", 
                "49/1275", 
                "49/990", 
                "-3302/166325", 
                "-254/9685", 
                0, 
                "-10159537/96063395", 
                "149766106/64116829255", 
                "-254538816598/1043608181732825", 
                "585939282082204/21622905500387505", 
                "90416431/63082522725", 
                "31329456137349/10760967743537510", 
                "3586642169/114769792095", 
                "26371806721/384066244060", 
                "-70558886892653/18432092871011625", 
                "-32082619/7196054490", 
                "34735/9497734", 
                "-358605154693743/65930682003683122", 
                "415029548112226563761087/3504147040667932054168757", 
                "-50663052478576529179420746/7541804095481583801710799961", 
                "1011101446202978301612858945/245972422009886149256277544603", 
                "75508483668064537/635995731068521502", 
                "-2238424495937293958151304218527664/30090372098658893240850361806369013", 
                "-32215035115072264732/428901377006285892731", 
                "-6161674707813043604902360513081977695/35257530888211638558735176752527311374", 
                "-2450940119846424196565/13550741578382645726766", 
                "-4744811587333603571045/773351084163642649331618", 
                "817657000011496048445539342383774009125/25294289282059039279433056636899112461011", 
                "-4794568334483811848884450145153642561/1038213108450592910589631587960701467835", 
                "230995580870543022551248760920242/6475493652071092377342075632248925", 
                "-33778745286831119552/6710882723444030396265", 
                "-13754317099/1332707603199", 
                "-51681259052533660271967/1180930505435320712964524", 
                "-51681259052533660271967/1129249246382787052692557", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                "1/22", 
                "1/22", 
                "3/475", 
                "-107/475", 
                "22/475", 
                "39/850", 
                "1409/102960", 
                "-74117/665300", 
                "814273/48541220", 
                0, 
                "-1544427/96063395", 
                "3867792657/128233658510", 
                "-8677190704811/2087216363465650", 
                "-324705835007041/21622905500387505", 
                "45491824/63082522725", 
                "-9447455232416/3481489564085665", 
                "20395898036/311518007115", 
                "7006302961/768132488120", 
                "93486754567439/12288061914007750", 
                "38763079/3598027245", 
                "-47915/9497734", 
                "3905995048152126/32965341001841561", 
                "465533745539329778686202/101620264179370029570893953", 
                "-5412786612998691892963783743/30167216381926335206843199844", 
                "310131578795508915431366035/90621418635221212883891726959", 
                "234897365993054351628944580553/1636719577319189558231719690952", 
                "-5361200461940941386650913062303340/30090372098658893240850361806369013", 
                "-104065279387049769665402934720883009/22643460627361096069765247097663617253", 
                "233576672176352412056879550899025841/123401358108740734955573118633845589809", 
                "-250682008138621805989604637620924065399/4030440884765643939645924006231292521750", 
                "-4008137438445435706630/386675542081821324665809", 
                "5022897535767792672477741707910090152671/177060024974413274956031396458293787227077", 
                "-8557164580887271309984658993625091038/148316158350084701512804512565814495405", 
                "-1132247763527541586885759935419959/88244585004782432377185032894851725", 
                "1074325038777717665409134/30245948434562244995966355", 
                "3560296801/1332707603199", 
                "-290799030046131126562287/1180930505435320712964524", 
                "-33827513962558080585104023598405771523797/3143258246705764418268875824642706439461003", 
                "10829651413624115369505800131491/124467473559655418851754339809099", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/22", 
                0, 
                "1/22", 
                "3/475", 
                "22/475", 
                "-107/475", 
                "39/850", 
                "-5597/205920", 
                "73427/1330600", 
                "-1289/41720", 
                0, 
                "453882/96063395", 
                "-1291544161/12823365851", 
                "21109757116/208721636346565", 
                "41839084253834/4324581100077501", 
                "45491824/63082522725", 
                "3787942396299573/59185322589456305", 
                "2663815738/311518007115", 
                "2443195853/384066244060", 
                "61830978678657/6144030957003875", 
                "38763079/3598027245", 
                "-47915/9497734", 
                "76197175970673/65930682003683122", 
                "12054218057728811098892623/101620264179370029570893953", 
                "49437277547101375558628091/15083608190963167603421599922", 
                "-2126300174204648320443040505/245972422009886149256277544603", 
                "-2279601386319423734738147382989/19640634927830274698780636291424", 
                "2407737872402298033737683394320247/30090372098658893240850361806369013", 
                "-224211245678350488437/3007980540245465650929", 
                "-3079804882505163225440365048803008565/17628765444105819279367588376263655687", 
                "7148644865919981575471070213934335349/63975252139137205391205142956052262250", 
                "1363692868188569225010/386675542081821324665809", 
                "-4179021288955053002772882017947149775114/25294289282059039279433056636899112461011", 
                "-10455327512793847918538006643695394721/1038213108450592910589631587960701467835", 
                "4737420088317285987302288563050294906/132572781538851474241324314419032241525", 
                "-81910010222517474832/6710882723444030396265", 
                "3560296801/1332707603199", 
                "-290799030046131126562287/1180930505435320712964524", 
                "274463568548629405150702922448064192455087/3143258246705764418268875824642706439461003", 
                "-843879600404091086477665202980/124467473559655418851754339809099", 
                "-6298859698897432291158634291191104141/19219115346143349440306377959152709143", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                "1/22", 
                "1/22", 
                "-107/475", 
                "3/475", 
                "22/475", 
                "7/2550", 
                "5039/102960", 
                "28513/665300", 
                "-5209797/48541220", 
                0, 
                "-1544427/96063395", 
                "-1703884253/128233658510", 
                "3660760865079/2087216363465650", 
                "2897784876319423/43245811000775010", 
                "-5243949/42055015150", 
                "3241586531313841/118370645178912610", 
                "-648623233/103839335705", 
                "7006302961/768132488120", 
                "363750477937/38360234903250", 
                "3458297/378739710", 
                "34735/9497734", 
                "-6559757128553394/32965341001841561", 
                "14515844508683102811204962/101620264179370029570893953", 
                "1790207371843864447422201969/30167216381926335206843199844", 
                "-8072385250330317162511511285/1721806954069203044793942812221", 
                "4863221493730593890938593633/1636719577319189558231719690952", 
                "-86847492372050442416386615917228/30090372098658893240850361806369013", 
                "-4035382819005540281999550487328516833/22643460627361096069765247097663617253", 
                "-15348695739612859258855645567993256829/246802716217481469911146237267691179618", 
                "-419229933589097001079138157350681238/2015220442382821969822962003115646260875", 
                "-4008137438445435706630/386675542081821324665809", 
                "-1106641444151413429901701143686382031/78571122686671078303098023722340265022", 
                "97087899533009801078001191001726599177/2076426216901185821179263175921402935670", 
                "11288621517042289696418566261260375724/397718344616554422723972943257096724575", 
                "-115066827945696744323674/2326611418043249615074335", 
                "3560296801/1332707603199", 
                "10384993716439451446/295232626358830178241131", 
                "-775494149421732932373839655964254259910940/3143258246705764418268875824642706439461003", 
                "10829651413624115369505800131491/124467473559655418851754339809099", 
                "-1112761067980994265627608598896305829/19219115346143349440306377959152709143", 
                "100663636045815140997127029682992935469555622619998474919/817963908566190198853971648899024826217070132710050315852", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/22", 
                "1/22", 
                0, 
                "22/475", 
                "3/475", 
                "-107/475", 
                "-46/1275", 
                "8197/205920", 
                "-56527/1330600", 
                "1989/41720", 
                0, 
                "453882/96063395", 
                "5876819113/64116829255", 
                "1464038362256/1043608181732825", 
                "224890794773839/43245811000775010", 
                "238204597/126165045450", 
                "-4635981908891678/59185322589456305", 
                "2870955398/311518007115", 
                "2443195853/384066244060", 
                "168382912037351/18432092871011625", 
                "41689324/3598027245", 
                "-86485/9497734", 
                "75892399481523/65930682003683122", 
                "-11829142481790221001820933/101620264179370029570893953", 
                "7431766819337036132501109/30167216381926335206843199844", 
                "-194447864150114237250652625/35138917429983735608039649229", 
                "2323341111659797052637035130689/19640634927830274698780636291424", 
                "-2265790992857399340444608573862827/30090372098658893240850361806369013", 
                "238538388517710765202/3007980540245465650929", 
                "4143264348111322084474640777824100919/35257530888211638558735176752527311374", 
                "-5467615366095283345422871047750349612/31987626069568602695602571478026131125", 
                "1363692868188569225010/386675542081821324665809", 
                "2605206925094217315066124787016993508603/50588578564118078558866113273798224922022", 
                "-11789578296470013000738645999504345497/2076426216901185821179263175921402935670", 
                "-21474089438296026071585028705713782319/132572781538851474241324314419032241525", 
                "-81910010222517474832/6710882723444030396265", 
                "3560296801/1332707603199", 
                "115645490545201688739423/1180930505435320712964524", 
                "-762002355259828839306432592565708035709343/3143258246705764418268875824642706439461003", 
                "-843879600404091086477665202980/124467473559655418851754339809099", 
                "2475861603275302741073992248844103845/19219115346143349440306377959152709143", 
                "-47112486163189674917754330415840992707849527440847793689/136327318094365033142328608149837471036178355451675052642", 
                "-6921027901963773238178983443823932012528403446/24101314864919422128432118021154540804409100841", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-5/22", 
                "1/22", 
                "1/22", 
                "3/475", 
                "3/475", 
                "7/475", 
                "-73/2550", 
                "-73/1980", 
                "10829/332650", 
                "833/19370", 
                0, 
                "9374363/96063395", 
                "329652106/64116829255", 
                "1767389693402/1043608181732825", 
                "-491190610952027/43245811000775010", 
                "147588733/126165045450", 
                "977340764148851/118370645178912610", 
                "-1519465097/114769792095", 
                "-31276679317/384066244060", 
                "445396574821801/18432092871011625", 
                "202518623/7196054490", 
                "34735/9497734", 
                "-358605154693743/65930682003683122", 
                "-11847019917665697951788683/101620264179370029570893953", 
                "-293881843145461359990982107/30167216381926335206843199844", 
                "780824884726274933175822145/245972422009886149256277544603", 
                "-297725417033778493/2543982924274086008", 
                "2346373590678373678528461310493028/30090372098658893240850361806369013", 
                "33768620632044540189/428901377006285892731", 
                "108972675985955353632443852914384233/927829760216095751545662546119139773", 
                "30502917950058582267/250939658858937883829", 
                "-6418509147379233433845/773351084163642649331618", 
                "-7406574036003847867536899897075765089875/50588578564118078558866113273798224922022", 
                "-502327205137554226877377391280117577/2076426216901185821179263175921402935670", 
                "-1049443099602863672005414110845383/6475493652071092377342075632248925", 
                "-33928771328349672752/6710882723444030396265", 
                "-7709701249/1332707603199", 
                "115645490545201688739423/1180930505435320712964524", 
                "115645490545201688739423/1129249246382787052692557", 
                "-45359291503068897957173364714575/124467473559655418851754339809099", 
                "268822992657694783313357026699929660/19219115346143349440306377959152709143", 
                "2792437758458344571435745132900955237860447279851348413/136327318094365033142328608149837471036178355451675052642", 
                "307590386268250616278206989886455354630216946/24101314864919422128432118021154540804409100841", 
                "286494815867291163035395404097122/10448614978421317014986895507176011", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/22", 
                0, 
                "1/22", 
                "-107/475", 
                "22/475", 
                "3/475", 
                "7/2550", 
                "-7687/205920", 
                "-41303/1330600", 
                "9944267/97082440", 
                0, 
                "3097387/96063395", 
                "713238887/25646731702", 
                "-227097980883/417443272693130", 
                "-696155788489727/8649162200155002", 
                "-5243949/42055015150", 
                "-637613173982647/59185322589456305", 
                "2732048796/103839335705", 
                "6304205971/768132488120", 
                "394948531187/38360234903250", 
                "3458297/378739710", 
                "34735/9497734", 
                "9788800767484413/65930682003683122", 
                "-19802192915297846566463837/101620264179370029570893953", 
                "-1161102680664054424944558045/15083608190963167603421599922", 
                "-16842993635834953000372377185/1721806954069203044793942812221", 
                "-9028900085021617937095289633/6546878309276758232926878763808", 
                "-364385289679134264866496497510055/30090372098658893240850361806369013", 
                "508829211115855574595763893370604291/7547820209120365356588415699221205751", 
                "13198342717448998791628763558750404113/246802716217481469911146237267691179618", 
                "15030208699806363408615340267136021513/4030440884765643939645924006231292521750", 
                "-3765976419937521237095/773351084163642649331618", 
                "-255327651613977834337452548427514261/39285561343335539151549011861170132511", 
                "-174095046756761122919220594054086778414/1038213108450592910589631587960701467835", 
                "-39725008479498543104725980513070885627/795436689233108845447945886514193449150", 
                "1084945592165617310539/39434091831241518899565", 
                "3560296801/1332707603199", 
                "10384993716439451446/295232626358830178241131", 
                "308406708772602304662721352073813672323820/3143258246705764418268875824642706439461003", 
                "-30212568105664776760770246054699/124467473559655418851754339809099", 
                "2475861603275302741073992248844103845/19219115346143349440306377959152709143", 
                "-14367584941310476779196331078245932340769004713268840103/817963908566190198853971648899024826217070132710050315852", 
                "-4782167475533697272646891782511602143390698560193546724823/13775416418259811266328284519820663054824891355380486914479", 
                "302816999918056485632011097650938803155530274/27377056540497877986034865779442428971733728031", 
                "35928383026419855925622196863042/13550299465985688530910674730116729", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/22", 
                "1/22", 
                0, 
                "22/475", 
                "-107/475", 
                "3/475", 
                "-46/1275", 
                "-1153/205920", 
                "138283/1330600", 
                "-596887/97082440", 
                0, 
                "3097387/96063395", 
                "-2697138919/128233658510", 
                "9587480777747/2087216363465650", 
                "1595633254282259/43245811000775010", 
                "238204597/126165045450", 
                "2653874533540969/118370645178912610", 
                "-23907228167/311518007115", 
                "6304205971/768132488120", 
                "276221544878327/36864185742023250", 
                "41689324/3598027245", 
                "-86485/9497734", 
                "-7670475929486967/65930682003683122", 
                "-224615569701219423389423/101620264179370029570893953", 
                "3714379854355519318678574031/30167216381926335206843199844", 
                "6393618571457485340698137675/1721806954069203044793942812221", 
                "-183096742645988027136679550381/935268329896679747560982680544", 
                "2031823033204333948736988005462811/30090372098658893240850361806369013", 
                "-86520642707166556500074203698043678/7547820209120365356588415699221205751", 
                "473515359286804731472562726821300145/246802716217481469911146237267691179618", 
                "216044773357478620718115110449488693737/4030440884765643939645924006231292521750", 
                "-3765976419937521237095/773351084163642649331618", 
                "-7952469854812391850325316293686083035798/177060024974413274956031396458293787227077", 
                "9884162464087598546671563572676537247/148316158350084701512804512565814495405", 
                "-1650260414339676976808320166618303/176489170009564864754370065789703450", 
                "-83147893904422132402979/512643193806139745694345", 
                "3560296801/1332707603199", 
                "115645490545201688739423/1180930505435320712964524", 
                "13607420423318911994321469425889932546533/3143258246705764418268875824642706439461003", 
                "-30212568105664776760770246054699/124467473559655418851754339809099", 
                "-6739831114709925431026038336895164307/19219115346143349440306377959152709143", 
                "2121462471337952562745721655126590401989950557575228387/136327318094365033142328608149837471036178355451675052642", 
                "1496592001481745924777712815238454089417461986673849311274/13775416418259811266328284519820663054824891355380486914479", 
                "782688663523453877581306258052499744584010740/27377056540497877986034865779442428971733728031", 
                "35928383026419855925622196863042/13550299465985688530910674730116729", 
                "-1719857063912427283272797527488518149850765178603910268/6056632463369033237288455492385308666065923262050541931", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/22", 
                "-5/22", 
                "1/22", 
                "3/475", 
                "7/475", 
                "3/475", 
                "-73/2550", 
                "10909/102960", 
                "1691/665300", 
                "-845199/48541220", 
                0, 
                "-483828/96063395", 
                "700047247/25646731702", 
                "381437276639/83488654538626", 
                "224155498446469/8649162200155002", 
                "147588733/126165045450", 
                "-844450467922242/59185322589456305", 
                "686182634/114769792095", 
                "26024781961/768132488120", 
                "-2891718994060523/36864185742023250", 
                "202518623/7196054490", 
                "34735/9497734", 
                "-7669518060521067/65930682003683122", 
                "-894831490174634193376007/101620264179370029570893953", 
                "3712483821054346797414087609/30167216381926335206843199844", 
                "-15551436277079815717591545185/1721806954069203044793942812221", 
                "106645114377057970468155366887/701451247422509810670737010408", 
                "-4819397019054040820771710682774420/30090372098658893240850361806369013", 
                "-53779861049162199951345304615357879/7547820209120365356588415699221205751", 
                "-1057651995204190923431448006463603402/123401358108740734955573118633845589809", 
                "-244345295605181399517410131150421200477/4030440884765643939645924006231292521750", 
                "1202328495815603123165/386675542081821324665809", 
                "5561279656451195522226200010767471257883/177060024974413274956031396458293787227077", 
                "9865303567866342048987806303885326207/148316158350084701512804512565814495405", 
                "-388533696792512755381782163420303/176489170009564864754370065789703450", 
                "-4904465047354004065586561/30245948434562244995966355", 
                "-7709701249/1332707603199", 
                "115645490545201688739423/1180930505435320712964524", 
                "-1157820516236765613493822553146727322307627/3143258246705764418268875824642706439461003", 
                "10670697174000304429285420748436/124467473559655418851754339809099", 
                "263282200004847304282208732610063144/19219115346143349440306377959152709143", 
                "2822038908281024468000213478476213968933083162271835671/136327318094365033142328608149837471036178355451675052642", 
                "-23898762468163495667862315586460553206165347881653350638/13775416418259811266328284519820663054824891355380486914479", 
                "134382628266616612222696948422490831546590526/27377056540497877986034865779442428971733728031", 
                "-3004500290103428254328147802510824/13550299465985688530910674730116729", 
                "87190535561800350466702738237897146884245067782475692/6056632463369033237288455492385308666065923262050541931", 
                "38725037976322608178897433996831676845386510/1376723357150834467156432476304045884111327267", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/22", 
                "1/22", 
                "-5/22", 
                "7/475", 
                "3/475", 
                "3/475", 
                "91/850", 
                "-509/102960", 
                "-11311/665300", 
                "-82021/48541220", 
                0, 
                "-483828/96063395", 
                "-2763097119/128233658510", 
                "-2566688616643/2087216363465650", 
                "7513408/2813533895", 
                "274011626/63082522725", 
                "2660949795020079/118370645178912610", 
                "1038714123/38256597365", 
                "26024781961/768132488120", 
                "26024781961/672986577250", 
                "-267922361/3598027245", 
                "-86485/9497734", 
                "9787842898518513/65930682003683122", 
                "9787842898518513/64026802376040197", 
                "-2187886554094908314891069823/30167216381926335206843199844", 
                "7441838538728288456503769675/1721806954069203044793942812221", 
                "-34251978410089860738011035379/4910158731957568674695159072856", 
                "-168148481840550999832347835075204/30090372098658893240850361806369013", 
                "-1209405651294472108930516675635138623/7547820209120365356588415699221205751", 
                "-14873883493211798432994255934705199507/246802716217481469911146237267691179618", 
                "-21398773540113672571583099299296843449/2015220442382821969822962003115646260875", 
                "1202328495815603123165/386675542081821324665809", 
                "-530468515657858417748038658984078663/78571122686671078303098023722340265022", 
                "-1047068418743978313307711/6182264375029384459562290", 
                "21532098119868168166641840350367275323/795436689233108845447945886514193449150", 
                "64108766322917709490201/2326611418043249615074335", 
                "-7709701249/1332707603199", 
                "-109806039295371408666769/295232626358830178241131", 
                "257141312225336441964160433791683988802040/3143258246705764418268875824642706439461003", 
                "10670697174000304429285420748436/124467473559655418851754339809099", 
                "-4322001707130175743107445790491780/19219115346143349440306377959152709143", 
                "-159825519825832991017951549090/477784766187630986951695276531381", 
                "192279821940504082450879503263073522888681021052359666288/13775416418259811266328284519820663054824891355380486914479", 
                "614254291872014004171992108824051772975070992/27377056540497877986034865779442428971733728031", 
                "-3004500290103428254328147802510824/13550299465985688530910674730116729", 
                "131867371906864496579015016543240180206487288503515534/6056632463369033237288455492385308666065923262050541931", 
                "30815602246476362026734944641692337635409124/1376723357150834467156432476304045884111327267", 
                "-6604902420663764493749716/23165232428336365122628717", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/22", 
                0, 
                0, 
                0, 
                0, 
                "1/25", 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-5078814/96063395", 
                "491184652/64116829255", 
                "-466452646016/1043608181732825", 
                "-271480954054799/43245811000775010", 
                "-1184923/1328053110", 
                "141715598381428/11837064517891261", 
                "-878732858/114769792095", 
                "-15147332453/192033122030", 
                "-1293277524628/223871573332125", 
                "-3822286/568109565", 
                "36043/28493202", 
                "-93914676262646/32965341001841561", 
                "-226734595306139778075150/101620264179370029570893953", 
                "-131091718309849994605281017/30167216381926335206843199844", 
                "306037450388347473083217243/245972422009886149256277544603", 
                "-5811512694291795/2543982924274086008", 
                "-145606351665410457286775951619396/30090372098658893240850361806369013", 
                "-2565789269003/525148277700741", 
                "-22703367711324966035863168643455565/17628765444105819279367588376263655687", 
                "-9030758262644819855/6775370789191322863383", 
                "-1497688856459389241645/386675542081821324665809", 
                "-14496128531884436007539854858213750/5612223049047934164507001694452876073", 
                "-1684854170259048965008530552627400379/1038213108450592910589631587960701467835", 
                "-8325540502074320159056922391/2873527247424491847056612217550", 
                "-14897680805645470649/6710882723444030396265", 
                "-5252783758/1332707603199", 
                "-2132005128457504457115/1180930505435320712964524", 
                "-2132005128457504457115/1129249246382787052692557", 
                "-923941726976742608972040486518/124467473559655418851754339809099", 
                "-33559767579348559875985017329866012/19219115346143349440306377959152709143", 
                "-41623518809305770893366785659859566952116311277805386289/1635927817132380397707943297798049652434140265420100631704", 
                "46461439427211150115983073052141263235252849/48202629729838844256864236042309081608818201682", 
                "-1548879330225026922457360229419055/41794459913685268059947582028704044", 
                "-108739035558660567879/11016815614603958872436", 
                "779882323619948308972865507884944418725986010459616799/726795895604283988474614659086237039927910791446065031720", 
                "430667957051856117447998204096927/287383387710204584880349623559631880", 
                "1349380346236284509725253742497027506811/1323189511851856743786237433262903066638840", 
                "87536616549849443867/61363447459957150780440", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                "-1/22", 
                0, 
                0, 
                "1/25", 
                0, 
                0, 
                "-323/6864", 
                "3603/665300", 
                "-57861/6934460", 
                0, 
                "-281865/19212679", 
                "1012946347/128233658510", 
                "-4322550648281/2087216363465650", 
                "157081030485833/43245811000775010", 
                "-1184923/1328053110", 
                "-224659833173081/23674129035782522", 
                "1222857983/114769792095", 
                "3135669743/768132488120", 
                "-35637806945881/447743146664250", 
                "-3822286/568109565", 
                "36043/28493202", 
                "-141557574945175/65930682003683122", 
                "-296052508603733560915033/101620264179370029570893953", 
                "-49046872631975445779748439/30167216381926335206843199844", 
                "-6538757761966942691079522983/1721806954069203044793942812221", 
                "-14478501281851599640595072035/19640634927830274698780636291424", 
                "-47247801063817360680396420009887/30090372098658893240850361806369013", 
                "-36433191619778296044768375269443198/22643460627361096069765247097663617253", 
                "-1057399626204591343837923599583421387/246802716217481469911146237267691179618", 
                "-11189774094366217784882943632107550191/4030440884765643939645924006231292521750", 
                "464169002974189702919/386675542081821324665809", 
                "-419746595999901874719134377123553071/78571122686671078303098023722340265022", 
                "-1460484294235231154618260248272702879/296632316700169403025609025131628990810", 
                "-191335448215570524003663944139137/88244585004782432377185032894851725", 
                "-19705843193245247144/6710882723444030396265", 
                "-5252783758/1332707603199", 
                "-2132005128457504457115/1180930505435320712964524", 
                "-23012436259402449034991130607180270335505/3143258246705764418268875824642706439461003", 
                "-277277815061322782381267745663/124467473559655418851754339809099", 
                "-425475344240557197164492043271122997/19219115346143349440306377959152709143", 
                "-16498265230372173219929824671292001520678614751049014379/1635927817132380397707943297798049652434140265420100631704", 
                "6971358686464274967616233121350245220719723892623957605/27550832836519622532656569039641326109649782710760973828958", 
                "194229109250889298051371398641094501591714189/657049356971949071664836778706618295321609472744", 
                "987962771823648202670402456085973/325207187183656524741856193522801496", 
                "286964520735165125492824636237511100931922359063186373/242265298534761329491538219695412346642636930482021677240", 
                "-246727889591798317784151171563033123896233065523104011/6645039136110279914780959660129441827843707127631410060", 
                "-19157078838671135436138516008691791182291/1984784267777785115679356149894354599958260", 
                "87536616549849443867/61363447459957150780440", 
                "-862019691956325161937/1032648458033585550541238", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                "-1/22", 
                "1/25", 
                0, 
                0, 
                "-19/425", 
                "-361/34320", 
                "-6099/665300", 
                "23493/6934460", 
                0, 
                "-281865/19212679", 
                "-1407851207/128233658510", 
                "-2152730586219/2087216363465650", 
                "28671229/2813533895", 
                "-5611222/3320132775", 
                "255907886018909/59185322589456305", 
                "199789666/38256597365", 
                "3135669743/768132488120", 
                "3135669743/672986577250", 
                "-91517357/1136219130", 
                "-53884/14246601", 
                "-44861810192815/65930682003683122", 
                "-44861810192815/64026802376040197", 
                "-40802029705263086852978985/15083608190963167603421599922", 
                "2136715545630220484808641508/1721806954069203044793942812221", 
                "-57808044988528235730863366009/19640634927830274698780636291424", 
                "-47957526077402189697783429351877/30090372098658893240850361806369013", 
                "-35904187510589891039396428146649093/22643460627361096069765247097663617253", 
                "-648704259079083220264138461991658511/246802716217481469911146237267691179618", 
                "-17645949804101485380374857949346260059/4030440884765643939645924006231292521750", 
                "464169002974189702919/386675542081821324665809", 
                "-119329967501052159414924321561758179/78571122686671078303098023722340265022", 
                "-8966415894653128659981/6182264375029384459562290", 
                "-984183675333648369823292449626299/176489170009564864754370065789703450", 
                "-2930267218250140313/516221747957233107405", 
                "-5252783758/1332707603199", 
                "-4267985872400636820905/590465252717660356482262", 
                "-6681810949482077660879178086764863204570/3143258246705764418268875824642706439461003", 
                "-277277815061322782381267745663/124467473559655418851754339809099", 
                "8124517616321689109892376892446389/19219115346143349440306377959152709143", 
                "600881415303726729523879660709/955569532375261973903390553062762", 
                "-310820134099416776757567798942273602076851741448647432238/13775416418259811266328284519820663054824891355380486914479", 
                "-6586518260209639600202075323415125888631995859/657049356971949071664836778706618295321609472744", 
                "987962771823648202670402456085973/325207187183656524741856193522801496", 
                "-4175691084321829865814571626996346332115894061084000721/121132649267380664745769109847706173321318465241010838620", 
                "-124380815340124065216649516655800490286572799138357967/13290078272220559829561919320258883655687414255262820120", 
                "908479919645621428891604101342493/223623541045975081312256972378742120", 
                "-94553269144524804973/10227241243326191796740", 
                "-862019691956325161937/1032648458033585550541238", 
                "-862019691956325161937/1031786438341629225379301", 
                1, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                "1/22", 
                "-1/25", 
                0, 
                0, 
                "19/2550", 
                "361/205920", 
                "2033/1330600", 
                "-673131/13868920", 
                0, 
                "173926/19212679", 
                "1054919747/128233658510", 
                "-1414327817591/2087216363465650", 
                "-217597444/2813533895", 
                "-22586068/3320132775", 
                "-819321281029283/118370645178912610", 
                "-319825871/38256597365", 
                "-8364537003/768132488120", 
                "-8364537003/672986577250", 
                "4280111/568109565", 
                "36043/28493202", 
                "-22241508278150/32965341001841561", 
                "-44483016556300/64026802376040197", 
                "-81339138141914587436005575/30167216381926335206843199844", 
                "-6523627128055582159883286183/1721806954069203044793942812221", 
                "1134023389994764401201845077/2805804989690039242682948041632", 
                "-113883204864351394730783107466785/30090372098658893240850361806369013", 
                "-35811371959321350142629423257218648/22643460627361096069765247097663617253", 
                "-325575286526580539435370081980224038/123401358108740734955573118633845589809", 
                "74599047032198191439272833206116796/80608817695312878792918480124625850435", 
                "-2969883259579261180663/773351084163642649331618", 
                "-403202160299267679199446200094252075/78571122686671078303098023722340265022", 
                "-9079885160534443252373/6182264375029384459562290", 
                "-988494496013493446034043522754467/176489170009564864754370065789703450", 
                "-2943102075033984529/516221747957233107405", 
                "1469803291/1332707603199", 
                "-11984150133018627655705/590465252717660356482262", 
                "3512489385223030230362154448351206442950/3143258246705764418268875824642706439461003", 
                "145759194554318043842926897905/124467473559655418851754339809099", 
                "-142180944728420900547053031004653131/19219115346143349440306377959152709143", 
                "-31546692861863967283570674729233/2866708597125785921710171659188286", 
                "-95144623935924709037808401259390929212683326906520879374/13775416418259811266328284519820663054824891355380486914479", 
                "157648240401390341702604050766104511343629389/657049356971949071664836778706618295321609472744", 
                "327637201409895185130724337704373/325207187183656524741856193522801496", 
                "-1282319913913395077931298631344217981226539290074114561/121132649267380664745769109847706173321318465241010838620", 
                "239214568695867010854710606040287171107848636620107/699477803801082096292732595803099139773021802908569480", 
                "297262690846594664026410204650173/223623541045975081312256972378742120", 
                "-377400679322457343933/10227241243326191796740", 
                "-862019691956325161937/1032648458033585550541238", 
                "-862019691956325161937/1031786438341629225379301", 
                "-3710706165847398275414791822853453/8380748772472119435448364143085165", 
                1, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                "1/22", 
                0, 
                0, 
                "-1/25", 
                0, 
                0, 
                "323/41184", 
                "-61261/1330600", 
                "-142393/13868920", 
                0, 
                "173926/19212679", 
                "-1365877807/128233658510", 
                "-4117386778909/2087216363465650", 
                "48258202120306/21622905500387505", 
                "-578339/664026555", 
                "206177669996/40958700753949", 
                "-9035854348/114769792095", 
                "-8364537003/768132488120", 
                "53204085507713/5820660906635250", 
                "-12911813/1136219130", 
                "-53884/14246601", 
                "-70968184290845/32965341001841561", 
                "42825875340683394403868/101620264179370029570893953", 
                "-12003755974654289792125099/7541804095481583801710799961", 
                "2144497534356089552083790308/1721806954069203044793942812221", 
                "-14406603160242998130518316295/19640634927830274698780636291424", 
                "-46492050218458123354265376421931/30090372098658893240850361806369013", 
                "-86042372767027509629464842261868681/22643460627361096069765247097663617253", 
                "125067963010722473186965032766364312/123401358108740734955573118633845589809", 
                "-210154070859195359911501851611163466/80608817695312878792918480124625850435", 
                "-2969883259579261180663/773351084163642649331618", 
                "-394333950695705614081760355755174175/78571122686671078303098023722340265022", 
                "-1442260936004714759148974779047732047/296632316700169403025609025131628990810", 
                "-510399863557165591527282999553021/88244585004782432377185032894851725", 
                "-19872696331435221952/6710882723444030396265", 
                "1469803291/1332707603199", 
                "2366052942325272763605/1180930505435320712964524", 
                "-63642210317193738257154233847618917604545/3143258246705764418268875824642706439461003", 
                "145759194554318043842926897905/124467473559655418851754339809099", 
                "-145504153980688071437519967829200005/19219115346143349440306377959152709143", 
                "1283612504542989892616754060365225238906405183211197495/545309272377460132569314432599349884144713421806700210568", 
                "-226845608958636532741670817282074117387727883526130948939/27550832836519622532656569039641326109649782710760973828958", 
                "-6623099129059138556550842671290115878880080659/657049356971949071664836778706618295321609472744", 
                "327637201409895185130724337704373/325207187183656524741856193522801496", 
                "804433360658848842555675784756963939380161272604357413/242265298534761329491538219695412346642636930482021677240", 
                "-3668399994610737681391065115653457665842582290741049/349738901900541048146366297901549569886510901454284740", 
                "-68039688000279689836643977273796462489891/1984784267777785115679356149894354599958260", 
                "-564059546530266248453/61363447459957150780440", 
                "-862019691956325161937/1032648458033585550541238", 
                "-263696486050077294009097893950590741521491/595568317588819057008473003249910088710365", 
                "-10101966718991561559285653389266/8380748772472119435448364143085165", 
                "-20929317721576252149837/9675423430528189225791184", 
                1, 
                0, 
                0
            ], 
            [
                "1/22", 
                0, 
                0, 
                0, 
                0, 
                "-1/25", 
                0, 
                0, 
                0, 
                0, 
                0, 
                "846469/96063395", 
                "-3219935012/64116829255", 
                "-267875697404/1043608181732825", 
                "-201201529852753/21622905500387505", 
                "-578339/664026555", 
                "-53799984353761/696297912817133", 
                "-976910882/114769792095", 
                "3974760151/384066244060", 
                "-28396782477331/2910330453317625", 
                "-12911813/1136219130", 
                "-53884/14246601", 
                "31860723597707/65930682003683122", 
                "-217532649814444086636735/101620264179370029570893953", 
                "5314672668216901276687588/7541804095481583801710799961", 
                "-934992945937556292970780668/245972422009886149256277544603", 
                "-1366282719186135/635995731068521502", 
                "-136927820723573491509983100211152/30090372098658893240850361806369013", 
                "-2412861314236/525148277700741", 
                "-3402977796583975968788183091329145/2712117760631664504518090519425177798", 
                "-5865636516764932765/4516913859460881908922", 
                "914472575420339724405/773351084163642649331618", 
                "-13970765572610905168793929898796250/5612223049047934164507001694452876073", 
                "-4539130267521612785181132171676557727/1038213108450592910589631587960701467835", 
                "-8214075352604726921267088743/2873527247424491847056612217550", 
                "-39165040127351441977/6710882723444030396265", 
                "1469803291/1332707603199", 
                "2366052942325272763605/1180930505435320712964524", 
                "2366052942325272763605/1129249246382787052692557", 
                "-2513448275394170796676794009430/124467473559655418851754339809099", 
                "88068237350490345376620585296444900/19219115346143349440306377959152709143", 
                "-3707739299017202169736199085921387603479087589031622315/545309272377460132569314432599349884144713421806700210568", 
                "274298353591819293052254159253137690945694785/48202629729838844256864236042309081608818201682", 
                "-454426380155225866241863584258335/41794459913685268059947582028704044", 
                "-362166092627549782295/11016815614603958872436", 
                "-5025326396497500763785005961698023804214086176239770241/726795895604283988474614659086237039927910791446065031720", 
                "-2775094379178446204844607482932993/287383387710204584880349623559631880", 
                "-8694999832001176298246196754107423171749/1323189511851856743786237433262903066638840", 
                "-564059546530266248453/61363447459957150780440", 
                "-228609500667519455193601/516324229016792775270619", 
                "-717284934267168828871313227507683468744/595568317588819057008473003249910088710365", 
                "-10101966718991561559285653389266/8380748772472119435448364143085165", 
                "-20929317721576252149837/9675423430528189225791184", 
                "-20929317721576252149837/9654494112806612973641347", 
                1, 
                0
            ], 
            [
                "-3/22", 
                "-3/22", 
                "-3/22", 
                "-3/19", 
                "-3/19", 
                "-3/19", 
                "2/255", 
                "1/99", 
                "338/33265", 
                "2/149", 
                0, 
                "223652/19212679", 
                "129755024/12823365851", 
                "283697947744/208721636346565", 
                "9106092/562706779", 
                "10641412/4205501515", 
                "81976736/5382228203", 
                "64/3479", 
                "2199287/127174253", 
                "8797148/445686475", 
                "2/87", 
                "117025/4748867", 
                "-166032704199195/65930682003683122", 
                "-166032704199195/64026802376040197", 
                "-116120204742988556407309635/30167216381926335206843199844", 
                "6076519803287552962380058250/245972422009886149256277544603", 
                "-6574634680556805/2543982924274086008", 
                "-164726228733707968329872227576284/30090372098658893240850361806369013", 
                "-2902708468237/525148277700741", 
                "-119536917948603896770996648078977195/35257530888211638558735176752527311374", 
                "-15849469605588754355/4516913859460881908922", 
                "1364667872390741654205/55239363154545903523687", 
                "-74177047087458164481792803447088125/11224446098095868329014003388905752146", 
                "-380162728512142941531/67936971154169059995190", 
                "-74326504582879316795537/9980886782786187872500850", 
                "-221296619/29193580665", 
                "10912/442829", 
                "10228512565495880530875/590465252717660356482262", 
                "20457025130991761061750/1129249246382787052692557", 
                "848913456825/44716275178381", 
                "415400900147844696972757148400066075/19219115346143349440306377959152709143", 
                "30722646264909747575827020812075/955569532375261973903390553062762", 
                "473962500822723095304199201862003411034155550/24101314864919422128432118021154540804409100841", 
                "1801491649078196983053836722009125/41794459913685268059947582028704044", 
                "243782984438717439525/11016815614603958872436", 
                "717727041991709421813178789177379158501145798110343565/24226529853476132949153821969541234664263693048202167724", 
                "4926893568789477243174915/119080539396000518465513732", 
                "2608918252725781877297085/92660929713345460490514868", 
                "56415/1432396", 
                "-13455057271017150257310/516324229016792775270619", 
                "-26910114542034300514620/1031786438341629225379301", 
                "-378991762577055/14519145278904821", 
                "-906464238474724773816675/19350846861056378451582368", 
                "-906464238474724773816675/19308988225613225947282694", 
                "-1570395/33379148", 
                1
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "3/10", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "3/10", 
                "-28/197", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/8", 
                "15/394", 
                "15/338", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "3/10", 
                "-28/197", 
                "-28/169", 
                "-4/40887", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/8", 
                "15/394", 
                "-113/15210", 
                "-2257/40887", 
                "68098/1535077", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/8", 
                "-5/394", 
                "563/15210", 
                "-2257/40887", 
                "68098/1535077", 
                "-84731/1450346", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/20", 
                "-12/197", 
                "-12/169", 
                "4682/40887", 
                "114691/1535077", 
                "-90225765/1041348428", 
                "-2005017/21789146", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "3/20", 
                "16/197", 
                "-68/7605", 
                "-386/13629", 
                "-16455/1535077", 
                "-131512873/2082696856", 
                "3136715/43578292", 
                "-25791571/495401128", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/20", 
                "-12/197", 
                "214/2535", 
                "-3790/40887", 
                "-90011/1535077", 
                "114273021/1041348428", 
                "-2005017/21789146", 
                "-10209678/61925141", 
                "-141296249924/1280749221351", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "3/20", 
                "16/197", 
                "-68/7605", 
                "-2510/40887", 
                "-16459/1535077", 
                "-66247303/2082696856", 
                "3136715/43578292", 
                "-112671653/990802256", 
                "-2740767382561/17930489098914", 
                "-20850608717123/223478912019064", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "9/40", 
                "113/394", 
                "-37/15210", 
                "-4801/40887", 
                "-4490/1535077", 
                "-180251/1450346", 
                "3122530/10894573", 
                "-48947745/247700564", 
                "788781217334/2988414849819", 
                "-11525858516271/55869728004766", 
                "6613749692/22947885209", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "3/20", 
                "-4/197", 
                "608/7605", 
                "-386/13629", 
                "-16455/1535077", 
                "157081603/2082696856", 
                "-2568521/43578292", 
                "-25791571/495401128", 
                "-500217833809/1280749221351", 
                "5011399345769/55869728004766", 
                "33927027412665212/302777220037426707", 
                "-170989388717/991793316789", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/20", 
                "18/197", 
                "-124/2535", 
                "-3790/40887", 
                "-90011/1535077", 
                "-71151/725173", 
                "1136955/10894573", 
                "-10209678/61925141", 
                "360732788900/2988414849819", 
                "-5162583869871/27934864002383", 
                "2750993712/22947885209", 
                "261340523846/991793316789", 
                "-5008284428437053428/176556904999959888191", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "9/40", 
                "-17/394", 
                "4357/15210", 
                "-4801/40887", 
                "-4490/1535077", 
                "305006573/1041348428", 
                "-2343141/21789146", 
                "-48947745/247700564", 
                "-2115054951886/8965244549457", 
                "19233588928253/55869728004766", 
                "-8879841272555684/100925740012475569", 
                "-257380505333/991793316789", 
                "25547544662084743028/176556904999959888191", 
                "-347516565597745164109/5069345119038809810209", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "3/20", 
                "-4/197", 
                "608/7605", 
                "-2510/40887", 
                "-16459/1535077", 
                "38317177/520674214", 
                "-601453/21789146", 
                "-112671653/990802256", 
                "2869154990911/17930489098914", 
                "33363962539127/223478912019064", 
                "-91000744885252583/302777220037426707", 
                "-906957376/90163028799", 
                "-15635205308454366877/176556904999959888191", 
                "-653482197223716729953/20277380476155239240836", 
                "58064395125666753303955/204390492928943503836304", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "9/40", 
                "-17/394", 
                "-17/338", 
                "12203/40887", 
                "439027/1535077", 
                "-105441345/1041348428", 
                "-2343141/21789146", 
                "97021325/247700564", 
                "-336398253910/8965244549457", 
                "-8014764803275/55869728004766", 
                "-21425725490938492/100925740012475569", 
                "-257380505333/991793316789", 
                "-12438322852697562937/176556904999959888191", 
                "-380227416885015747844/5069345119038809810209", 
                "-9679409004337674010373/25548811616117937979538", 
                "-102926435623800/554515262399621", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "3/40", 
                "-69/394", 
                "1229/15210", 
                "6421/40887", 
                "148688/1535077", 
                "241087/1450346", 
                "-3330137/10894573", 
                "34657633/123850282", 
                "-1787060502908/8965244549457", 
                "8782179694805/27934864002383", 
                "-4514942104/22947885209", 
                "-415937240171/991793316789", 
                "3770509753697790398/176556904999959888191", 
                "-2804089192001299052224/5069345119038809810209", 
                "70210030877560801854/1824915115436995569967", 
                "10710265492574340166880/540886896988919785112941", 
                "431432178098638/6242969233552095", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "3/40", 
                "41/394", 
                "-2489/15210", 
                "6421/40887", 
                "148688/1535077", 
                "-81833659/260337107", 
                "1616424/10894573", 
                "34657633/123850282", 
                "1436514636988/8965244549457", 
                "-19194747924058/27934864002383", 
                "7829652628394080/100925740012475569", 
                "146029642409/991793316789", 
                "-15390759498560835794/176556904999959888191", 
                "805271389685504233579/5069345119038809810209", 
                "-14215586336929963919419/51097623232235875959076", 
                "-24783602125615768490340/540886896988919785112941", 
                "431432178098638/6242969233552095", 
                "-836163303616786918173884/4476350091772501259712061", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "3/20", 
                "-4/197", 
                "-4/169", 
                "1046/13629", 
                "120009/1535077", 
                "-50317875/2082696856", 
                "-2568521/43578292", 
                "141089961/990802256", 
                "3084824107613/17930489098914", 
                "-1757234394209/223478912019064", 
                "-109723314760778647/302777220037426707", 
                "-170989388717/991793316789", 
                "-49552224622994842819/176556904999959888191", 
                "-194709838097350274790/5069345119038809810209", 
                "-6633544985510802168065/204390492928943503836304", 
                "2116365128972374884631/49171536089901798646631", 
                "1780300977565/12612059057681", 
                "-3563238883257423527850/4476350091772501259712061", 
                "74514289399896837698553390/1152779330550586779215871461", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "3/20", 
                "-4/197", 
                "-4/169", 
                "1046/13629", 
                "120009/1535077", 
                "-29849085/520674214", 
                "-601453/21789146", 
                "141089961/990802256", 
                "-5498495836115/17930489098914", 
                "-29758610487595/223478912019064", 
                "38589313281210931/302777220037426707", 
                "-906957376/90163028799", 
                "10425701369817631073/176556904999959888191", 
                "-563714660132965877753/20277380476155239240836", 
                "-214831345316674095805/735217600463825553368", 
                "-12529042269648608874738/49171536089901798646631", 
                "1780300977565/12612059057681", 
                "279915510323721369561750/4476350091772501259712061", 
                "13001325871229362887299310/1152779330550586779215871461", 
                "-367906550489206875028083877/3724245168947909310439768259", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "3/40", 
                "41/394", 
                "41/338", 
                "-19/59", 
                "-226611/1535077", 
                "36369540/260337107", 
                "1616424/10894573", 
                "-179560481/247700564", 
                "382835653502/8965244549457", 
                "9640856521181/55869728004766", 
                "9798122221622100/100925740012475569", 
                "146029642409/991793316789", 
                "12600985285735739191/176556904999959888191", 
                "829375980703572619894/5069345119038809810209", 
                "1217573319635307055339/7299660461747982279868", 
                "31025251828844/554515262399621", 
                "-1573145421840557/6242969233552095", 
                "-846712181479374575480684/4476350091772501259712061", 
                "-9548508442599044/41050967542019507", 
                "-82452788540355077953592976/3724245168947909310439768259", 
                "-1468089623233656/59760330548505017", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "9/40", 
                "23/394", 
                "23/338", 
                "-1101/4543", 
                "125172/1535077", 
                "225649575/2082696856", 
                "5014435/43578292", 
                "-141756513/495401128", 
                "35090962985/2988414849819", 
                "7362031992297/55869728004766", 
                "16836106222440084/100925740012475569", 
                "206925607508/991793316789", 
                "4177194230776038883/176556904999959888191", 
                "1778236486156546544803/20277380476155239240836", 
                "58888125014684919687823/204390492928943503836304", 
                "82442963928265/554515262399621", 
                "-550800334041448/3745781540131257", 
                "-98786346208631878167485/13429050275317503779136183", 
                "-1114029396788135/123152902626058521", 
                "-5182792019553974225362063532/167591032602655918969789571655", 
                "-92280725952178042/2689214874682725765", 
                "-348977279733935527/3962312963997956937", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-11/20", 
                "-22/197", 
                "-22/169", 
                "-3866/40887", 
                "-239527/1535077", 
                "-72585/725173", 
                "-3226/30347", 
                "27071831/495401128", 
                "-64495285913/8965244549457", 
                "7311979246259/111739456009532", 
                "2087362/68843655627", 
                "-32988815908/991793316789", 
                "-4398282317013227405/176556904999959888191", 
                "2021181942776012984141/20277380476155239240836", 
                "-7998007702317048813953/102195246464471751918152", 
                "4728681712470/554515262399621", 
                "-25095425035172/189180885865215", 
                "-163078036539363408153042/4476350091772501259712061", 
                "-1839057052395222/41050967542019507", 
                "-172825369431069640933701389/11172735506843727931319304777", 
                "-6154385703258443/358561983291030102", 
                "-21975452/388651733", 
                "82697654446580718495/1821399820914738576581", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/40", 
                "17/394", 
                "-139/5070", 
                "1159/40887", 
                "72221/1535077", 
                "-292106631/2082696856", 
                "953851/43578292", 
                "120764263/990802256", 
                "611754538939/17930489098914", 
                "-35584298008783/223478912019064", 
                "24011454467614559/302777220037426707", 
                "86720994749/991793316789", 
                "-3599048074608319967/176556904999959888191", 
                "1846273114757398651427/20277380476155239240836", 
                "-4247044840549260805233/29198641846991929119472", 
                "-159512309953874359213221/2704434484944598925564705", 
                "507985905400426/18728907700656285", 
                "-898902670571617835875163/13429050275317503779136183", 
                "244906716288820448707471432/3458337991651760337647614383", 
                "-476724019623336960230863814/18621225844739546552198841295", 
                "5551181472296834608049503403/134036734482621757466200138860", 
                "7809525139920290/3962312963997956937", 
                "-109241637886664511490/1821399820914738576581", 
                "4814887024357046880329/91337308461508357354758", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/40", 
                "-13/394", 
                "199/5070", 
                "1159/40887", 
                "72221/1535077", 
                "43521/1450346", 
                "-3028153/21789146", 
                "120764263/990802256", 
                "-832835150309/17930489098914", 
                "159556285433/1123009608136", 
                "-36163600553179375/302777220037426707", 
                "-155492225884/991793316789", 
                "-1182720072188717717/176556904999959888191", 
                "-857294407875050527415/10138690238077619620418", 
                "2073687368835089057415/51097623232235875959076", 
                "86762910506946825439756/2704434484944598925564705", 
                "507985905400426/18728907700656285", 
                "1085724165213707612220652/13429050275317503779136183", 
                "-185743829860379354850343955/3458337991651760337647614383", 
                "7296957321321695217150107726/167591032602655918969789571655", 
                "-2883105073442100743600583803/134036734482621757466200138860", 
                "7809525139920290/3962312963997956937", 
                "-109241637886664511490/1821399820914738576581", 
                "4814887024357046880329/91337308461508357354758", 
                "-28750167598967761783243269451423579/543581077570674427895070639102688564", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/40", 
                "17/394", 
                "17/338", 
                "-1927/13629", 
                "-30138/1535077", 
                "42923295/2082696856", 
                "953851/43578292", 
                "-87696055/495401128", 
                "188111574607/2988414849819", 
                "2923526432850/27934864002383", 
                "8928842174573264/302777220037426707", 
                "86720994749/991793316789", 
                "-2204731473027237161/176556904999959888191", 
                "1851075878099206478123/20277380476155239240836", 
                "548964603451215364605/6011485086145397171656", 
                "191813718803677261325642/2704434484944598925564705", 
                "-2261786185582379/18728907700656285", 
                "-968663789556587956076333/13429050275317503779136183", 
                "-54722995459212465450504596/3458337991651760337647614383", 
                "-362877924316794751489488739/55863677534218639656596523885", 
                "-1087715572307908184958687995/26807346896524351493240027772", 
                "286056611337354056/3962312963997956937", 
                "246596407117138843199/1821399820914738576581", 
                "3824658271536886708727/91337308461508357354758", 
                "-17168437777866561692413716930975614/135895269392668606973767659775672141", 
                "-1085003988044573183929512073127438772/103558442174508926767499256205565347079", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-3/20", 
                "14/197", 
                "-184/2535", 
                "-4370/40887", 
                "-133561/1535077", 
                "-82041/725173", 
                "1201225/21789146", 
                "-127626093/990802256", 
                "2803403979671/17930489098914", 
                "-30499897473509/223478912019064", 
                "11623377485/68843655627", 
                "285286187650/991793316789", 
                "-13328407757957880553/176556904999959888191", 
                "1045886186789140971215/10138690238077619620418", 
                "-28029022805597593551575/204390492928943503836304", 
                "248050232809384564441373/8113303454833796776694115", 
                "-296870538784582/1248593846710419", 
                "-7329958229713189478720/4476350091772501259712061", 
                "9777432007490681360349600/1152779330550586779215871461", 
                "-13245326761458793883358263333/167591032602655918969789571655", 
                "-10718837075996153874038621/1015429806686528465653031355", 
                "23653636075538750/1320770987999318979", 
                "118318180259985632349/1821399820914738576581", 
                "-1326225047128257497714/137005962692262536032137", 
                "13361615885649776101058875415179839/271790538785337213947535319551344282", 
                "-30893103036355949124672245599022603186/310675326523526780302497768616696041237", 
                "2079161065198434237962132607045926533883/48004798774719784158075121140514682596893", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-3/10", 
                "43/197", 
                "-3187/7605", 
                "-10964/40887", 
                "-116887/1535077", 
                "-847484387/2082696856", 
                "23452657/43578292", 
                "-74397043/247700564", 
                "1423983245674/1280749221351", 
                "-68812096898539/111739456009532", 
                "-16383459696533986/302777220037426707", 
                "111665756611/110199257421", 
                "-90211842796583609424/176556904999959888191", 
                "4824673426393938078341/10138690238077619620418", 
                "-3141691305681761847487/10757394364681237044016", 
                "2520589416790181528773871/8113303454833796776694115", 
                "-1648303927021075/3745781540131257", 
                "-2606770150503265229094305/13429050275317503779136183", 
                "78272745372055156965342178/3458337991651760337647614383", 
                "40712590128845848430595852313/167591032602655918969789571655", 
                "-47679455424430916359436091497/134036734482621757466200138860", 
                "-83480276249210389/3962312963997956937", 
                "376615072621628691692/1821399820914738576581", 
                "-10683270310718928815621/274011925384525072064274", 
                "16226071964481687263992532475935258/135895269392668606973767659775672141", 
                "-87015317987244426652604536024370595460/310675326523526780302497768616696041237", 
                "4422951934161232510730474399355815282485/48004798774719784158075121140514682596893", 
                "695082870433608394771363512997183186594207/2208674557858526308925301934523885047523708", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "9/40", 
                "23/394", 
                "23/338", 
                "709/5841", 
                "125216/1535077", 
                "-492271695/2082696856", 
                "5014435/43578292", 
                "170569135/990802256", 
                "474205336405/2561498442702", 
                "-54772354833439/223478912019064", 
                "5399086765241365/100925740012475569", 
                "206925607508/991793316789", 
                "-10291208665119858164/176556904999959888191", 
                "1728399659309531407951/20277380476155239240836", 
                "-25897164456788671760449/102195246464471751918152", 
                "-270798333604840298337818/2704434484944598925564705", 
                "775749264918230/3745781540131257", 
                "27296532109344477136405/13429050275317503779136183", 
                "-279804492979750982797222451/3458337991651760337647614383", 
                "-2787955141770975130899823669/167591032602655918969789571655", 
                "356490886594988342353775531/3046289420059585396959094065", 
                "-106042198429806259/3962312963997956937", 
                "-42072995709292536373/1821399820914738576581", 
                "2592842992800506146186/45668654230754178677379", 
                "17206316681038729151429539621534964/135895269392668606973767659775672141", 
                "-1187646492865927575531528709979191600/103558442174508926767499256205565347079", 
                "-671198288947177431508499704595304205518/16001599591573261386025040380171560865631", 
                "33703468691473272415174621348744653763947/552168639464631577231325483630971261880927", 
                "18401917751455581814833226714955232085089732/321036922782768062616322584962168107241393065", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/40", 
                "-13/394", 
                "199/5070", 
                "1159/40887", 
                "72221/1535077", 
                "43521/1450346", 
                "-3028153/21789146", 
                "120764263/990802256", 
                "-250625243325/1992276566546", 
                "29490960802383/223478912019064", 
                "-15217505266730863/302777220037426707", 
                "-155492225884/991793316789", 
                "7987099429674072427/176556904999959888191", 
                "-841501555339047764663/10138690238077619620418", 
                "-42976735578753728679/10757394364681237044016", 
                "-89646342404524322883027/2704434484944598925564705", 
                "778731296482681/18728907700656285", 
                "1127116048858141737481822/13429050275317503779136183", 
                "52580210940730177742512372/3458337991651760337647614383", 
                "-219010074376340331853385903/167591032602655918969789571655", 
                "236763262101079831617246805/8935782298841450497746675924", 
                "-220655918059771093/3962312963997956937", 
                "-27332361744881962669/1821399820914738576581", 
                "1528983094247896246917/30445769487169452451586", 
                "-6954521143097685212689086116418219/543581077570674427895070639102688564", 
                "8268709917387514320975323730403691439/103558442174508926767499256205565347079", 
                "-786802489663360786587582618386259527901/16001599591573261386025040380171560865631", 
                "-215470246813916566306701529120425580320375/2208674557858526308925301934523885047523708", 
                "-45330978798493885823798729552742017317280937/321036922782768062616322584962168107241393065", 
                "-75143803922498614220950386147636420174316087/2371384546189798228540061682147702843770045792", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-3/10", 
                "43/197", 
                "-7/1521", 
                "-15980/40887", 
                "-662707/1535077", 
                "-605276605/2082696856", 
                "23452657/43578292", 
                "-671008007/990802256", 
                "-344989609043/1992276566546", 
                "-100912518307485/223478912019064", 
                "313395068201669645/302777220037426707", 
                "111665756611/110199257421", 
                "55775889551154650445/176556904999959888191", 
                "5076102882400668682643/10138690238077619620418", 
                "-66592018500940450208567/204390492928943503836304", 
                "-163628613468105841218109/540886896988919785112941", 
                "-2316084198938542/3745781540131257", 
                "-2185563479522485265632685/13429050275317503779136183", 
                "-152550017080569272809282109/3458337991651760337647614383", 
                "-20372744004562824857878780663/55863677534218639656596523885", 
                "2072376294198899820643388257/14892970498069084162911126540", 
                "33095216038336388/3962312963997956937", 
                "380720472258250929671/1821399820914738576581", 
                "-10717543920461450804087/274011925384525072064274", 
                "15847020299382302504883697047843066/135895269392668606973767659775672141", 
                "-147109884036693812370568609991268100060/310675326523526780302497768616696041237", 
                "4435894302495957148677877068235890180436/48004798774719784158075121140514682596893", 
                "162767162238081808161307757608046464524127/552168639464631577231325483630971261880927", 
                "22158879134566482441387447477504304714048994/321036922782768062616322584962168107241393065", 
                "203947589844653759325638048434321612142269817/1185692273094899114270030841073851421885022896", 
                "-209398856108082670053858950084964547476344450/1025791011734934662019793493004501345710416239", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/40", 
                "17/394", 
                "17/338", 
                "-1927/13629", 
                "-30138/1535077", 
                "42923295/2082696856", 
                "953851/43578292", 
                "-87696055/495401128", 
                "-46415757277/1280749221351", 
                "2570285808040/27934864002383", 
                "28854051746100112/302777220037426707", 
                "70386859232/991793316789", 
                "9211030128942299842/176556904999959888191", 
                "2053239522909838719021/20277380476155239240836", 
                "2176728548266456066877/25548811616117937979538", 
                "65532885664894090128628/2704434484944598925564705", 
                "-2261786185582379/18728907700656285", 
                "-24137708895677951144888/13429050275317503779136183", 
                "-259678740869067853990901957/3458337991651760337647614383", 
                "-6626149453074341806886540149/167591032602655918969789571655", 
                "-1407932699242137930828552629/134036734482621757466200138860", 
                "286056611337354056/3962312963997956937", 
                "246596407117138843199/1821399820914738576581", 
                "3824658271536886708727/91337308461508357354758", 
                "-2047108250666629695247999391717119/543581077570674427895070639102688564", 
                "-13140524982598435395231254030588118133/103558442174508926767499256205565347079", 
                "1029219190700112596031397613512109063499/16001599591573261386025040380171560865631", 
                "169741877890544362131576823591073016190113/4417349115717052617850603869047770095047416", 
                "4000125239270745840624040287384151927731117/642073845565536125232645169924336214482786130", 
                "-153403164768901517592947903441788476860272501/9485538184759192914160246728590811375080183168", 
                "41723927033781895153793789445634552466336549/4103164046939738648079173972018005382841664956", 
                "17438659924596178397583734496209677089412146335/184795786551387330055153516595692555777954324342", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-3/10", 
                "-87/197", 
                "1207/7605", 
                "-10964/40887", 
                "-116887/1535077", 
                "1166536637/2082696856", 
                "-16362607/43578292", 
                "-74397043/247700564", 
                "-3131623456054/2988414849819", 
                "92041592016909/111739456009532", 
                "67664822947400734/302777220037426707", 
                "-720164529031/991793316789", 
                "111534734524042428982/176556904999959888191", 
                "-3265865656949773063065/10138690238077619620418", 
                "135883202972552964795271/204390492928943503836304", 
                "-1717728311441268399324941/8113303454833796776694115", 
                "-1648303927021075/3745781540131257", 
                "780268771686656383596190/13429050275317503779136183", 
                "-656691700018254461429561873/3458337991651760337647614383", 
                "-63055459767943455095635401691/167591032602655918969789571655", 
                "5570239984639447006387006273/26807346896524351493240027772", 
                "-83480276249210389/3962312963997956937", 
                "376615072621628691692/1821399820914738576581", 
                "-10683270310718928815621/274011925384525072064274", 
                "-155255499328439016055761776624850077/543581077570674427895070639102688564", 
                "32492771687644347508882105104343002371/310675326523526780302497768616696041237", 
                "1798444165866452021768695439199185624575/48004798774719784158075121140514682596893", 
                "-884601933576746942460728354293319280617629/4417349115717052617850603869047770095047416", 
                "-423178934226517655964863574325034004317433321/642073845565536125232645169924336214482786130", 
                "-72349232611069330275397530929156739173996661/182414195860753709887697052472900218751541984", 
                "877795215582422640252430414755136680696744665/17438447199493889254336489381076522877077076063", 
                "30866255439606540706661478088686999613055061901/184795786551387330055153516595692555777954324342", 
                "2635077875454026874323246278114563359073496995176/44223427159347751570146330600347774484260504994161", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-3/20", 
                "-16/197", 
                "154/2535", 
                "-4370/40887", 
                "-133561/1535077", 
                "128191497/2082696856", 
                "-4789789/43578292", 
                "-127626093/990802256", 
                "-2808499998313/17930489098914", 
                "48523112186725/223478912019064", 
                "-5725785114842151/100925740012475569", 
                "-212651032868/991793316789", 
                "11594050447372216286/176556904999959888191", 
                "-674384133695988025135/20277380476155239240836", 
                "12487406235724208102079/51097623232235875959076", 
                "786203279723201709285712/8113303454833796776694115", 
                "-296870538784582/1248593846710419", 
                "38011130626898974091680/4476350091772501259712061", 
                "-61276371846957413264320/1152779330550586779215871461", 
                "-443355651350560690316195453/167591032602655918969789571655", 
                "-81311978618937738157819516/1015429806686528465653031355", 
                "23653636075538750/1320770987999318979", 
                "118318180259985632349/1821399820914738576581", 
                "-1326225047128257497714/137005962692262536032137", 
                "-13828776386311751717323457240863917/135895269392668606973767659775672141", 
                "13639302713588314720869234238095367828/310675326523526780302497768616696041237", 
                "1964611081483053936414664962030573534902/48004798774719784158075121140514682596893", 
                "-152324429873628212630545190963161826829115/2208674557858526308925301934523885047523708", 
                "-3672875816299282798296408656290748809423979/64207384556553612523264516992433621448278613", 
                "-492258154678757934225768896756852810387499515/2371384546189798228540061682147702843770045792", 
                "7984926824820145421558524237719840281106977/341930337244978220673264497668167115236805413", 
                "-2024979648594791151703062022096331244036165207/92397893275693665027576758297846277888977162171", 
                "2148159416162134322552512037748382659046687206520/44223427159347751570146330600347774484260504994161", 
                "2577070633113645207159317099889778536090245383476831/37209458399321588820356791459233635716838904915897527", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/40", 
                "17/394", 
                "-139/5070", 
                "1159/40887", 
                "72221/1535077", 
                "-292106631/2082696856", 
                "953851/43578292", 
                "120764263/990802256", 
                "2034546578555/17930489098914", 
                "-33323558009999/223478912019064", 
                "-3192050355367745/302777220037426707", 
                "70386859232/991793316789", 
                "-12815380351830060788/176556904999959888191", 
                "1977368923156018459941/20277380476155239240836", 
                "-13477605943211553981801/102195246464471751918152", 
                "-47392263328730593094018/2704434484944598925564705", 
                "778731296482681/18728907700656285", 
                "-13490808257838914141588/13429050275317503779136183", 
                "300084153294783970193011390/3458337991651760337647614383", 
                "4418807619119910333761508109/167591032602655918969789571655", 
                "58558551747563918562129163/44678911494207252488733379620", 
                "-220655918059771093/3962312963997956937", 
                "-27332361744881962669/1821399820914738576581", 
                "1528983094247896246917/30445769487169452451586", 
                "21824547920775995810161349619443577/271790538785337213947535319551344282", 
                "-887581631525821681647262159098031830/103558442174508926767499256205565347079", 
                "8434118245747229443537183798143002646/16001599591573261386025040380171560865631", 
                "260296775516854258802882969576360675345391/4417349115717052617850603869047770095047416", 
                "71839371569783421086949305203249652204890251/642073845565536125232645169924336214482786130", 
                "965988135345932637929171788272469664386515497/9485538184759192914160246728590811375080183168", 
                "-338754525901212796576967481610511563962248569/4103164046939738648079173972018005382841664956", 
                "1048967591236033152149197730121201501215760383/184795786551387330055153516595692555777954324342", 
                "-2413392959482596972201362582575585446067909363129/44223427159347751570146330600347774484260504994161", 
                "-8916010745476378943334367426036664640851846549303191/74418916798643177640713582918467271433677809831795054", 
                "-28067383460864318581981837707589018782327484881366741/708858313146286041298012419959947260392374316971525550", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "9/40", 
                "23/394", 
                "23/338", 
                "709/5841", 
                "125216/1535077", 
                "186345/1450346", 
                "-5003665/21789146", 
                "170569135/990802256", 
                "-2926580066989/17930489098914", 
                "42065458425799/223478912019064", 
                "-11718818351/68843655627", 
                "-298157902172/991793316789", 
                "17731785798066050339/176556904999959888191", 
                "-620245550338788185880/5069345119038809810209", 
                "23615445015701956789695/204390492928943503836304", 
                "-100176853653868260278767/2704434484944598925564705", 
                "775749264918230/3745781540131257", 
                "-1053694800884400436558535/13429050275317503779136183", 
                "-45236714522751679715525639/3458337991651760337647614383", 
                "6565432809105182355759459377/55863677534218639656596523885", 
                "-15459826550269306769536694/3046289420059585396959094065", 
                "-106042198429806259/3962312963997956937", 
                "-42072995709292536373/1821399820914738576581", 
                "2592842992800506146186/45668654230754178677379", 
                "-2464184758067009877245995333775354/135895269392668606973767659775672141", 
                "13049189276751607833865931926867359816/103558442174508926767499256205565347079", 
                "-235422261163845694324929768603976339817/16001599591573261386025040380171560865631", 
                "-952448380566275702881455249174975113703933/4417349115717052617850603869047770095047416", 
                "-90643168423758284457150632781388588717555869/642073845565536125232645169924336214482786130", 
                "19369463163014215688604827297712730332350789/1185692273094899114270030841073851421885022896", 
                "3665469726211099197558934855598324250182842/93253728339539514729072135727681940519128749", 
                "-70416241009636390087001980417/531205824415385296865731926958", 
                "288503794262763461465950106547180278730491185948/44223427159347751570146330600347774484260504994161", 
                "-1641431812012258420189405297637958747173178587954755/37209458399321588820356791459233635716838904915897527", 
                "6812959882134293400705178224755270932607975998769473/354429156573143020649006209979973630196187158485762775", 
                "-24124502403659053972234544689821005355638928766852973/20606076631389115288582275776327775691639496600848434383", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-3/10", 
                "-7/197", 
                "331/1521", 
                "-15980/40887", 
                "-662707/1535077", 
                "144048320/260337107", 
                "-5647329/21789146", 
                "-671008007/990802256", 
                "4443025104821/17930489098914", 
                "15886426242181/17190685539928", 
                "-198052248521119889/302777220037426707", 
                "-434905383206/991793316789", 
                "-31350621710140991695/176556904999959888191", 
                "-2228989687499456102891/20277380476155239240836", 
                "1905803262711191694174/1824915115436995569967", 
                "310693781230871477789868/540886896988919785112941", 
                "-2316084198938542/3745781540131257", 
                "-163442741135964028449545/13429050275317503779136183", 
                "-591336485480402416684155281/3458337991651760337647614383", 
                "1942040602329118794170266465/11172735506843727931319304777", 
                "-5226545693131423966423426381/14892970498069084162911126540", 
                "33095216038336388/3962312963997956937", 
                "380720472258250929671/1821399820914738576581", 
                "-10717543920461450804087/274011925384525072064274", 
                "-260027176439668546649188348548825879/543581077570674427895070639102688564", 
                "28447787533980200876696546503736615177/310675326523526780302497768616696041237", 
                "13871087728188575367655907020853194274314/48004798774719784158075121140514682596893", 
                "-320095944445426140697362179431904313668135/2208674557858526308925301934523885047523708", 
                "4765083025207213317397366348302817989552385/64207384556553612523264516992433621448278613", 
                "-4749847060941374970932310549090043069480765475/9485538184759192914160246728590811375080183168", 
                "7966085862646801704972584677025383899628669859/69753788797975557017345957524306091508308304252", 
                "-50721721822142223821162412365649051710345651899/92397893275693665027576758297846277888977162171", 
                "10052886250864708282769217940176234459512203349335/44223427159347751570146330600347774484260504994161", 
                "11373675873520368986617509675792941296967063885535621/37209458399321588820356791459233635716838904915897527", 
                "122541515483478858925065979108095401414564855875576669/1063287469719429061947018629939920890588561475457288325", 
                "-3048893740675124713834730894568154240130527489406568973/20606076631389115288582275776327775691639496600848434383", 
                "1612136592356004898119004176870668574964315637804348419/205445827968615820495238109276884175291227922110684694577", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-3/10", 
                "-87/197", 
                "-763/7605", 
                "372/649", 
                "224343/1535077", 
                "-494109533/2082696856", 
                "-16362607/43578292", 
                "958990057/990802256", 
                "6893454391573/17930489098914", 
                "-21840366542557/223478912019064", 
                "-278732425731849443/302777220037426707", 
                "-720164529031/991793316789", 
                "-104667404386686435065/176556904999959888191", 
                "-3638222876968324417491/10138690238077619620418", 
                "-110531921322041277625221/204390492928943503836304", 
                "1340285678096154824185399/8113303454833796776694115", 
                "2393935288112372/3745781540131257", 
                "412585032971844466250230/13429050275317503779136183", 
                "139846802832643268181869515/3458337991651760337647614383", 
                "65524911400870086433990507973/167591032602655918969789571655", 
                "-29875932905876163061382280037/134036734482621757466200138860", 
                "-689830730263884289/3962312963997956937", 
                "-1021951054141134114613/1821399820914738576581", 
                "992550284231874316849/274011925384525072064274", 
                "35045167333609585180202380393651675/543581077570674427895070639102688564", 
                "104910495500652634263138586614672437003/310675326523526780302497768616696041237", 
                "-10609659909507501058831260300759378804842/48004798774719784158075121140514682596893", 
                "-586080711093646454206442668157412730413937/4417349115717052617850603869047770095047416", 
                "89927827910761118939535672477328625570801007/642073845565536125232645169924336214482786130", 
                "1182825420708627374978349847617660980049267/7015930610028988841834502018188469951982384", 
                "2145630827331238166331080745260107395242276090/17438447199493889254336489381076522877077076063", 
                "-117245584160710388469597077477249156413366106393/184795786551387330055153516595692555777954324342", 
                "-8910204170845270377970368161342677186022113238288/44223427159347751570146330600347774484260504994161", 
                "-23556591462289390620722007308146523742429279865322320/37209458399321588820356791459233635716838904915897527", 
                "-10911375642189664434374691533447129345474755563000712/354429156573143020649006209979973630196187158485762775", 
                "-1655436504329012082003523512699837630365943314194943713/20606076631389115288582275776327775691639496600848434383", 
                "-28852201185249504255006398327804445854846717490783558557/205445827968615820495238109276884175291227922110684694577", 
                "-2847585873197150380045293381088853579918139960009849762087/15311007820033842679798416417786993491172462526564139432420", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-3/10", 
                "-7/197", 
                "-3467/7605", 
                "372/649", 
                "224343/1535077", 
                "-93808424/260337107", 
                "-5647329/21789146", 
                "958990057/990802256", 
                "-11214447639083/17930489098914", 
                "-138410169862591/223478912019064", 
                "73582786613221471/302777220037426707", 
                "-434905383206/991793316789", 
                "21393839490683138405/176556904999959888191", 
                "-2047309885041769991291/20277380476155239240836", 
                "-104482035357216145639309/102195246464471751918152", 
                "-4632860830321670885825134/8113303454833796776694115", 
                "2393935288112372/3745781540131257", 
                "447021038435621223903355/13429050275317503779136183", 
                "132374423495243026133618890/3458337991651760337647614383", 
                "-43463431788400002013912041311/167591032602655918969789571655", 
                "9890893574567350840696735133/26807346896524351493240027772", 
                "-689830730263884289/3962312963997956937", 
                "-1021951054141134114613/1821399820914738576581", 
                "992550284231874316849/274011925384525072064274", 
                "45298077977657465721878516204855945/135895269392668606973767659775672141", 
                "25578269197877991313001479303395454808/310675326523526780302497768616696041237", 
                "-18601576125000255361138188487536017919803/48004798774719784158075121140514682596893", 
                "-59337930718350076649155704850140863662367/552168639464631577231325483630971261880927", 
                "-163255503426531524530443832530650316577947284/321036922782768062616322584962168107241393065", 
                "2315631800899043626721215530667682707673007599/9485538184759192914160246728590811375080183168", 
                "-3713746911303603731714418319862698660899869893/23251262932658519005781985841435363836102768084", 
                "12537774948130712678831057767901065377853515741/92397893275693665027576758297846277888977162171", 
                "-9779632725146088498644760492860978217873592391847/44223427159347751570146330600347774484260504994161", 
                "-29436221532554051700066967164958042914267488189489365/74418916798643177640713582918467271433677809831795054", 
                "-7598375918389617193452852758176116689462085573577251/64441664831480549208910219996358841853852210633775050", 
                "2807124315137940705535234711385261512812130520091682293/20606076631389115288582275776327775691639496600848434383", 
                "-9150228663248536546066708009826206642167402757374063000/205445827968615820495238109276884175291227922110684694577", 
                "-9848006258274093850785430234312391631115156259258275814973/15311007820033842679798416417786993491172462526564139432420", 
                "-31217920553803428736423004024630766592502320201754205208811/199994148506097351226699554553014841851283815633795616465551", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-3/20", 
                "-16/197", 
                "-16/169", 
                "250/3717", 
                "71137/1535077", 
                "-215540505/2082696856", 
                "-4789789/43578292", 
                "123200341/495401128", 
                "-69189309997/2988414849819", 
                "-203030758464/2148835692491", 
                "-14324839608243840/100925740012475569", 
                "-212651032868/991793316789", 
                "-9078491738657667325/176556904999959888191", 
                "-745591295455702956211/20277380476155239240836", 
                "-62680542945790033934421/204390492928943503836304", 
                "-61146083703067/554515262399621", 
                "169165318997408/1248593846710419", 
                "69986261906169568884070/4476350091772501259712061", 
                "789246248364370/41050967542019507", 
                "5220510974309622713346988906/167591032602655918969789571655", 
                "92952320049312611/2689214874682725765", 
                "7481557636160990/1320770987999318979", 
                "-423130907309923341273/1821399820914738576581", 
                "933897762509343028480/137005962692262536032137", 
                "6328651419390262153382769832805430/135895269392668606973767659775672141", 
                "406314966699826627286024/8263352260178257250386587", 
                "-3435986477147168432730800387921706060760/48004798774719784158075121140514682596893", 
                "-57050969883312499411031644647663911240723/1104337278929263154462650967261942523761854", 
                "-7386159410384940790069207940910136562825942/321036922782768062616322584962168107241393065", 
                "142737855978116393004236490941606463831688143/2371384546189798228540061682147702843770045792", 
                "2188322245592271372927515186744253236333947/93253728339539514729072135727681940519128749", 
                "-3823110932399357031903536010753797077209088892/92397893275693665027576758297846277888977162171", 
                "-31131081776534844714013196502051621239821019992/574330222848672098313588709095425642652733831093", 
                "-2440335855023074616859796414173468638354667196357948/37209458399321588820356791459233635716838904915897527", 
                "-46576228790219703840371988301165562771597539395875341/1063287469719429061947018629939920890588561475457288325", 
                "656484931672743589756412995418233272666317678878231597/20606076631389115288582275776327775691639496600848434383", 
                "12367310194252151258957036306036673934606367378304280721/1027229139843079102476190546384420876456139610553423472885", 
                "-116642654069973015989361540081790/1701036141193861756328910613565383", 
                "4418535797211588016776422538285643617213792535119150220630/199994148506097351226699554553014841851283815633795616465551", 
                "981788941728739861122549515081749/37501706862898207684330715796521902", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                "5/197", 
                "5/169", 
                "-2528/5841", 
                "-68278/1535077", 
                "37319490/260337107", 
                "1658644/10894573", 
                "-222674285/495401128", 
                "252536116339/8965244549457", 
                "26605859999111/111739456009532", 
                "61182830159163178/302777220037426707", 
                "86523586375/330597772263", 
                "8276174854870162236/176556904999959888191", 
                "4173517784944092540743/20277380476155239240836", 
                "33411645742264291810877/102195246464471751918152", 
                "91405668648050/554515262399621", 
                "-24444268135599/63060295288405", 
                "-189957509523530270380617/4476350091772501259712061", 
                "-2142181160369547/41050967542019507", 
                "-10580661900696900087522236189/167591032602655918969789571655", 
                "-376781918922106043/5378429749365451530", 
                "-9014705203706243/1320770987999318979", 
                "712459045317326380437/1821399820914738576581", 
                "7003079884154352569533/137005962692262536032137", 
                "-51466098662175443154206152830631425/271790538785337213947535319551344282", 
                "-1652124977212485908210470/8263352260178257250386587", 
                "11037661438077317632219432368739032776975/48004798774719784158075121140514682596893", 
                "371894832615310747113267183500926091616205/4417349115717052617850603869047770095047416", 
                "56141941591878346963414863369968601810033833/642073845565536125232645169924336214482786130", 
                "-126245644041930809619178347820131853197383683/1185692273094899114270030841073851421885022896", 
                "45108749096814146285016737265432040393356574/1025791011734934662019793493004501345710416239", 
                "27140187447544962036248617938203946006740452297/184795786551387330055153516595692555777954324342", 
                "7664059210573991985580924035941304884116482716124/44223427159347751570146330600347774484260504994161", 
                "17959292673411788462862602509425664285864174994505305/74418916798643177640713582918467271433677809831795054", 
                "133186754681857993181145094510760962569503779055900707/2126574939438858123894037259879841781177122950914576650", 
                "445473638861928042756872168423220386063337062386959603/20606076631389115288582275776327775691639496600848434383", 
                "52354012305005251412866106435336530014052419781903516378/1027229139843079102476190546384420876456139610553423472885", 
                "434981628435379916046856560229685/1701036141193861756328910613565383", 
                "-36234621050755105542559615840846680486862768113523595939140/199994148506097351226699554553014841851283815633795616465551", 
                "-4025626574963247530612961606377711/18750853431449103842165357898260951", 
                "-36560012268690878215749006876750517/378113153513635368111614996549663516", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/8", 
                "-45/394", 
                "-449/15210", 
                "-2911/40887", 
                "-13436/1535077", 
                "47220493/2082696856", 
                "-3559533/43578292", 
                "-10906247/990802256", 
                "-627966719707/17930489098914", 
                "14216804021983/223478912019064", 
                "6883966832791649/302777220037426707", 
                "-18588220817/330597772263", 
                "-8801133676929056532/176556904999959888191", 
                "161243813182983497353/20277380476155239240836", 
                "2148383781146671322697/102195246464471751918152", 
                "8331164271434127670678/1622660690966759355338823", 
                "-7915740660932/1248593846710419", 
                "274551899606313762494375/4476350091772501259712061", 
                "-23555689686401115133970541/1152779330550586779215871461", 
                "-11078284331477041414908220811/167591032602655918969789571655", 
                "-105130017816379685141671844/11169727873551813122183344905", 
                "-655011952178824/1320770987999318979", 
                "97987206047640650799/1821399820914738576581", 
                "4228618680959094634705/137005962692262536032137", 
                "7148346824166987783521348886829911/543581077570674427895070639102688564", 
                "782544053664791990924849191065013339/310675326523526780302497768616696041237", 
                "1112186465851519363182883334130498719249/48004798774719784158075121140514682596893", 
                "156962110446294310764295050602205267498319/4417349115717052617850603869047770095047416", 
                "-20049272840089851609762842780218493239924161/642073845565536125232645169924336214482786130", 
                "73140252097583193694715306888867668389825567/2371384546189798228540061682147702843770045792", 
                "376092178518733409231655145804055275399781665/17438447199493889254336489381076522877077076063", 
                "3070327140423498796642550528296243824110909405/184795786551387330055153516595692555777954324342", 
                "235714147079895824535864642461674123066057789052/44223427159347751570146330600347774484260504994161", 
                "458399069951863172323529323739357123033262671128845/74418916798643177640713582918467271433677809831795054", 
                "-623680430757913635384463495909726467807534687318385/85062997577554324955761490395193671247084918036583066", 
                "455363368563230679989351322027956740949789729722245675/20606076631389115288582275776327775691639496600848434383", 
                "-24528830068628614683017253346632470664843392186293446472/1027229139843079102476190546384420876456139610553423472885", 
                "-91822362641936408717446291305848713873372457774867392234/3827751955008460669949604104446748372793115631641034858105", 
                "-2062519702466230217227237510009220052465245184526637425844/66664716168699117075566518184338280617094605211265205488517", 
                "-45019754579943824447817000990023009892608275755706772732577/5097391540995122307215191499649726706438489911787684617352628", 
                "-123271211854158331522503200354965123/5293584149190895153562609951695289224", 
                "1360330378844348944767101329615498611/25739539510167673145440012463106356894", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/8", 
                "-5/394", 
                "-1801/15210", 
                "-2911/40887", 
                "-13436/1535077", 
                "-86147759/1041348428", 
                "195022/10894573", 
                "-10906247/990802256", 
                "-191022924811/17930489098914", 
                "-4774637812415/223478912019064", 
                "563211727257461/100925740012475569", 
                "17685968387/330597772263", 
                "-6644289521597823879/176556904999959888191", 
                "288355963946408073441/5069345119038809810209", 
                "-74853137922772757591/1536770623525891006288", 
                "79048062608837859696677/1622660690966759355338823", 
                "-7915740660932/1248593846710419", 
                "-139562489719488279425065/4476350091772501259712061", 
                "66304320626736494896046371/1152779330550586779215871461", 
                "-93518482382737380486815623/33518206520531183793957914331", 
                "-748738941094089442660358593/11169727873551813122183344905", 
                "-655011952178824/1320770987999318979", 
                "97987206047640650799/1821399820914738576581", 
                "4228618680959094634705/137005962692262536032137", 
                "987289936244006563244910905034519/543581077570674427895070639102688564", 
                "4126915650602766971643554920208592667/310675326523526780302497768616696041237", 
                "561489171945036853158419130514925503616/48004798774719784158075121140514682596893", 
                "-39783116762099173877057816436905527974077/4417349115717052617850603869047770095047416", 
                "13856999258838193223206885454631396832241767/642073845565536125232645169924336214482786130", 
                "-217391216896932871905246644696257575463683571/9485538184759192914160246728590811375080183168", 
                "1529772725595935244648872658850473142826959891/69753788797975557017345957524306091508308304252", 
                "-4955567800500666435305426086237798581285033493/184795786551387330055153516595692555777954324342", 
                "1331636280721770924128536176310451130406430156707/44223427159347751570146330600347774484260504994161", 
                "-1892510992600851915646392424417347603815415932950197/74418916798643177640713582918467271433677809831795054", 
                "25837053957400636391011441471395758090348533823868307/708858313146286041298012419959947260392374316971525550", 
                "530833500012104050645381290113894229493254400785727984/20606076631389115288582275776327775691639496600848434383", 
                "24739989828588656953918659268774184095678857953490386423/1027229139843079102476190546384420876456139610553423472885", 
                "-13096175921136094703062163933289722905564051159051013571/3827751955008460669949604104446748372793115631641034858105", 
                "-252484351349923805139298247939191346184729149811114839606/66664716168699117075566518184338280617094605211265205488517", 
                "-164733992576214741510709120252622095915586478009507277303893/5097391540995122307215191499649726706438489911787684617352628", 
                "-123271211854158331522503200354965123/5293584149190895153562609951695289224", 
                "1360330378844348944767101329615498611/25739539510167673145440012463106356894", 
                "92066592875569342147285476890764334664781744895161027171497492/19059712456534619861227775098653888899295019751058131615999164883", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                "5/197", 
                "-122/2535", 
                "620/3717", 
                "34133/1535077", 
                "-110615802/260337107", 
                "1658644/10894573", 
                "148166055/495401128", 
                "2067288328415/8965244549457", 
                "-43326168568445/111739456009532", 
                "26464148502599554/302777220037426707", 
                "86523586375/330597772263", 
                "-22691739347273576793/176556904999959888191", 
                "4066847920342572317579/20277380476155239240836", 
                "-47516458251533207760073/102195246464471751918152", 
                "-87971044501845671670538/737573041348526979699465", 
                "28815294717038/189180885865215", 
                "-147216538800845301207057/4476350091772501259712061", 
                "5870704071266388069964853/1152779330550586779215871461", 
                "-1876554325111330038664204193/167591032602655918969789571655", 
                "168424624496651697314081963/2030859613373056931306062710", 
                "-63978134101007585/1320770987999318979", 
                "-219637274125193737341/1821399820914738576581", 
                "10893846718403187591139/137005962692262536032137", 
                "79244439952486112928656675196294741/271790538785337213947535319551344282", 
                "-7685659807856698730415494782249958918/310675326523526780302497768616696041237", 
                "-7921158309244418785333467890381803520563/48004798774719784158075121140514682596893", 
                "566976232811382374168590401106529055743107/4417349115717052617850603869047770095047416", 
                "1397624721046592883328133955558822680469703/7553809947829836767442884352051014288032778", 
                "732152889480505952363986110530451847511890885/2371384546189798228540061682147702843770045792", 
                "-129061024819486366780636722427081300854566725/1025791011734934662019793493004501345710416239", 
                "17585303954112059775125441772511183884410027801/184795786551387330055153516595692555777954324342", 
                "-58948877184523974849539559502735333752586066228/1524945764115439709315390710356819809802086379109", 
                "-23933198392660368126342738870970952912995269621928397/74418916798643177640713582918467271433677809831795054", 
                "-282610576570242159273750806894403397948225663742447123/2126574939438858123894037259879841781177122950914576650", 
                "2171689473351784909419857126542114998765432674649517533/20606076631389115288582275776327775691639496600848434383", 
                "7950038574889502451927097607260983919891741856153222576/1027229139843079102476190546384420876456139610553423472885", 
                "-7975513407685134369464888996035343163803572212438958686313/30622015640067685359596832835573986982344925053128278864840", 
                "-4702680801348434918933797702809597101064163177064430748001/399988297012194702453399109106029683702567631267591232931102", 
                "926133591546960264795381074806762653436701137323200377/12567564370215711348438214836944190460130547441654650572", 
                "7582902313230797490390302262139141/378113153513635368111614996549663516", 
                "-2226605909840258047919989828092360995/12869769755083836572720006231553178447", 
                "16920057501193234188180548048030350860109928684115393892385970461/762388498261384794449111003946155555971800790042325264639966595320", 
                "43116654536247982433880496829352528613272035549744531305532112879/2373267903523569204165790085163448716061334518671102963931079515000", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                "-10/197", 
                "47/2535", 
                "620/3717", 
                "34133/1535077", 
                "128028/725173", 
                "-4532144/10894573", 
                "148166055/495401128", 
                "-2264994535945/8965244549457", 
                "36980905411075/111739456009532", 
                "-17779908830/68843655627", 
                "-18661619705/36733085807", 
                "12953337311796833475/176556904999959888191", 
                "-3508170279116147028605/20277380476155239240836", 
                "8698428484599983958667/102195246464471751918152", 
                "-18378061542429774671042/737573041348526979699465", 
                "28815294717038/189180885865215", 
                "49500491377109894168553/4476350091772501259712061", 
                "-36815555610122238472137725/1152779330550586779215871461", 
                "13948515928225052341697340607/167591032602655918969789571655", 
                "-6101847202490404234401437/2030859613373056931306062710", 
                "-63978134101007585/1320770987999318979", 
                "-219637274125193737341/1821399820914738576581", 
                "10893846718403187591139/137005962692262536032137", 
                "-5448079905458138856181337171054133/135895269392668606973767659775672141", 
                "90175362112136152713211874778874826308/310675326523526780302497768616696041237", 
                "-928374671957651446447120989003169387822/48004798774719784158075121140514682596893", 
                "-1239097470217328147756747465662165648286405/4417349115717052617850603869047770095047416", 
                "-37625521690855975508892779065318674722235273/128414769113107225046529033984867242896557226", 
                "-578452140835226284360689867596329874524795/11400887241297106867981065779556263671971374", 
                "131728896103687709279056408017677889062553448/1025791011734934662019793493004501345710416239", 
                "-140282031670136903657847058901/531205824415385296865731926958", 
                "-3505652603215280241241636193103881852558362874996/44223427159347751570146330600347774484260504994161", 
                "1213764856094349284177406461548504302876685055649750/37209458399321588820356791459233635716838904915897527", 
                "22536924055605654140855221883043154081910320798590134/1063287469719429061947018629939920890588561475457288325", 
                "-1618536009939892597905864042937437776867863357068663753/20606076631389115288582275776327775691639496600848434383", 
                "62942602022538092816180575593805484819270853268692258151/1027229139843079102476190546384420876456139610553423472885", 
                "-467323870696566457935524520728050046706352950773983753627/30622015640067685359596832835573986982344925053128278864840", 
                "9830649981853381221253969861417957547805050355095352282307/133329432337398234151133036368676561234189210422530410977034", 
                "-3193378223367963812309812188867259554880115602022589/12567564370215711348438214836944190460130547441654650572", 
                "7582902313230797490390302262139141/378113153513635368111614996549663516", 
                "-2226605909840258047919989828092360995/12869769755083836572720006231553178447", 
                "819541209050970865372508533204244605558568292366417985031100459/44846382250669693791124176702715032704223575884842662625880387960", 
                "52462813047932832025563870198373111276918663377084915079602577129/2373267903523569204165790085163448716061334518671102963931079515000", 
                "-32906159914273426396112475427161991133631423623022869992098219725001/156599612902869967886493598445877216682212874003872427473473246297249", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-3/40", 
                "-1/394", 
                "-1/338", 
                "173/13629", 
                "-209877/1535077", 
                "-23713605/520674214", 
                "-526969/10894573", 
                "10473185/247700564", 
                "94428852026/8965244549457", 
                "-24771715351/55869728004766", 
                "-7605534889389988/302777220037426707", 
                "-1692956795/30054342933", 
                "1991335026170121357/176556904999959888191", 
                "86678396811453636547/5069345119038809810209", 
                "-2071273248808576261599/25548811616117937979538", 
                "-10847924842712/554515262399621", 
                "995957938754359/18728907700656285", 
                "66837985195791122262748/13429050275317503779136183", 
                "753742629299668/123152902626058521", 
                "78849401217324800351220308/9858296035450348174693504215", 
                "23866819135748966/2689214874682725765", 
                "-27703147359737941/3962312963997956937", 
                "-235657565303054325658/1821399820914738576581", 
                "2210680409159448555206/45668654230754178677379", 
                "2306013558766493099526160455703725/271790538785337213947535319551344282", 
                "24675289153199220943930/2754450753392752416795529", 
                "379456973106021849318691621614116115090/16001599591573261386025040380171560865631", 
                "55540691283705720633799873248690505652463/4417349115717052617850603869047770095047416", 
                "1127986959582260975450582578861969580821047/642073845565536125232645169924336214482786130", 
                "41395385360117851106148942346207150538359451/2371384546189798228540061682147702843770045792", 
                "239380122462973879341560332702834149319652605/17438447199493889254336489381076522877077076063", 
                "-2551624891118179091695468948981120575345722911/184795786551387330055153516595692555777954324342", 
                "167144845454101768239901929412355176130327321672/6317632451335393081449475800049682069180072142023", 
                "1302000514182804440899825461029799402251494807644455/74418916798643177640713582918467271433677809831795054", 
                "29448104925509704718236636763534622950389341620379607/2126574939438858123894037259879841781177122950914576650", 
                "282166526163962476182944460590705985911774437641882578/20606076631389115288582275776327775691639496600848434383", 
                "19494519483365626713545149638919070073524087807708170793/1027229139843079102476190546384420876456139610553423472885", 
                "-145055348304251648588221670965697/3402072282387723512657821227130766", 
                "-2035664939007743944558128141403117531950518318061255623990/199994148506097351226699554553014841851283815633795616465551", 
                "-4478418562766874034859316701377/371304028345526808755749661351702", 
                "22666360780338415965960929495289864/661698018648861894195326243961911153", 
                "-149042865313923412498496180110398040/12869769755083836572720006231553178447", 
                "-3970165099309641386036970426753108365826517507183327049306877753/381194249130692397224555501973077777985900395021162632319983297660", 
                "-58417316603681237007654150312909949179/5636015189633740347413126108123173142500", 
                "4035081732038973025106100221116341165221254281383683196642126402608/156599612902869967886493598445877216682212874003872427473473246297249", 
                "2395618916370625273025410497425909904394/73436523839864684898178029723209400875789", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/8", 
                "-45/394", 
                "-11/3042", 
                "155/5841", 
                "-47537/1535077", 
                "-145675525/2082696856", 
                "-3559533/43578292", 
                "33254475/495401128", 
                "235988716307/8965244549457", 
                "95482312426/27934864002383", 
                "-7355861428063912/302777220037426707", 
                "-18588220817/330597772263", 
                "-8414159727757591668/176556904999959888191", 
                "162576755998989434377/20277380476155239240836", 
                "-5854484422295763353/1536770623525891006288", 
                "-120282629650806768796021/8113303454833796776694115", 
                "9407152364371/1248593846710419", 
                "278486459020362807606065/4476350091772501259712061", 
                "-1445377095078350430776472/1152779330550586779215871461", 
                "-11803464624747903312085390418/167591032602655918969789571655", 
                "16370169843217925863905197/3723242624517271040727781635", 
                "-21276532834892449/1320770987999318979", 
                "49467839587135291473/1821399820914738576581", 
                "4431148760636059763707/137005962692262536032137", 
                "15791801192404908136499243866941423/543581077570674427895070639102688564", 
                "856118893543636010484925503643039481/28243211502138798209317978965154185567", 
                "529615032135124041359372555625171479915/48004798774719784158075121140514682596893", 
                "176043423833613172070718666347997379516231/4417349115717052617850603869047770095047416", 
                "10802007571944882735652192980545389715881407/642073845565536125232645169924336214482786130", 
                "109312748065189054630467175912845040411775221/2371384546189798228540061682147702843770045792", 
                "187258899275143534268068665223951020524824315/17438447199493889254336489381076522877077076063", 
                "-5635876115193592908679149389936720638731379015/184795786551387330055153516595692555777954324342", 
                "81371792427449133986527796219998618102023558868/4020311559940704688195120963667979498569136817651", 
                "-1216960341215232673083537810748583585225475479108211/74418916798643177640713582918467271433677809831795054", 
                "-8617024706014777937218355673890986762731830967760283/425314987887771624778807451975968356235424590182915330", 
                "7350980264888533895098009132089608804630962298619570/2943725233055587898368896539475396527377070942978347769", 
                "-26409254753326307238260350297147617957539187926751227413/1027229139843079102476190546384420876456139610553423472885", 
                "25971850115503115690428569691246361588886469264142458199/1531100782003384267979841641778699349117246252656413943242", 
                "-54301578932623742429210414861998555852624088381834899270/66664716168699117075566518184338280617094605211265205488517", 
                "-188088683945231985978156488488718434338968566680337026259893/5097391540995122307215191499649726706438489911787684617352628", 
                "-25875404173457201154291012970809147/5293584149190895153562609951695289224", 
                "287114268168204657560684420689832411/25739539510167673145440012463106356894", 
                "736827145439762369051439870482217085059074611241632961624639341/95298562282673099306138875493269444496475098755290658079995824415", 
                "655900665297743550410805999280738785736850847194014223553270717/118663395176178460208289504258172435803066725933555148196553975750", 
                "8809850345576757982013391736491110943244702784033668306889970879790/156599612902869967886493598445877216682212874003872427473473246297249", 
                "552140911437092890904935793280415385880226429013933070289227740962537/24692348645324557660795750237034577108109009682762320358566991590245853", 
                "-43467067824521089738774285779201879294687/4522845813518160248458188579685985080696355", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-3/40", 
                "-1/394", 
                "-31/234", 
                "-1885/40887", 
                "-39320/1535077", 
                "5293315/520674214", 
                "-526969/10894573", 
                "-2151167/247700564", 
                "-272819722390/8965244549457", 
                "2162287161521/55869728004766", 
                "1933442034287132/302777220037426707", 
                "-1692956795/30054342933", 
                "2062286928259889628/176556904999959888191", 
                "86739495774558907456/5069345119038809810209", 
                "3895589320279147000107/51097623232235875959076", 
                "61650147088259067396244/2704434484944598925564705", 
                "-1016184970292876/18728907700656285", 
                "52090835935807182419428/13429050275317503779136183", 
                "-21944136451499352303801491/3458337991651760337647614383", 
                "255931043806666854778202776/9858296035450348174693504215", 
                "-25387747037153889941057518/3046289420059585396959094065", 
                "15189073907138864/3962312963997956937", 
                "42185016206432635814/1821399820914738576581", 
                "608029736704453216386/15222884743584726225793", 
                "1703018585118629418051414957811351/271790538785337213947535319551344282", 
                "1401719619789607515047243608022196802/103558442174508926767499256205565347079", 
                "240060132192663183823330885737339431174/16001599591573261386025040380171560865631", 
                "15772286098378053655294139641264553715195/4417349115717052617850603869047770095047416", 
                "-13994702197836803490660788306577361648127121/642073845565536125232645169924336214482786130", 
                "-156182544417787523790725344930416030817468169/1185692273094899114270030841073851421885022896", 
                "66672586462576169034180437826988446608672722/17438447199493889254336489381076522877077076063", 
                "571683302586058086543317397083822352308665259/184795786551387330055153516595692555777954324342", 
                "348087994022962659955115813149088874820223066528/44223427159347751570146330600347774484260504994161", 
                "-1058837716722237748506611830506098867097661217012805/74418916798643177640713582918467271433677809831795054", 
                "77178456025380387015329039199326792629584967572592757/2126574939438858123894037259879841781177122950914576650", 
                "539417724380905611670976672182226878593933924044194653/20606076631389115288582275776327775691639496600848434383", 
                "16298916149547897012981421925416146150700719802974107248/1027229139843079102476190546384420876456139610553423472885", 
                "442098529447819900799813898218866251849894041983352975413/30622015640067685359596832835573986982344925053128278864840", 
                "12198458894809744909057154572046391386258470467910879124281/399988297012194702453399109106029683702567631267591232931102", 
                "-635039615052677318930868031822175862798356081699165989/12567564370215711348438214836944190460130547441654650572", 
                "25427384966956473899230365511566783/1323396037297723788390652487923822306", 
                "342286874100200322159803888801164530/12869769755083836572720006231553178447", 
                "-654755687282944808081157542118321880088974776752648599848157171/152477699652276958889822200789231111194360158008465052927993319064", 
                "13623874999295791599892410768950960702981804037678766561507310591/474653580704713840833158017032689743212266903734220592786215903000", 
                "-1190543007824193809135638674920525527364315581312960812923780023395/156599612902869967886493598445877216682212874003872427473473246297249", 
                "776619483606350769881381100991511562322210779178195150188707548228150/24692348645324557660795750237034577108109009682762320358566991590245853", 
                "-27046872837691093034014631437591916202504/4522845813518160248458188579685985080696355", 
                "-559656890237151820864769663512676033740317240474250981642882523785293971/47290492214875573687396448275655818658816692979604541804342101693193577012", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/8", 
                "-5/394", 
                "1/90", 
                "-3211/40887", 
                "-184001/1535077", 
                "-78896029/1041348428", 
                "195022/10894573", 
                "-17218423/990802256", 
                "23112491995/2561498442702", 
                "-2974627124359/223478912019064", 
                "-1221215826594379/100925740012475569", 
                "17685968387/330597772263", 
                "1949123507586802401/176556904999959888191", 
                "295756028076531249561/5069345119038809810209", 
                "54268360981725777017/10757394364681237044016", 
                "-168993499375418017481147/2704434484944598925564705", 
                "-93080700791450/1248593846710419", 
                "-111500488937081860833565/4476350091772501259712061", 
                "-17196460058593070051454862/1152779330550586779215871461", 
                "-3786480489027289870298830349/167591032602655918969789571655", 
                "75707679030948312255441937/2233945574710362624436668981", 
                "77617604476155023/1320770987999318979", 
                "-34529380021979206662/1821399820914738576581", 
                "4781770889923860585352/137005962692262536032137", 
                "4476006469119645972511797416427465/271790538785337213947535319551344282", 
                "3661885221556119982076955792875953522/310675326523526780302497768616696041237", 
                "173863614665080705768587225756971938838/48004798774719784158075121140514682596893", 
                "-21210777820384014043684344348935001516101/4417349115717052617850603869047770095047416", 
                "-14666488625076997089329844949668149960057149/642073845565536125232645169924336214482786130", 
                "534208248268059554556189421493115443401291747/9485538184759192914160246728590811375080183168", 
                "38219030364631907039197883168402414719900541/69753788797975557017345957524306091508308304252", 
                "4948037397546030018383709098167012140271378915/184795786551387330055153516595692555777954324342", 
                "1196379454957208214965052533386531585342363574693/44223427159347751570146330600347774484260504994161", 
                "243031920830990169006589505618065508842355623517476/37209458399321588820356791459233635716838904915897527", 
                "-8831357327343548439831743706718479235389976399674946/354429156573143020649006209979973630196187158485762775", 
                "677278195741145339782844690530782389500344638282871496/20606076631389115288582275776327775691639496600848434383", 
                "29039672747179617962398405714642744629204295650164121006/1027229139843079102476190546384420876456139610553423472885", 
                "-63193613969377743153474745122139713631176269629478180733/6124403128013537071919366567114797396468985010625655772968", 
                "-3974886861309274146637344985887431079110926457509965663375/133329432337398234151133036368676561234189210422530410977034", 
                "-66320400211607010946730119798767269646100701631354857586665/2548695770497561153607595749824863353219244955893842308676314", 
                "186102875734849563836518012404088849/5293584149190895153562609951695289224", 
                "194853766964263087744872968107685223/25739539510167673145440012463106356894", 
                "4400313082712246439554621474705207867542821498336740050582741089/762388498261384794449111003946155555971800790042325264639966595320", 
                "-27854380302046692267899925613327625049569517438262343591885100287/124908837027556273903462636061234142950596553614268577049004185000", 
                "9329540691871240554587127195062114104002149011017452427158364537957/156599612902869967886493598445877216682212874003872427473473246297249", 
                "773159423253704827039501887962050019635175157620784102927259844985399/24692348645324557660795750237034577108109009682762320358566991590245853", 
                "46455482908057317323902720164988859658332/904569162703632049691637715937197016139271", 
                "234943487922185377498350700283292161428919586230650379503428740256650145/47290492214875573687396448275655818658816692979604541804342101693193577012", 
                "-7634767911460299240839589764771501122769794871119872457142481007661922283/727118375632519169240380974640396630502051013517846514730240094811309741549", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-3/40", 
                "-51/394", 
                "-5/234", 
                "-1885/40887", 
                "-39320/1535077", 
                "-3725/76334", 
                "79971/10894573", 
                "-2151167/247700564", 
                "33153086466/996138283273", 
                "-352110543219/55869728004766", 
                "2680715228/68843655627", 
                "82669526761/991793316789", 
                "-1937232696535180432/176556904999959888191", 
                "55148292287578984822/5069345119038809810209", 
                "-1792977419235392712193/51097623232235875959076", 
                "77468222846738060860436/2704434484944598925564705", 
                "-1016184970292876/18728907700656285", 
                "-91968241583506454042747/13429050275317503779136183", 
                "9315705092915308443245824/3458337991651760337647614383", 
                "-11401739341986636761418872/1054031651589030936916915545", 
                "76576687894622043068429062/3046289420059585396959094065", 
                "15189073907138864/3962312963997956937", 
                "42185016206432635814/1821399820914738576581", 
                "608029736704453216386/15222884743584726225793", 
                "3578467915985804811105917077612469/271790538785337213947535319551344282", 
                "723026598148748618983849557233696294/103558442174508926767499256205565347079", 
                "179521700992926756774380828480453590016/16001599591573261386025040380171560865631", 
                "276707770960923940609288696620810726788247/4417349115717052617850603869047770095047416", 
                "10976098173977372897229007575654405939055611/642073845565536125232645169924336214482786130", 
                "33795705280396614428856976871795587828651853/2371384546189798228540061682147702843770045792", 
                "21255056153771177841930697356946681016563123/1025791011734934662019793493004501345710416239", 
                "9877754461238272375134846325/531205824415385296865731926958", 
                "42180675196849586188154900915140509487823065916/6317632451335393081449475800049682069180072142023", 
                "-546312556881393941383271620327517420786817896463029/37209458399321588820356791459233635716838904915897527", 
                "6117110706681132820453509694423276285473731196004343/354429156573143020649006209979973630196187158485762775", 
                "101430100607177608391932833228995017767646721925775757/20606076631389115288582275776327775691639496600848434383", 
                "-132868898824388793916765841624269532558374066438686346967/1027229139843079102476190546384420876456139610553423472885", 
                "491833633380094752106417064193862983319732242891403418967/30622015640067685359596832835573986982344925053128278864840", 
                "-7207692116948040015529452459789609039077130888666933436987/133329432337398234151133036368676561234189210422530410977034", 
                "284147525626285997266021427838476388258399279647369937/12567564370215711348438214836944190460130547441654650572", 
                "25427384966956473899230365511566783/1323396037297723788390652487923822306", 
                "342286874100200322159803888801164530/12869769755083836572720006231553178447", 
                "4373268259038298452608403545023677012042016755844449826778160427/152477699652276958889822200789231111194360158008465052927993319064", 
                "-2104022832262195355225775922106181871148984687983283208574781159/474653580704713840833158017032689743212266903734220592786215903000", 
                "4958036751722098285877645783186286091154325758164873797976468975355/156599612902869967886493598445877216682212874003872427473473246297249", 
                "-24532232456667339624964963404645974630935862423276289586159806468465/24692348645324557660795750237034577108109009682762320358566991590245853", 
                "-27046872837691093034014631437591916202504/4522845813518160248458188579685985080696355", 
                "329059125422109498614357395296043515766875163388972795357723692091234146/11822623053718893421849112068913954664704173244901135451085525423298394253", 
                "-3887176993815232649227165557875683126062766875960089056447688349056836468/727118375632519169240380974640396630502051013517846514730240094811309741549", 
                "-700030129515427156805842072855612595426213/108458279278679311546643672243658471986883902", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/8", 
                "5/394", 
                "-349/3042", 
                "155/5841", 
                "-47537/1535077", 
                "-161026295/2082696856", 
                "-3256063/43578292", 
                "33254475/495401128", 
                "-127258830103/2988414849819", 
                "-335429028348/27934864002383", 
                "-1475798779678744/302777220037426707", 
                "12508677217/991793316789", 
                "2860954391744439422/176556904999959888191", 
                "36165674383219192257/20277380476155239240836", 
                "-13915403279622267855473/204390492928943503836304", 
                "-40037211093260738121449/8113303454833796776694115", 
                "9407152364371/1248593846710419", 
                "-57436793456991767886340/4476350091772501259712061", 
                "71447687502802845322135897/1152779330550586779215871461", 
                "1895692546535345836982568526/167591032602655918969789571655", 
                "-52122289310178345149227363/744648524903454208145556327", 
                "-21276532834892449/1320770987999318979", 
                "49467839587135291473/1821399820914738576581", 
                "4431148760636059763707/137005962692262536032137", 
                "15595908619068497430650013596717607/543581077570674427895070639102688564", 
                "865785734952580194123455347061445185/28243211502138798209317978965154185567", 
                "631396514900461177782984207258647411720/48004798774719784158075121140514682596893", 
                "-72148049322978939701220687161596045046593/2208674557858526308925301934523885047523708", 
                "-9226867284423536783134338396845331186244057/321036922782768062616322584962168107241393065", 
                "-152312365634807526445688676274823752147421893/9485538184759192914160246728590811375080183168", 
                "1164282712743457713238587857685481207365191/1367721348979912882693057990672668460947221652", 
                "2145629838180992643015437911770352725079745091/92397893275693665027576758297846277888977162171", 
                "244431607018962760343357004144208323706021111293/44223427159347751570146330600347774484260504994161", 
                "-416307961553994413823589167760649978401732592011394/37209458399321588820356791459233635716838904915897527", 
                "1442551651638475936942362319300636652093811998188793/42531498788777162477880745197596835623542459018291533", 
                "30024808808612536592754562625176677567456351404820750/2943725233055587898368896539475396527377070942978347769", 
                "47508317330351339319259005950874822702307263436973875982/1027229139843079102476190546384420876456139610553423472885", 
                "-35941784097423766827995427239516747402886894875148198773/1531100782003384267979841641778699349117246252656413943242", 
                "-7174350444546739679443230897188096389532060582813445920620/199994148506097351226699554553014841851283815633795616465551", 
                "-33511614564107450035973974039702071540292918068306079202753/5097391540995122307215191499649726706438489911787684617352628", 
                "-25875404173457201154291012970809147/5293584149190895153562609951695289224", 
                "287114268168204657560684420689832411/25739539510167673145440012463106356894", 
                "1060601335091431014302234421614434429006485450939752508052100553/190597124565346198612277750986538888992950197510581316159991648830", 
                "457155260012260951348716412197082874427816121711296244525713571/59331697588089230104144752129086217901533362966777574098276987875", 
                "1495872005681707178181420704527825051952054710713451593591600510290/156599612902869967886493598445877216682212874003872427473473246297249", 
                "1505142503252996837968560010021805365660230846933552763287756203158343/24692348645324557660795750237034577108109009682762320358566991590245853", 
                "-43467067824521089738774285779201879294687/4522845813518160248458188579685985080696355", 
                "-10639770948803737161702895920892268409583799659567805491004547899032922353/47290492214875573687396448275655818658816692979604541804342101693193577012", 
                "37014828519017846801731758165592226992046999408735588712996819876024908847/727118375632519169240380974640396630502051013517846514730240094811309741549", 
                "77989546032699965901767685845684268995488356135502786117875611137303707901/10718849726803975207500599525335326929148641634417843890858851896926476728412", 
                "-9094895656985635318254802836520787653917971/832643427021442818298818714484809216576338426", 
                1, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/8", 
                "5/394", 
                "-1/90", 
                "-3211/40887", 
                "-184001/1535077", 
                "46373183/2082696856", 
                "-3256063/43578292", 
                "-17218423/990802256", 
                "-12556389221/2561498442702", 
                "14830263982631/223478912019064", 
                "-13535348466827215/302777220037426707", 
                "12508677217/991793316789", 
                "1897573969894810694/176556904999959888191", 
                "32847283015700434209/20277380476155239240836", 
                "1547134811378961275787/51097623232235875959076", 
                "-132472636774863329154288/2704434484944598925564705", 
                "-93080700791450/1248593846710419", 
                "-43617670241615441427970/4476350091772501259712061", 
                "-31926570736443394335422893/1152779330550586779215871461", 
                "5998233030862431251606016667/167591032602655918969789571655", 
                "-214969453424489022295442144/11169727873551813122183344905", 
                "77617604476155023/1320770987999318979", 
                "-34529380021979206662/1821399820914738576581", 
                "4781770889923860585352/137005962692262536032137", 
                "1478928465102011411793383733653610/135895269392668606973767659775672141", 
                "5310062243848001561570694467843206432/310675326523526780302497768616696041237", 
                "1550047313396544953706588875513758003682/48004798774719784158075121140514682596893", 
                "-68413254998334167422906253075825216678029/2208674557858526308925301934523885047523708", 
                "1202467571703340520920216379241869471966855/64207384556553612523264516992433621448278613", 
                "17962652345378245688974445782183843482131405/729656783443014839550788209891600875006167936", 
                "148136945361209115538666893872433610521370535/4103164046939738648079173972018005382841664956", 
                "-2625477204084675221174582715329120330218356920/92397893275693665027576758297846277888977162171", 
                "466337020855225986701410879923686945428887789859/44223427159347751570146330600347774484260504994161", 
                "-958282907897687540958562672198020985614695469435201/74418916798643177640713582918467271433677809831795054", 
                "-311680531386335390858117221070545162646161607038331/193324994494441647626730659989076525561556631901325150", 
                "73985079270626717725341784959782300828180647844202986/20606076631389115288582275776327775691639496600848434383", 
                "48111046272469904416540477811182616936106289412047638251/1027229139843079102476190546384420876456139610553423472885", 
                "113506864544183152742680017153578737342007111293837338113/6124403128013537071919366567114797396468985010625655772968", 
                "-2764416256149749807520056798060831704629741389888208235325/133329432337398234151133036368676561234189210422530410977034", 
                "-43167640431774654392124894516327941493410652296595475418970/1274347885248780576803797874912431676609622477946921154338157", 
                "186102875734849563836518012404088849/5293584149190895153562609951695289224", 
                "194853766964263087744872968107685223/25739539510167673145440012463106356894", 
                "-169985640640179072216145627805766444192631028359337944214056142737/762388498261384794449111003946155555971800790042325264639966595320", 
                "855490746317513185868542016962481973092163876082634181378572463/124908837027556273903462636061234142950596553614268577049004185000", 
                "2726484513964361626058827966459691022876172699434753076488556924707/156599612902869967886493598445877216682212874003872427473473246297249", 
                "1633528808553988522214317160844190958615101277026243285609947130877280/24692348645324557660795750237034577108109009682762320358566991590245853", 
                "46455482908057317323902720164988859658332/904569162703632049691637715937197016139271", 
                "260871819451996235949334584518045312843246820774750411977436731503068655/47290492214875573687396448275655818658816692979604541804342101693193577012", 
                "-8658973267835186015126163325145071268874305213854602843817367894650202461/727118375632519169240380974640396630502051013517846514730240094811309741549", 
                "73977329730930953236557692153376766358563106920362443509118300622151209363/10718849726803975207500599525335326929148641634417843890858851896926476728412", 
                "-9094895656985635318254802836520787653917971/832643427021442818298818714484809216576338426", 
                "17467424152478266513620847528706206838219558417012/2586353496459006524778456574784743085980828956234667", 
                1, 
                0, 
                0, 
                0
            ], 
            [
                "-17/40", 
                "-79/394", 
                "-31/1170", 
                "-65/3717", 
                "-48752/1535077", 
                "-26849/1450346", 
                "-343115/10894573", 
                "8772101/247700564", 
                "83117166502/1280749221351", 
                "2864751822409/55869728004766", 
                "1934714628/22947885209", 
                "2013096698/90163028799", 
                "-51034378851176282155/176556904999959888191", 
                "-553172309851294185793/20277380476155239240836", 
                "239699839384381678857/7299660461747982279868", 
                "113786603403714894289784/8113303454833796776694115", 
                "-109990994723854/6242969233552095", 
                "430534672293950048048327/4476350091772501259712061", 
                "-38724681343057171098965042/1152779330550586779215871461", 
                "-68558094655446524410536427619/167591032602655918969789571655", 
                "94311159762760748637139579/2030859613373056931306062710", 
                "-13684447994217212/1320770987999318979", 
                "67998356714858142207/1821399820914738576581", 
                "3712270711341348256189/137005962692262536032137", 
                "2433746968520294058889757599097427/271790538785337213947535319551344282", 
                "7004294734723193536740732439646918470/310675326523526780302497768616696041237", 
                "174742608184329072127719666550579421144/48004798774719784158075121140514682596893", 
                "-7914139995559794089163119326068305568433/2208674557858526308925301934523885047523708", 
                "-811555409918828116620020646646295974684293/18884524869574591918607210880127535720081945", 
                "54342614003355479990005251635478429799369067/1185692273094899114270030841073851421885022896", 
                "1646870052390065009902519836603198867430522/1025791011734934662019793493004501345710416239", 
                "-11693410328351931580951892893/265602912207692648432865963479", 
                "1076877804316761318827544367695968253028586337488/44223427159347751570146330600347774484260504994161", 
                "101784980114074783455055112615204128449493462729085/37209458399321588820356791459233635716838904915897527", 
                "1468839577125047065460347820101418364126856466606111/96662497247220823813365329994538262780778315950662575", 
                "568213869175203590451872371973033937615296021104086718/20606076631389115288582275776327775691639496600848434383", 
                "-210613260938940834257260794526759519364947248324049704792/1027229139843079102476190546384420876456139610553423472885", 
                "498554173738059268603157349357051199845098850204309961909/30622015640067685359596832835573986982344925053128278864840", 
                "-399226924716768159870506629766537190184196468816155757589/133329432337398234151133036368676561234189210422530410977034", 
                "662853195496892462206243719473131890636639164914590495/12567564370215711348438214836944190460130547441654650572", 
                "56661261883915544850460952752356731/2646792074595447576781304975847644612", 
                "910492293429678588874382969005966961/12869769755083836572720006231553178447", 
                "15336706725166478623116207711271022425239847507148093647153301921/762388498261384794449111003946155555971800790042325264639966595320", 
                "5487701119779467067963405863900269434460414234337687893688586411/474653580704713840833158017032689743212266903734220592786215903000", 
                "13310043761823825533417501635019034671028386755757868731806412790455/156599612902869967886493598445877216682212874003872427473473246297249", 
                "-389049043874198901144471392773593341813768037164348472977511581295661/24692348645324557660795750237034577108109009682762320358566991590245853", 
                "8230038359771171523340682438875215902167/4522845813518160248458188579685985080696355", 
                "218012912394541785466429690008765610843192105401968883046838574498664027/11822623053718893421849112068913954664704173244901135451085525423298394253", 
                "857820022670161990716215537602499779481890226774751669738732854238800704/727118375632519169240380974640396630502051013517846514730240094811309741549", 
                "722862554125687877054933123383632390301728/54229139639339655773321836121829235993441951", 
                "3608423226688875782814918095430641235630188/416321713510721409149409357242404608288169213", 
                "-1324714746714278366753538281166124072204341873390379204136395646542339049411/121291435444049025502253580453966065428087683356317857111891947466077763387261", 
                "-26808153043593772049132570564460642166289387/2471143058880805540384161780328289178126303969", 
                1, 
                0, 
                0
            ], 
            [
                "-17/40", 
                "1/394", 
                "-239/1170", 
                "-65/3717", 
                "-48752/1535077", 
                "-15779099/520674214", 
                "-221727/10894573", 
                "8772101/247700564", 
                "-2220664015582/8965244549457", 
                "-874217563592/27934864002383", 
                "-2576535198206608/302777220037426707", 
                "1890413748/36733085807", 
                "-4594094743569282585/176556904999959888191", 
                "1358173843609736069317/20277380476155239240836", 
                "2372842259381008100471/102195246464471751918152", 
                "1061717425566536375487946/8113303454833796776694115", 
                "-109990994723854/6242969233552095", 
                "-225546759280079919955318/4476350091772501259712061", 
                "103640533986655852421571879/1152779330550586779215871461", 
                "14479455016740871679148521581/167591032602655918969789571655", 
                "-821466800829466930315391521/2030859613373056931306062710", 
                "-13684447994217212/1320770987999318979", 
                "67998356714858142207/1821399820914738576581", 
                "3712270711341348256189/137005962692262536032137", 
                "2990879656138591389877583397148014/135895269392668606973767659775672141", 
                "3152399865417384426559104107603616352/310675326523526780302497768616696041237", 
                "481310347502949097487446187020766045606/48004798774719784158075121140514682596893", 
                "18825199660213472797585469161642895084935/1104337278929263154462650967261942523761854", 
                "1033296800751990692975507906292439552668190/64207384556553612523264516992433621448278613", 
                "-325290263616584291958088136649828024015427335/2371384546189798228540061682147702843770045792", 
                "103863750471739436002772924583045511807887877/5812815733164629751445496460358840959025692021", 
                "2733569776214370164255424566471308306649578431/92397893275693665027576758297846277888977162171", 
                "-54828160321042082129728062595077375868241362744/6317632451335393081449475800049682069180072142023", 
                "-7715303680886112916803425718702043541263687626112871/74418916798643177640713582918467271433677809831795054", 
                "-10410224762706434871989393490830217453610314837820837/708858313146286041298012419959947260392374316971525550", 
                "132927715065056996848370662348647330623785643358021881/20606076631389115288582275776327775691639496600848434383", 
                "66925405413443382538065921703730112203546404450909163408/1027229139843079102476190546384420876456139610553423472885", 
                "-1921195141957888785194622072694044925866502815040072245009/30622015640067685359596832835573986982344925053128278864840", 
                "506574974857435273635338314104730108765279782703473319007/9755812122248651279351197783073894724452869055307103242222", 
                "65836592631126026426148998882008240360777938431906933/12567564370215711348438214836944190460130547441654650572", 
                "56661261883915544850460952752356731/2646792074595447576781304975847644612", 
                "910492293429678588874382969005966961/12869769755083836572720006231553178447", 
                "8888221789730337218241819427902651348866606562615440364487713459/762388498261384794449111003946155555971800790042325264639966595320", 
                "9521934580703425140064917170995573361069178686352950991562667561/474653580704713840833158017032689743212266903734220592786215903000", 
                "-5155245642162277064214017582003855011836782492002155737049657007295/156599612902869967886493598445877216682212874003872427473473246297249", 
                "2016953459490147684344979544033887850015760949189815195143729022211046/24692348645324557660795750237034577108109009682762320358566991590245853", 
                "8230038359771171523340682438875215902167/4522845813518160248458188579685985080696355", 
                "-170572662039322399167866006957863782982612436632115136565197895602366553/11822623053718893421849112068913954664704173244901135451085525423298394253", 
                "6672583786680431483404981172596604880423121916805367528248154496126048732/727118375632519169240380974640396630502051013517846514730240094811309741549", 
                "-28543755435281925682823141944254597366206764433937807103857944531848666013/2679712431700993801875149881333831732287160408604460972714712974231619182103", 
                "1223829534439681983489699207824627801479167/832643427021442818298818714484809216576338426", 
                "3849814837581383752503810346718005371798087801216424443710146994653949114083/242582870888098051004507160907932130856175366712635714223783894932155526774522", 
                "66908662825319772521848063940493861823771637/4942286117761611080768323560656578356252607938", 
                "-3056063402305515880066734908835159321858277525/72395843354058298011365437160518842563974307204", 
                1, 
                0
            ], 
            [
                "-17/40", 
                "1/394", 
                "1/338", 
                "-1195/40887", 
                "-321656/1535077", 
                "-9977715/520674214", 
                "-221727/10894573", 
                "-2757941/495401128", 
                "253949097259/8965244549457", 
                "4421541272417/111739456009532", 
                "-76462713225261850/302777220037426707", 
                "1890413748/36733085807", 
                "15630800537134569087/176556904999959888191", 
                "1427839072823761117669/20277380476155239240836", 
                "-2998231830723271166055/51097623232235875959076", 
                "-218746287880648/554515262399621", 
                "-506499577307764/6242969233552095", 
                "-1245756029046044060606/53931928816536159755567", 
                "-1166032938156718/41050967542019507", 
                "4991896213498679151331537483/167591032602655918969789571655", 
                "177763570184408221/5378429749365451530", 
                "117646974535195507/1320770987999318979", 
                "-228675594748875798849/1821399820914738576581", 
                "4950650422604467947901/137005962692262536032137", 
                "523935171484338440613643337567295/135895269392668606973767659775672141", 
                "33637924993353045656756/8263352260178257250386587", 
                "1814044815340996261451241103339869482270/48004798774719784158075121140514682596893", 
                "59145983544088372479317050570497788978777/2208674557858526308925301934523885047523708", 
                "9206433266469738135474100874630356828350967/321036922782768062616322584962168107241393065", 
                "33278409518112301220075633239577516330175531/1185692273094899114270030841073851421885022896", 
                "412941829905170769195267771531758214306901690/17438447199493889254336489381076522877077076063", 
                "2359649249069445608104667234999871201065752405/92397893275693665027576758297846277888977162171", 
                "1231586331257738487203434330227142520863254074376/44223427159347751570146330600347774484260504994161", 
                "7453613731089222939309531968461827795030357551618673/74418916798643177640713582918467271433677809831795054", 
                "21390022426545355923211768247705312627931513309424933/708858313146286041298012419959947260392374316971525550", 
                "293403024518740623350266152363588917906418415115375546/20606076631389115288582275776327775691639496600848434383", 
                "83967795621944422095936012054919818023690199989470794297/1027229139843079102476190546384420876456139610553423472885", 
                "77297862004382346711436659307596/1701036141193861756328910613565383", 
                "-8227545008445982619337643552557863092722089041824978834610/199994148506097351226699554553014841851283815633795616465551", 
                "-1828142415857617710779902229961703/37501706862898207684330715796521902", 
                "-19336186721538324751671883973645791/2646792074595447576781304975847644612", 
                "-560860729699245482691141098603917353/12869769755083836572720006231553178447", 
                "-2087250720907692952385750551959224618581998180979770383551716643/190597124565346198612277750986538888992950197510581316159991648830", 
                "-30711968682543926272719065337881375449/2818007594816870173706563054061586571250", 
                "10276674599417947863386730339234825892260981490320239493916274795296/156599612902869967886493598445877216682212874003872427473473246297249", 
                "6101238513280595452106500917729738367228/73436523839864684898178029723209400875789", 
                "44185700208646806999844850026768692170406/4522845813518160248458188579685985080696355", 
                "505355026174104155163416822739275735826522541037052256384311961768703689/47290492214875573687396448275655818658816692979604541804342101693193577012", 
                "1538622897740415344876169229079401347611939138770555997614936812221460129/727118375632519169240380974640396630502051013517846514730240094811309741549", 
                "42807110331968095325777630322969939910006240884062307691257360631760821509/2679712431700993801875149881333831732287160408604460972714712974231619182103", 
                "1223829534439681983489699207824627801479167/832643427021442818298818714484809216576338426", 
                "1103312411075403264180609004599852942482900430003765839347554616164248060951/80860956962699350334835720302644043618725122237545238074594631644051842258174", 
                "77982703217422709886351666056840242234610675/4942286117761611080768323560656578356252607938", 
                "-3056063402305515880066734908835159321858277525/72395843354058298011365437160518842563974307204", 
                "-3056063402305515880066734908835159321858277525/69339779951752782131298702251683683242116029679", 
                1
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "461/564", 
                "18302871758227/80556329997554", 
                "-3997546135857767/585624926192314272", 
                "-3997546135857767/398875760368080792", 
                "-572293486786916129/79079985089852446731", 
                "-33664322752171537/3367317812151791358", 
                "165748771602557731/3153372908978344984", 
                "392009071445633184983935/6066300675327522322271352", 
                "1549442970140842628395/21315719112141183996036", 
                "217889658055741205161390644/4064033605293672457828762295", 
                "31310137891018212706129/531470578156477201398540", 
                "-562533265386413415572243/4714886526945958651526430", 
                "-2995645014067903955897429/875030775546829245000941887", 
                "-119360075960037539427724111220258/4621007636867632262709602656312373", 
                "-176552789700274844714032878311361405/19141132956442838457652972276321700132", 
                "-70859400825230947351180103746269923039/634739522458799247955961791815924050076", 
                "-854252301293705540944502957273961733/4295541391614715608690754194798033249568", 
                "-8111791813682831124950397127/118317163669014351668554541476", 
                "-1/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "22/47", 
                "5126829604650/40278164998777", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "22/47", 
                "5126829604650/40278164998777", 
                "-7781215242676395/24401038591346428", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "22/47", 
                "5126829604650/40278164998777", 
                "-29231787215763061/97604154365385712", 
                "88684543524342235/1130147987709562244", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "22/47", 
                "5126829604650/40278164998777", 
                "16201982902857395/97604154365385712", 
                "-310191216843738557/1130147987709562244", 
                "-7278527427757331215/26359995029950815577", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "44/47", 
                "9452325682800/40278164998777", 
                "6417469395762505/97604154365385712", 
                "6417469395762505/66479293394680132", 
                "2291036574287214285/26359995029950815577", 
                "6417469395762505/53449489081774466", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "58/47", 
                "13661884144350/40278164998777", 
                "-12162784491284609/48802077182692856", 
                "183649281109704495/565073993854781122", 
                "8544260974041090440/26359995029950815577", 
                "-221692091375132388911/1135908541965870951432", 
                "469271849327619653/1576686454489172492", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "58/47", 
                "13661884144350/40278164998777", 
                "18126395587795695/48802077182692856", 
                "-82267892469016033/565073993854781122", 
                "-7111612620406080646/26359995029950815577", 
                "306976805132698854295/1135908541965870951432", 
                "469271849327619653/1576686454489172492", 
                "-56118644996316897606187/505525056277293526855946", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "58/47", 
                "13661884144350/40278164998777", 
                "38145864930533909/97604154365385712", 
                "-303160801243434239/1130147987709562244", 
                "-6600038836564995861/52719990059901631154", 
                "71058511882100954753/283977135491467737858", 
                "469271849327619653/1576686454489172492", 
                "-66318267863704757848489/1011050112554587053711892", 
                "71834185894580781588004201/241048809579648579219173106", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "58/47", 
                "13661884144350/40278164998777", 
                "-8921002878056083/24401038591346428", 
                "86253077338674262/282536996927390561", 
                "14008542115785845059/52719990059901631154", 
                "-7965265799243494331/141988567745733868929", 
                "469271849327619653/1576686454489172492", 
                "304948821634224156360227/1011050112554587053711892", 
                "-7836866906898917127846355/241048809579648579219173106", 
                "-950271320831512499130158623/10566487373763548390354781967", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "473/564", 
                "11031975708975/40278164998777", 
                "41945355446355841/585624926192314272", 
                "41945355446355841/398875760368080792", 
                "-4238039425312190663/79079985089852446731", 
                "-249296436783070039/3367317812151791358", 
                "-123426137871775313/3153372908978344984", 
                "-1462865186915271951585125/6066300675327522322271352", 
                "-5782075837609770559625/21315719112141183996036", 
                "9852010626935719717574075172/52832436868817741951773909835", 
                "108900502132640488543729/531470578156477201398540", 
                "4152353261559545235954187/4714886526945958651526430", 
                "-2995645014067903955897429/875030775546829245000941887", 
                "-119360075960037539427724111220258/4621007636867632262709602656312373", 
                "-176552789700274844714032878311361405/19141132956442838457652972276321700132", 
                "-70859400825230947351180103746269923039/634739522458799247955961791815924050076", 
                "-854252301293705540944502957273961733/4295541391614715608690754194798033249568", 
                "-8111791813682831124950397127/118317163669014351668554541476", 
                "-1/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "14/47", 
                "3728758345650/40278164998777", 
                "991907649259881/97604154365385712", 
                "-7538608553928451/1130147987709562244", 
                "796906605095897269/52719990059901631154", 
                "-24728430582187887/2351777519598076504", 
                "-1010866748615317/788343227244586246", 
                "48009580320029757781821/1011050112554587053711892", 
                "1386280477074708758231807/241048809579648579219173106", 
                "569143891093528217341148429/10566487373763548390354781967", 
                "-43803048097687775953/4228215072946797473362", 
                "6275444912115281353224/785814421157659775254405", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-23/47", 
                "-4460188309200/40278164998777", 
                "65974791569168385/97604154365385712", 
                "-610902283309733843/1130147987709562244", 
                "-26837903356764393749/52719990059901631154", 
                "1784358803124217909/4917352995523250872", 
                "-81433429713598190/394171613622293123", 
                "-257214575432179893731973/1011050112554587053711892", 
                "-19615668447675984565632799/241048809579648579219173106", 
                "-522135434135259216732858721/10566487373763548390354781967", 
                "-179789396677887464028887/878505344396819414275492", 
                "9212815807161456693587/157162884231531955050881", 
                "92390939289426471508833895/3500123102187316980003767548", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "24/47", 
                "5636614124700/40278164998777", 
                "62116739219626351/97604154365385712", 
                "-456879825929830569/1130147987709562244", 
                "-10674764862189994094/26359995029950815577", 
                "46164814256410694638/141988567745733868929", 
                "43679273005566599/788343227244586246", 
                "-7048732264124937893531/505525056277293526855946", 
                "32653176442959325420045939/120524404789824289609586553", 
                "5257863966928812279239959594/52832436868817741951773909835", 
                "-117156205529766134289273276811/287150453132905385798623003850", 
                "-143773512627394724539431/785814421157659775254405", 
                "26978297598604216726860502/875030775546829245000941887", 
                "3081093978009173350859220162431268/4621007636867632262709602656312373", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-23/47", 
                "-4460188309200/40278164998777", 
                "-4277090314484404/6100259647836607", 
                "142276293611459625/282536996927390561", 
                "25082424784480789343/52719990059901631154", 
                "-2010554921681769177/4917352995523250872", 
                "-81433429713598190/394171613622293123", 
                "-52708093822980041898375/1011050112554587053711892", 
                "-63501181479722658882804917/241048809579648579219173106", 
                "-2098024311195117067213130231/10566487373763548390354781967", 
                "-59579636502716487760899/878505344396819414275492", 
                "9212815807161456693587/157162884231531955050881", 
                "92390939289426471508833895/3500123102187316980003767548", 
                "-3253947331728429709136713980073211/4621007636867632262709602656312373", 
                "-2021217591182629212205565556339304575/4785283239110709614413243069080425033", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "14/47", 
                "3728758345650/40278164998777", 
                "-450583052841319/48802077182692856", 
                "4540607397370791/565073993854781122", 
                "-732117142981745767/52719990059901631154", 
                "28721058499586579/2351777519598076504", 
                "-1010866748615317/788343227244586246", 
                "413357975137863179571/1011050112554587053711892", 
                "11600062551642359422999057/241048809579648579219173106", 
                "-159764887045399687056632621/10566487373763548390354781967", 
                "223805500822995608437/4228215072946797473362", 
                "6275444912115281353224/785814421157659775254405", 
                "-167744961329385276761653548/875030775546829245000941887", 
                "50946885378178465294687124207780/4621007636867632262709602656312373", 
                "-168000571684012974948488005717962800/4785283239110709614413243069080425033", 
                "4292353738980310523514743950415595560/158684880614699811988990447953981012519", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "24/47", 
                "5636614124700/40278164998777", 
                "-55253833586809827/97604154365385712", 
                "573549221687711477/1130147987709562244", 
                "10864526197686368674/26359995029950815577", 
                "-44752766671687672028/141988567745733868929", 
                "43679273005566599/788343227244586246", 
                "136054483718221335825373/505525056277293526855946", 
                "1944330442067926343090075/120524404789824289609586553", 
                "-4370786623613929971440166674/10566487373763548390354781967", 
                "18040945416156759831051710481/287150453132905385798623003850", 
                "-143773512627394724539431/785814421157659775254405", 
                "-31957783988220266417219873/875030775546829245000941887", 
                "-3171873605597649991823150875034688/4621007636867632262709602656312373", 
                "-1434968512705243713838636576847715498/4785283239110709614413243069080425033", 
                "15243677817614415617735285545154122815/52894960204899937329663482651327004173", 
                "23243096192968477273227725046907919667/1073885347903678902172688548699508312392", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "159/188", 
                "10943317531575/40278164998777", 
                "-1028795853776979/17746209884615584", 
                "-11316754391546769/132958586789360264", 
                "1794208799628674307/26359995029950815577", 
                "35180564698601457/374146423572421262", 
                "-208071405333340149/3153372908978344984", 
                "226282348008001860539085/2022100225109174107423784", 
                "894396632442695100945/7105239704047061332012", 
                "-15517141736384991051770231916/52832436868817741951773909835", 
                "-57173592638225637985329/177156859385492400466180", 
                "-1009095576928906134936567/1571628842315319550508810", 
                "8986935042203711867692287/875030775546829245000941887", 
                "358080227880112618283172333660774/4621007636867632262709602656312373", 
                "529658369100824534142098634934084215/19141132956442838457652972276321700132", 
                "70859400825230947351180103746269923039/211579840819599749318653930605308016692", 
                "2562756903881116622833508871821885199/4295541391614715608690754194798033249568", 
                "24335375441048493374851191381/118317163669014351668554541476", 
                "3/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "24/47", 
                "5636614124700/40278164998777", 
                "-28573453670876173/48802077182692856", 
                "246282445335497899/565073993854781122", 
                "12537679386115356114/26359995029950815577", 
                "-164873676824621341855/567954270982935475716", 
                "43679273005566599/788343227244586246", 
                "43227343530643662639457/252762528138646763427973", 
                "-15029979184716355079272834/40174801596608096536528851", 
                "1249720615893980179946370684/10566487373763548390354781967", 
                "68611227061015272594406131969/287150453132905385798623003850", 
                "144869068238454373863623/785814421157659775254405", 
                "18900852044308206833516014/875030775546829245000941887", 
                "-3284100329146201202974333963276708/4621007636867632262709602656312373", 
                "-2176314004747555433676571433956705452/4785283239110709614413243069080425033", 
                "16830458198391939452994689669575105871/158684880614699811988990447953981012519", 
                "-51547101254804365628908257359610776819/1073885347903678902172688548699508312392", 
                "-1370605118676219511655233093553685619919/44004426975955691427361618677164170255769", 
                "-2383170676389367469344367995/57650520091810422471746508941", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "24/47", 
                "5636614124700/40278164998777", 
                "2565341725218127/4436552471153896", 
                "-252312255124603091/565073993854781122", 
                "-10530635421838649690/26359995029950815577", 
                "224612750114269191887/567954270982935475716", 
                "43679273005566599/788343227244586246", 
                "-98195518862830775496098/252762528138646763427973", 
                "5202190872557652063631336/40174801596608096536528851", 
                "919972187562264597157984212/4064033605293672457828762295", 
                "40132269836384810462025086361/287150453132905385798623003850", 
                "144869068238454373863623/785814421157659775254405", 
                "-40035229542516276310564361/875030775546829245000941887", 
                "2974626133742254973011882642110248/4621007636867632262709602656312373", 
                "1195187962162204072314937794328887392/4785283239110709614413243069080425033", 
                "-77924580194994297831403961347786066651/158684880614699811988990447953981012519", 
                "2948167485283038158101445672101133756/134235668487959862771586068587438539049", 
                "-18335056902973133911875904679503552273750/44004426975955691427361618677164170255769", 
                "-2383170676389367469344367995/57650520091810422471746508941", 
                "-35072742524733595468638367332116351859853/146845616862270420299560649283858733100081", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-7/47", 
                "-1423645733250/40278164998777", 
                "25098664740727/841415123839532", 
                "727861277481083/16619823348670033", 
                "-90762083466575720/26359995029950815577", 
                "-2669473043134580/561219635358631893", 
                "6201239475477006/394171613622293123", 
                "1098679348881624012470/252762528138646763427973", 
                "8685212244123509980/1776309926011765333003", 
                "-548855028044582303104969104/52832436868817741951773909835", 
                "-505570135337524781419/44289214846373100116545", 
                "30938326822865415614399/785814421157659775254405", 
                "22062075341187410219082287/875030775546829245000941887", 
                "588318110377941218042015481868/32314738719354071767200018575611", 
                "259556940921401112307732870730793090/4785283239110709614413243069080425033", 
                "16482976448823210836613215173611545678/158684880614699811988990447953981012519", 
                "8098755776602092163406907744473554699/268471336975919725543172137174877078098", 
                "3554726582231573658266701396/29579290917253587917138635369", 
                "186608919829041334750672417215/1614214562570691829208902250348", 
                "-8206641916008284916982330419460404727083/1174764934898163362396485194270869864800648", 
                "-5516414264864187663907664283/601059955807471557583345563424", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "31/47", 
                "7300659915900/40278164998777", 
                "1690198487170799/97604154365385712", 
                "4332335690557155/1130147987709562244", 
                "1295486263364292721/52719990059901631154", 
                "5996366285892505/2351777519598076504", 
                "32197469593297224/394171613622293123", 
                "216795012326744140944123/1011050112554587053711892", 
                "46652131651333908805446641/241048809579648579219173106", 
                "1996095961443984904543825577/10566487373763548390354781967", 
                "1167245129903856169327/8456430145893594946724", 
                "-28954799693630413854139/785814421157659775254405", 
                "21887041072917792739487847/3500123102187316980003767548", 
                "-387376135731857004670829407063519/4621007636867632262709602656312373", 
                "600410745464170742090687861941889675/4785283239110709614413243069080425033", 
                "-44481528306940873361246609146633415353/158684880614699811988990447953981012519", 
                "19578601189411494028580779634215988239/4295541391614715608690754194798033249568", 
                "-446212356076522650990285138507518989205/9264089889674882405760340774139825317004", 
                "-2230446610780020798431482065/1614214562570691829208902250348", 
                "142369945377275141220900343062064558442335/9398119479185306899171881554166958918405184", 
                "-104372345734466473554094267842602215/1302477690316205026193267168881778432", 
                "8071385996950063170544346447823/120144993495798296484755789826904", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "8/47", 
                "2920604959350/40278164998777", 
                "-25336584927262797/97604154365385712", 
                "203705059611539579/1130147987709562244", 
                "4493863955375041588/26359995029950815577", 
                "-380846480229996329/2458676497761625436", 
                "-22935644802616933/788343227244586246", 
                "38079379399049228585037/252762528138646763427973", 
                "-7752831622184248609786006/120524404789824289609586553", 
                "-598646779721235257014587902/10566487373763548390354781967", 
                "96100286254485417933895/878505344396819414275492", 
                "5178934350750372247609/785814421157659775254405", 
                "7155590231507071351056193/3500123102187316980003767548", 
                "-124559615556768215346847771008821/4621007636867632262709602656312373", 
                "299939590823798915112453582881714975/4785283239110709614413243069080425033", 
                "6976397604933168694681262154022476295/158684880614699811988990447953981012519", 
                "5724554347741702748027323900463893331/1073885347903678902172688548699508312392", 
                "-1878503713991205683946828411372578856275/44004426975955691427361618677164170255769", 
                "10624080160380750789234194711/807107281285345914604451125174", 
                "-86303080402612754702468881780702414991423/2349529869796326724792970388541739729601296", 
                "18145023736592911983687622841637241/291754352283957742183066540649618744", 
                "1418480022115957894005882017561/15018124186974787060594473728363", 
                "1745068468925823765673679720215894200664/30765265292055622350944175505964679591063", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "8/47", 
                "2920604959350/40278164998777", 
                "23883332701242697/97604154365385712", 
                "-228410347453881279/1130147987709562244", 
                "-5012675000064217288/26359995029950815577", 
                "313996877833071729/2458676497761625436", 
                "-22935644802616933/788343227244586246", 
                "-20286005601617336430696/252762528138646763427973", 
                "17296690954433666116222300/120524404789824289609586553", 
                "92335722088073879764937726/812806721058734491565752459", 
                "-41129377632041021581297/878505344396819414275492", 
                "5178934350750372247609/785814421157659775254405", 
                "7155590231507071351056193/3500123102187316980003767548", 
                "108464580094454599913883057266827/4621007636867632262709602656312373", 
                "-176660471344948975661836098328176750/4785283239110709614413243069080425033", 
                "-7104134118018511636084428900127655048/158684880614699811988990447953981012519", 
                "1362181451831193028345011989115735581/1073885347903678902172688548699508312392", 
                "3247191830716581940548684223819672664475/44004426975955691427361618677164170255769", 
                "10624080160380750789234194711/807107281285345914604451125174", 
                "158400943859263834130696057370494721629107/2349529869796326724792970388541739729601296", 
                "-12765930398131441791943864464296703/583508704567915484366133081299237488", 
                "1418480022115957894005882017561/15018124186974787060594473728363", 
                "1745068468925823765673679720215894200664/30765265292055622350944175505964679591063", 
                "-2493883865885543910141106769102533529158771520365/30049245253703225170443122471772694097335528127021", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "31/47", 
                "7300659915900/40278164998777", 
                "-874462361085/420707561919766", 
                "5238039759806797/282536996927390561", 
                "-233537484713350315/52719990059901631154", 
                "59445855367666971/2351777519598076504", 
                "32197469593297224/394171613622293123", 
                "169198789981852246341873/1011050112554587053711892", 
                "56865913725901559470213891/241048809579648579219173106", 
                "1267187183305057000146044527/10566487373763548390354781967", 
                "1702462227745222938107/8456430145893594946724", 
                "-28954799693630413854139/785814421157659775254405", 
                "-51979514515902226134426223/3500123102187316980003767548", 
                "-386473911311067860786560268089229/4621007636867632262709602656312373", 
                "381968499069476656810773670160653650/4785283239110709614413243069080425033", 
                "-48175306170777324003979222763140583648/158684880614699811988990447953981012519", 
                "88639663949006083545362669018458272263/4295541391614715608690754194798033249568", 
                "-12757247942538285012398182602663124205/9264089889674882405760340774139825317004", 
                "-2230446610780020798431482065/1614214562570691829208902250348", 
                "-744148856527857932508006413043561780837665/9398119479185306899171881554166958918405184", 
                "-5197453026233666552842249877642215/1302477690316205026193267168881778432", 
                "8071385996950063170544346447823/120144993495798296484755789826904", 
                "251818304819800791072471856879951977239/30765265292055622350944175505964679591063", 
                "1588419087264217580323200037369660895474202605248/30049245253703225170443122471772694097335528127021", 
                "12782787917846784888408986914342740953093/221751515984840983999383495435577201511621", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-7/47", 
                "-1423645733250/40278164998777", 
                "-437351199980353/48802077182692856", 
                "-437351199980353/33239646697340066", 
                "817879230923590202/26359995029950815577", 
                "24055271497752653/561219635358631893", 
                "6201239475477006/394171613622293123", 
                "-2092534035004461111338/252762528138646763427973", 
                "-16541771027703249892/1776309926011765333003", 
                "380809363779662858584420464/52832436868817741951773909835", 
                "350777221208662048629/44289214846373100116545", 
                "65138699374928752139441/785814421157659775254405", 
                "21105003635421574817293463/875030775546829245000941887", 
                "71173266083499973248239748408164/4621007636867632262709602656312373", 
                "-133260090817545134447246534865997965/4785283239110709614413243069080425033", 
                "7771211342271640520034293963486921753/158684880614699811988990447953981012519", 
                "642130815187952042106552298868037611/24406485179629065958470194288625188918", 
                "-235222105090252246704863576/29579290917253587917138635369", 
                "102886212186060552036795647891/807107281285345914604451125174", 
                "148617571843805621785094389711725030819821/2349529869796326724792970388541739729601296", 
                "99899094138545806704168596221/1202119911614943115166691126848", 
                "2508548992928964236113918359205/30036248373949574121188947456726", 
                "916307801013120512473773905300355591844/30765265292055622350944175505964679591063", 
                "1130515604346376115064935598204043397779954446464/30049245253703225170443122471772694097335528127021", 
                "9097813872953234317636967634376706050174/221751515984840983999383495435577201511621", 
                "541384049431911360511295230175598/21579164393527928012736045879904937", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "4/47", 
                "1179835745400/40278164998777", 
                "538113315596137/4436552471153896", 
                "-9177483644581307/565073993854781122", 
                "-5441078987121109061/52719990059901631154", 
                "-767628125765510389/103264412905988268312", 
                "-28904616170508361/788343227244586246", 
                "-88916139515974027024493/1011050112554587053711892", 
                "16815754596618852031144769/241048809579648579219173106", 
                "128106105614324262798310985/812806721058734491565752459", 
                "-8766018961340402032828051638/143575226566452692899311501925", 
                "102972992761143645619813/785814421157659775254405", 
                "67086359889012900894004493/1750061551093658490001883774", 
                "-607722589861167712169239129920950/4621007636867632262709602656312373", 
                "-397380583683511786371533349553872992/4785283239110709614413243069080425033", 
                "4709472613784889798815867820006235961/158684880614699811988990447953981012519", 
                "-28816702873486487008738231408701158017/2147770695807357804345377097399016624784", 
                "12088197366227920876171261027992332438797/88008853951911382854723237354328340511538", 
                "-26126838819144223717053108944/403553640642672957302225562587", 
                "280393218449439863287137609117195618377/4699059739592653449585940777083479459202592", 
                "-159555535336622352391847125335958363032427/3793334071560380043977732012750538182689152", 
                "2845770856588222726555573018707/60072496747899148242377894913452", 
                "15256334440332590744621378080670758210/1619224489055559071102325026629719978477", 
                "-176614591923290971097968996523679649222830756625/4292749321957603595777588924538956299619361161003", 
                "7867043483623676662917286707565616028295746825620/117283048734553163224620758428122618207636493801831", 
                "4344862254751437740242650025775285840554/342531276997087641576810325638788122090817", 
                "-4207255017843373198153019471641085/301606531139726350281269369244651598", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "4/47", 
                "1179835745400/40278164998777", 
                "-5199170851367657/97604154365385712", 
                "131223442848867683/1130147987709562244", 
                "1140371058952224007/52719990059901631154", 
                "-10869581562220884463/103264412905988268312", 
                "-28904616170508361/788343227244586246", 
                "79533099565512939089557/1011050112554587053711892", 
                "-19332152397720572495466281/241048809579648579219173106", 
                "-3948466957145976404829651769/52832436868817741951773909835", 
                "21840476992551223259091512753/143575226566452692899311501925", 
                "102972992761143645619813/785814421157659775254405", 
                "-33497886019167550338559347/1750061551093658490001883774", 
                "570404881251768946388453809159922/4621007636867632262709602656312373", 
                "742587348096381464216793591235544332/4785283239110709614413243069080425033", 
                "-3966845091318798397941690451034047757/158684880614699811988990447953981012519", 
                "88533768957420559563815279537325728185/2147770695807357804345377097399016624784", 
                "-4085913661976160757442117776883431946805/88008853951911382854723237354328340511538", 
                "-26126838819144223717053108944/403553640642672957302225562587", 
                "-186444144087354907769949485835473112360995/4699059739592653449585940777083479459202592", 
                "-37882042666409859995917375848762464055539/3793334071560380043977732012750538182689152", 
                "2845770856588222726555573018707/60072496747899148242377894913452", 
                "444582504230780640110784031162326609638/30765265292055622350944175505964679591063", 
                "2096293205241247021856443033682529813692722191799/30049245253703225170443122471772694097335528127021", 
                "-4206689616720463143232371508466321848800564793871/117283048734553163224620758428122618207636493801831", 
                "2608127946031523037921627581268776700920/342531276997087641576810325638788122090817", 
                "-4207255017843373198153019471641085/301606531139726350281269369244651598", 
                "15575127481613013391512065833501976490763770591746027/312915838540213776423612614396297496361689805289212873", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-28/47", 
                "-7056849928050/40278164998777", 
                "1095918691039391/24401038591346428", 
                "1095918691039391/16619823348670033", 
                "-2955620060033998628/26359995029950815577", 
                "-86930001765705842/561219635358631893", 
                "-35057863175515089/788343227244586246", 
                "6627058629465026739877/505525056277293526855946", 
                "26193907626343979209/1776309926011765333003", 
                "295709686446118274705191572/10566487373763548390354781967", 
                "1089555372972094275343/35431371877098480093236", 
                "70687157171291890610258/785814421157659775254405", 
                "-83762882344256005956929009/3500123102187316980003767548", 
                "-209075391698895698270912229086623/4621007636867632262709602656312373", 
                "429394829098271772028273602295538250/4785283239110709614413243069080425033", 
                "-22164637579353030348811015869835077076/158684880614699811988990447953981012519", 
                "-40311599980242387318424130147162372311/2147770695807357804345377097399016624784", 
                "2179028682448281250286026475/59158581834507175834277270738", 
                "-264154971922884874177857328891/1614214562570691829208902250348", 
                "-572078974650459042357092436493359377268551/4699059739592653449585940777083479459202592", 
                "-384545182876172703130310776951/2404239823229886230333382253696", 
                "1693246241624184182416387910497/60072496747899148242377894913452", 
                "-270809126445749148630499537296934099558/30765265292055622350944175505964679591063", 
                "-31025005001114960826382876655026189450960568912/30049245253703225170443122471772694097335528127021", 
                "-998693763526704047359382545489123573243/887006063939363935997533981742308806046484", 
                "-3550820239138581529323491803384477/410004123477030632241984871718193803", 
                "-158011922796528139530832166476463153/301606531139726350281269369244651598", 
                "14213244198573671692923709975544739117798521029452057/312915838540213776423612614396297496361689805289212873", 
                "564335932544328865554898506069953169/13042712350000871615112329220853441300", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "4/47", 
                "1179835745400/40278164998777", 
                "-12771465871137733/97604154365385712", 
                "2494427512776391/1130147987709562244", 
                "4774936316512887695/52719990059901631154", 
                "-1034875571174382719/103264412905988268312", 
                "-28904616170508361/788343227244586246", 
                "171280484352237886399037/1011050112554587053711892", 
                "-2713144570802192564424647/34435544225664082745596158", 
                "-3121237882001233845099883921/52832436868817741951773909835", 
                "3222313228749429412351010797/143575226566452692899311501925", 
                "-16693976654379293656940/157162884231531955050881", 
                "77521287234976242434321765/1750061551093658490001883774", 
                "638578440584329658194173674461402/4621007636867632262709602656312373", 
                "254634060530991513129790302092853718/4785283239110709614413243069080425033", 
                "-942368744603608152948964500882971397/52894960204899937329663482651327004173", 
                "-12798207822499212901788772371864202641/2147770695807357804345377097399016624784", 
                "-5630520239025048428861638824314048560855/88008853951911382854723237354328340511538", 
                "46339081213368191130054757855/403553640642672957302225562587", 
                "-296003801152026574072915165661732773185377/4699059739592653449585940777083479459202592", 
                "540327005045483622624493383810795161507843/3793334071560380043977732012750538182689152", 
                "-275963726522068120991187582379/60072496747899148242377894913452", 
                "336696467738648767270804034766772500746/30765265292055622350944175505964679591063", 
                "2174841541713664791408943408722776959339631318359/30049245253703225170443122471772694097335528127021", 
                "-7744733430190058300105696967226309522578136977997/234566097469106326449241516856245236415272987603662", 
                "90556025514795297904659246791315721130260/6508094262944665189959396187136974319725523", 
                "6695816221685460848128989314857636/150803265569863175140634684622325799", 
                "-82685424895434297016235660565006478188549975370191110/312915838540213776423612614396297496361689805289212873", 
                "-1233245895520971264027851085648639194272234805129569529/3214560166873025929989399098203306058009314572303002525", 
                "-75530304034147414339660343485937924988/6025021673336759004490649639231530692359", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-76/47", 
                "-18169811472150/40278164998777", 
                "176880853868043245/97604154365385712", 
                "-1726826970964471867/1130147987709562244", 
                "-37875489255074902408/26359995029950815577", 
                "2281924403842531093/2458676497761625436", 
                "-238591303719550619/788343227244586246", 
                "-267342457146469471496499/252762528138646763427973", 
                "81629702245636530381205610/120524404789824289609586553", 
                "6023809666143991885677697282/10566487373763548390354781967", 
                "-653892940134679625828153/878505344396819414275492", 
                "2514701398633371072536/785814421157659775254405", 
                "-83847165032870277260273063/3500123102187316980003767548", 
                "1615681990379613689834151155603451/4621007636867632262709602656312373", 
                "-1074986262215007228895232787105653825/4785283239110709614413243069080425033", 
                "-24110128990576060088034068905958156104/52894960204899937329663482651327004173", 
                "-20483539703246344186228155161688641943/536942673951839451086344274349754156196", 
                "10717416982670457191194803879803991317380/44004426975955691427361618677164170255769", 
                "15828562096703956545281772885/403553640642672957302225562587", 
                "200382138939171787920480028420681133029589/1174764934898163362396485194270869864800648", 
                "-45703557425909675582469433022094301/126164044230900645268353098659294592", 
                "-2688818331610674337573676556137/60072496747899148242377894913452", 
                "-823458362043755841474458887702916897510/10255088430685207450314725168654893197021", 
                "-29761769981976231381991353933985983401679311175201/60098490507406450340886244943545388194671056254042", 
                "385394225457027397309451687450457422147261111632373/938264389876425305796966067424980945661091950414648", 
                "-31698628483939082278928406030902012/410004123477030632241984871718193803", 
                "-4289200533783826930840379251420227/150803265569863175140634684622325799", 
                "79223472437296287557766657663910306576785997985153889/312915838540213776423612614396297496361689805289212873", 
                "-807693971510643357287722356392545916547539176634407843/3214560166873025929989399098203306058009314572303002525", 
                "40847500040776845298127498660260815579/6025021673336759004490649639231530692359", 
                "-32405267677453344895802979916523123883759118132378139561949/95709847832439499505300493495351679100978967219721997090189", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "4/47", 
                "1179835745400/40278164998777", 
                "2133098961672469/48802077182692856", 
                "-73541991312626953/565073993854781122", 
                "-1806513729560445373/52719990059901631154", 
                "9067077865280991355/103264412905988268312", 
                "-28904616170508361/788343227244586246", 
                "-97691976321660761114965/1011050112554587053711892", 
                "5532486105744422111375279/34435544225664082745596158", 
                "291369848585748194235882797/10566487373763548390354781967", 
                "-8192354971449278955306155362/143575226566452692899311501925", 
                "-16693976654379293656940/157162884231531955050881", 
                "-23062958673204208798242075/1750061551093658490001883774", 
                "-534634786874946982610904379993550/4621007636867632262709602656312373", 
                "-507248898736424165931472799032372333/4785283239110709614413243069080425033", 
                "13161703895153377723913581178005848650/158684880614699811988990447953981012519", 
                "83434531117982171383670367857159553761/2147770695807357804345377097399016624784", 
                "3008256574673608491014480014755306244943/88008853951911382854723237354328340511538", 
                "46339081213368191130054757855/403553640642672957302225562587", 
                "701854993796707087007617823629902007663947/4699059739592653449585940777083479459202592", 
                "-109898008361619802158029568846550841899253/3793334071560380043977732012750538182689152", 
                "-275963726522068120991187582379/60072496747899148242377894913452", 
                "2873734605866141422419777090037162014/179913832117284341233591669625524442053", 
                "-1173861310805523465015400346510876222841309294807/30049245253703225170443122471772694097335528127021", 
                "16265617010822455854118220193483293979404244444801/234566097469106326449241516856245236415272987603662", 
                "57558073649116918560559820345692047477214/6508094262944665189959396187136974319725523", 
                "6695816221685460848128989314857636/150803265569863175140634684622325799", 
                "-123866386754138239199042133529242559188142385450082538/312915838540213776423612614396297496361689805289212873", 
                "-788037167953162733064374638147298225488502212871856579/3214560166873025929989399098203306058009314572303002525", 
                "-75530304034147414339660343485937924988/6025021673336759004490649639231530692359", 
                "-36624479515643534201846873843389984682238508233735725254921/191419695664878999010600986990703358201957934439443994180378", 
                "7686353106188806374857750060187726290946591535443882864058672/57472722918038986076350778389671213281979424451040591375861419", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-76/47", 
                "-18169811472150/40278164998777", 
                "-190375454590805441/97604154365385712", 
                "1497418758677514535/1130147987709562244", 
                "33057916797048798436/26359995029950815577", 
                "-2902676037089592109/2458676497761625436", 
                "-238591303719550619/788343227244586246", 
                "198761140074142301226648/252762528138646763427973", 
                "-118414769001956457890926244/120524404789824289609586553", 
                "-8343020541637686362957226778/10566487373763548390354781967", 
                "442017589405302969925775/878505344396819414275492", 
                "2514701398633371072536/785814421157659775254405", 
                "-83847165032870277260273063/3500123102187316980003767548", 
                "-1780284448532813111478664277703165/4621007636867632262709602656312373", 
                "901024132997692913827561719103964800/4785283239110709614413243069080425033", 
                "15307400729039170227870545090691047723/52894960204899937329663482651327004173", 
                "-17808563498393692662289888804093779111/1073885347903678902172688548699508312392", 
                "-16493347581602717160662688086761178511695/44004426975955691427361618677164170255769", 
                "15828562096703956545281772885/403553640642672957302225562587", 
                "-898295241759925511197169443496168226687155/2349529869796326724792970388541739729601296", 
                "10604187998493156726581034492471143/126164044230900645268353098659294592", 
                "-2688818331610674337573676556137/60072496747899148242377894913452", 
                "-823458362043755841474458887702916897510/10255088430685207450314725168654893197021", 
                "26985585312311171205113023158567460754650326717057/60098490507406450340886244943545388194671056254042", 
                "-432658987813204693171829482208664531547860077462999/938264389876425305796966067424980945661091950414648", 
                "-31698628483939082278928406030902012/410004123477030632241984871718193803", 
                "-4289200533783826930840379251420227/150803265569863175140634684622325799", 
                "-74485512101231881456798696365270835223473533073932405/312915838540213776423612614396297496361689805289212873", 
                "854058895188711806352312458101879971784045802563054382/3214560166873025929989399098203306058009314572303002525", 
                "40847500040776845298127498660260815579/6025021673336759004490649639231530692359", 
                "72027663099023035295335257660353875151095409901329766652219/191419695664878999010600986990703358201957934439443994180378", 
                "-52436515270806716874515423592928563633417518794681333819614349/57472722918038986076350778389671213281979424451040591375861419", 
                "30757757050206527118240397568337920327974657665159831/1608918456241440367022520271512011603414051934403429679", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-28/47", 
                "-7056849928050/40278164998777", 
                "-2690228818845647/24401038591346428", 
                "-2690228818845647/16619823348670033", 
                "678945197526665060/26359995029950815577", 
                "19968976397843090/561219635358631893", 
                "-35057863175515089/788343227244586246", 
                "14605092089180239549397/505525056277293526855946", 
                "57727636716127429049/1776309926011765333003", 
                "63293588490056984282844180/10566487373763548390354781967", 
                "233208016425907445295/35431371877098480093236", 
                "-135933403450367750477261/785814421157659775254405", 
                "-60634398337313861552511137/3500123102187316980003767548", 
                "-11890976483089768329495056669173/420091603351602932973600241482943", 
                "-276402851655777733160478750857930300/4785283239110709614413243069080425033", 
                "-23402479889699925680824161391997336486/158684880614699811988990447953981012519", 
                "-40352994284049002751862797694212676253/2147770695807357804345377097399016624784", 
                "-8668255718611089872471342335/59158581834507175834277270738", 
                "46744424785019839577125403255/807107281285345914604451125174", 
                "71769571388775576938110171742725358104321/4699059739592653449585940777083479459202592", 
                "48242715040356169655645680721/2404239823229886230333382253696", 
                "-30427420762018064632723017588975/60072496747899148242377894913452", 
                "28162370841610533486797439330972333570/3418362810228402483438241722884964399007", 
                "647387880087888763186563183338007751015690939056/30049245253703225170443122471772694097335528127021", 
                "20839391916401403018419456828431351910709/887006063939363935997533981742308806046484", 
                "2281317952617013036279903357143727/410004123477030632241984871718193803", 
                "22530254068500270802436284325345727/301606531139726350281269369244651598", 
                "-11444713454424651077032887911921185483206610272025647/312915838540213776423612614396297496361689805289212873", 
                "-454411600178761651683914191635438199/13042712350000871615112329220853441300", 
                "-152621449698240597782673442962482078089/6025021673336759004490649639231530692359", 
                "2743015133745943237873190621845091389627983947073428018633/95709847832439499505300493495351679100978967219721997090189", 
                "521781913049780051704450951241835510920203296497753728766552/57472722918038986076350778389671213281979424451040591375861419", 
                "54661719489189414662919629605402563120423135054252878/1608918456241440367022520271512011603414051934403429679", 
                "204553566453642048501803235998351817389452/3837096891786108557064940292575456454820763", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-21/47", 
                "-4030537141800/40278164998777", 
                "13690673620344903/97604154365385712", 
                "-474888667603183061/1130147987709562244", 
                "-84635137672999127/52719990059901631154", 
                "5879501092682804789/378636180655290317144", 
                "-42857574890195711/394171613622293123", 
                "3557203162760054856243/1011050112554587053711892", 
                "-15234799265463239812394983/241048809579648579219173106", 
                "1319530195849665477290309285/10566487373763548390354781967", 
                "-7920704485260180863823595551/143575226566452692899311501925", 
                "-4317834864781578998732/785814421157659775254405", 
                "20376937890058505879197393/1750061551093658490001883774", 
                "74312594419433232076207583407562/4621007636867632262709602656312373", 
                "159334395607553241387014968848087191/4785283239110709614413243069080425033", 
                "2166886725808116686267205460961397156/52894960204899937329663482651327004173", 
                "99826315439099229730085342643686797989/4295541391614715608690754194798033249568", 
                "37554591609895302227959615166922208674363/176017707903822765709446474708656681023076", 
                "-262836596472199328669405173/57650520091810422471746508941", 
                "-1004884447697442522405173903915145640673435/9398119479185306899171881554166958918405184", 
                "-12771652639951391934458513884583673503919/109951712219141450550079188775377918338816", 
                "22985873391251608457770579573963/120144993495798296484755789826904", 
                "775630310651803995949645830459451259065/10255088430685207450314725168654893197021", 
                "-285267927098603329030765692668536504135118808135/8585498643915207191555177849077912599238722322006", 
                "48022010781869485395664636338113097508666012755349/469132194938212652898483033712490472830545975207324", 
                "231428832931180981156663563840205086556353/6508094262944665189959396187136974319725523", 
                "10203349742157142513566635697593078/150803265569863175140634684622325799", 
                "20967571707406469330780782082510792907312151714037781/312915838540213776423612614396297496361689805289212873", 
                "84263127984812779455116793733107367348857740372617837/12858240667492103719957596392813224232037258289212010100", 
                "472683124261489443245665794733234975441/6025021673336759004490649639231530692359", 
                "-15654564005893028441063622545766800726336345789619593020435/382839391329757998021201973981406716403915868878887988360756", 
                "7022560564058225302415654133870747138501941319012700193204600/57472722918038986076350778389671213281979424451040591375861419", 
                "26901755538223175270042906553891920763794176038523534213811959/6828748477415034627804343832563429585876739908224861410816913014", 
                "-1232780009448265413089779984256146632786680232377904339/37645715687286181262498375107539291783419105271598833644", 
                "-7619118255226663128105653215090958846974018/93209531308708862407791575165304752816260517", 
                1, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-21/47", 
                "-4030537141800/40278164998777", 
                "-10302116318247037/24401038591346428", 
                "1771552377061974/282536996927390561", 
                "779595676457842589/52719990059901631154", 
                "1015597586241328383/378636180655290317144", 
                "-42857574890195711/394171613622293123", 
                "-63507943522164141677223/1011050112554587053711892", 
                "-843136244915917084404677/241048809579648579219173106", 
                "-3484410609065846831812199113/52832436868817741951773909835", 
                "17217171807632556616585551656/143575226566452692899311501925", 
                "-4317834864781578998732/785814421157659775254405", 
                "17653705946027020804515544/875030775546829245000941887", 
                "-8116020855620681279537636491176/4621007636867632262709602656312373", 
                "711922297465259140581837556473677014/4785283239110709614413243069080425033", 
                "18139061309285509371794931765141187919/158684880614699811988990447953981012519", 
                "87696360810724130529135142407601696297/4295541391614715608690754194798033249568", 
                "15674314526827272874486726057575691876055/176017707903822765709446474708656681023076", 
                "-262836596472199328669405173/57650520091810422471746508941", 
                "-789375580512232387504306327895898554612687/9398119479185306899171881554166958918405184", 
                "-14806869239418257158235818706086207838087/109951712219141450550079188775377918338816", 
                "22985873391251608457770579573963/120144993495798296484755789826904", 
                "42767560071089572628040939663394902119/1060871216967435253480833638136713089347", 
                "6388377359196050881317210129747801100442373361393/60098490507406450340886244943545388194671056254042", 
                "-10639178415400280508727642627073318146404656028653/469132194938212652898483033712490472830545975207324", 
                "463192273813165563674722594261220215771966/6508094262944665189959396187136974319725523", 
                "10203349742157142513566635697593078/150803265569863175140634684622325799", 
                "3089175609555208026110785999238791265076688358440005/312915838540213776423612614396297496361689805289212873", 
                "857398831321504143284839262701015326168525238243823437/12858240667492103719957596392813224232037258289212010100", 
                "472683124261489443245665794733234975441/6025021673336759004490649639231530692359", 
                "18957030024697881620381087673083577880752416396153781259969/382839391329757998021201973981406716403915868878887988360756", 
                "-6664788228557025835451175819359123537637963063461831591211276/57472722918038986076350778389671213281979424451040591375861419", 
                "34868124636014664234500756023111934332352463719697670354272867/6828748477415034627804343832563429585876739908224861410816913014", 
                "3452169181574014651076518326709550838747755027986212651/37645715687286181262498375107539291783419105271598833644", 
                "-7619118255226663128105653215090958846974018/93209531308708862407791575165304752816260517", 
                "2335513896008520540391251906741662259888158816160332673435707760175/43515006199739652921553775663103292819190705439244431359676705078881", 
                1, 
                0, 
                0, 
                0
            ], 
            [
                "-21/47", 
                "-4030537141800/40278164998777", 
                "-3566568842011403/48802077182692856", 
                "73574041938211503/565073993854781122", 
                "6363037579645136615/52719990059901631154", 
                "-157569036519383512239/378636180655290317144", 
                "-42857574890195711/394171613622293123", 
                "95599428316474477421727/1011050112554587053711892", 
                "-1255432314291145529168827/26783201064405397691019234", 
                "105259796934285954060196821/4064033605293672457828762295", 
                "-14462609416661148281602965356/143575226566452692899311501925", 
                "23112041399588467901243/785814421157659775254405", 
                "18841728972359004647845993/1750061551093658490001883774", 
                "-18142629309457848671908072225846/4621007636867632262709602656312373", 
                "-459046948043736828736429181499233089/4785283239110709614413243069080425033", 
                "-3771334451434388518801322530916197634/158684880614699811988990447953981012519", 
                "77358399776218584639598308149277037229/4295541391614715608690754194798033249568", 
                "-29473948849818067226872587746325034410205/176017707903822765709446474708656681023076", 
                "20949595293033351644317829683/403553640642672957302225562587", 
                "-42903402000885653336053955758963932319731/9398119479185306899171881554166958918405184", 
                "18327922048940259557864634441405688923357/109951712219141450550079188775377918338816", 
                "11926860548270811832826581767655/120144993495798296484755789826904", 
                "804857632206923671627005480752362186445/10255088430685207450314725168654893197021", 
                "931419908289768247981584805726126902041054603271/8585498643915207191555177849077912599238722322006", 
                "-9519251726470069723570391673608476948420071719995/469132194938212652898483033712490472830545975207324", 
                "246673908004401067787561072536979968056123/6508094262944665189959396187136974319725523", 
                "53146647995316188936968483848576983/301606531139726350281269369244651598", 
                "-16544862413747218669146962816548089526745466843355212/312915838540213776423612614396297496361689805289212873", 
                "81033722923244148388606822351495952809656991074773029/6429120333746051859978798196406612116018629144606005050", 
                "-503671093093311116016352775164769384706/6025021673336759004490649639231530692359", 
                "28071923732846901421827648112383908235028865301341908157601/382839391329757998021201973981406716403915868878887988360756", 
                "-6328222332686407228419389016946910693170629725171796718986778/57472722918038986076350778389671213281979424451040591375861419", 
                "277827796701172005252997272296573935278926983951381920352375115/6828748477415034627804343832563429585876739908224861410816913014", 
                "3937968357171660830161743801652774997408534502813502079/37645715687286181262498375107539291783419105271598833644", 
                "7051791553690288370136320459235903318983322/93209531308708862407791575165304752816260517", 
                "3371836616972821405885034572849026123541178489023922932767636832753/130545018599218958764661326989309878457572116317733294079030115236643", 
                "-92589975681068238890403729289034406064828378425250379071321541180158/364843252147488626939252583942073321249018439032691463600691396952907", 
                1, 
                0, 
                0
            ], 
            [
                "-21/47", 
                "-4030537141800/40278164998777", 
                "13690673620344903/97604154365385712", 
                "-35669972958947357/1130147987709562244", 
                "-22023620699883279749/52719990059901631154", 
                "2191486346040366635/378636180655290317144", 
                "-42857574890195711/394171613622293123", 
                "-57420357121381446685611/1011050112554587053711892", 
                "2393108273737020464819335/26783201064405397691019234", 
                "-1080386400422424305726078733/10566487373763548390354781967", 
                "2417985660273788413077532051/143575226566452692899311501925", 
                "23112041399588467901243/785814421157659775254405", 
                "16886101487177270188839844/875030775546829245000941887", 
                "63556527923255905798683375736232/4621007636867632262709602656312373", 
                "-584897641578259074378699249011085766/4785283239110709614413243069080425033", 
                "-2682375258938732447067165343821135413/52894960204899937329663482651327004173", 
                "41788344847038599287444653625857314937/4295541391614715608690754194798033249568", 
                "-23812605684885182725206071249047621852713/176017707903822765709446474708656681023076", 
                "20949595293033351644317829683/403553640642672957302225562587", 
                "1487460249397307614852568631591405013080129/9398119479185306899171881554166958918405184", 
                "3875516692136104855392482917716968796597/109951712219141450550079188775377918338816", 
                "11926860548270811832826581767655/120144993495798296484755789826904", 
                "69891642459313507012908747427220260189/1619224489055559071102325026629719978477", 
                "-1639049114004566612405131308788578141948257927089/60098490507406450340886244943545388194671056254042", 
                "51068021876944663161059431624912121015219857312911/469132194938212652898483033712490472830545975207324", 
                "478437348886385650305620102957995097271736/6508094262944665189959396187136974319725523", 
                "53146647995316188936968483848576983/301606531139726350281269369244651598", 
                "3110766182194261509419224903244994279078230866344936/312915838540213776423612614396297496361689805289212873", 
                "-343961566247980983768654114946800089153803401816418871/6429120333746051859978798196406612116018629144606005050", 
                "-503671093093311116016352775164769384706/6025021673336759004490649639231530692359", 
                "-4145214925724098719407686113402251931559461624601935377159/382839391329757998021201973981406716403915868878887988360756", 
                "7318773248820105041720653287812965850809254983723859280956682/57472722918038986076350778389671213281979424451040591375861419", 
                "234010624874094721721222497796414490580738120167370511024972115/6828748477415034627804343832563429585876739908224861410816913014", 
                "-746980833850619234004554509312922474125900757550614911/37645715687286181262498375107539291783419105271598833644", 
                "7051791553690288370136320459235903318983322/93209531308708862407791575165304752816260517", 
                "-842393046167911050323977447514853781213773048212101599574904490103/3347308169210742532427213512546407139937746572249571643052054236837", 
                "14392945680428047771979337470016929190784855469737040585107846695947/364843252147488626939252583942073321249018439032691463600691396952907", 
                "65999542504810487079725868350397480799092998969986067943067770976051/882467107912146609571533623725702599846826121000634168092574688167733", 
                1, 
                0
            ], 
            [
                "-56/47", 
                "-11389165866000/40278164998777", 
                "143668955021107/24401038591346428", 
                "143668955021107/16619823348670033", 
                "205159267770140796/26359995029950815577", 
                "287337910042214/26724744540887233", 
                "-31619184776682864/394171613622293123", 
                "-8640862730182210507980/252762528138646763427973", 
                "-68307215258357395320/1776309926011765333003", 
                "-22477508534590202571176160/812806721058734491565752459", 
                "-813181134028064230/26760854892068338439", 
                "111698573153481674659474/785814421157659775254405", 
                "-2817521966509104250410723/875030775546829245000941887", 
                "203107842673386674652862065042732/4621007636867632262709602656312373", 
                "-161332149731827678133718552310266750/4785283239110709614413243069080425033", 
                "8669190090613011512459061643081419978/52894960204899937329663482651327004173", 
                "-6807382803928781293406222962536589737/536942673951839451086344274349754156196", 
                "1266507656625268906094644290/29579290917253587917138635369", 
                "69576073664309030802125505673/230602080367241689886986035764", 
                "-142645567670453745986248363079035922060681/2349529869796326724792970388541739729601296", 
                "-95884778740253059942447861081/1202119911614943115166691126848", 
                "3147252613600264241946325106403/30036248373949574121188947456726", 
                "1651670277528730514270897462427169084340/30765265292055622350944175505964679591063", 
                "559418615883647942823069841135730742901278112672/30049245253703225170443122471772694097335528127021", 
                "9003832277604179963638698070761050925379/443503031969681967998766990871154403023242", 
                "725264514313294797775223122945526/14138073223345883870413271438558407", 
                "12654085603494532539136057286100922/150803265569863175140634684622325799", 
                "-6204233799373754387321982286324396898713452889993440/312915838540213776423612614396297496361689805289212873", 
                "-12316934888250186055022712503961624/652135617500043580755616461042672065", 
                "134259093231688753254195236838934294920/6025021673336759004490649639231530692359", 
                "-7308117132290514323262260972003059530686187250526296999181/191419695664878999010600986990703358201957934439443994180378", 
                "122857389358548811939227133118808522101477256833313169514260/57472722918038986076350778389671213281979424451040591375861419", 
                "-80554975484378961391235644387903212346387455141818211/1608918456241440367022520271512011603414051934403429679", 
                "398439829979376700286045012072673510144442/3837096891786108557064940292575456454820763", 
                "2950871807131289146216324577987296755283396/93209531308708862407791575165304752816260517", 
                "4866286090657443446303076363756329590695321967708639030952494069376/130545018599218958764661326989309878457572116317733294079030115236643", 
                "58431598420645437050245628499144644083988936/1651640981048775946139040204585900956382832623", 
                "589774310279439392794032321460932763566408454066222761949067155898800/11472072402857905924429937108434133798008739573008244185203470946180529", 
                "333737644417745188066356704325309173333969150/6977257677426734151329503042390070521722747061", 
                1
            ], 
            [
                "-1411/564", 
                "-62253458239327/80556329997554", 
                "-3997546135857767/585624926192314272", 
                "-3997546135857767/398875760368080792", 
                "-572293486786916129/79079985089852446731", 
                "-33664322752171537/3367317812151791358", 
                "165748771602557731/3153372908978344984", 
                "392009071445633184983935/6066300675327522322271352", 
                "1549442970140842628395/21315719112141183996036", 
                "217889658055741205161390644/4064033605293672457828762295", 
                "31310137891018212706129/531470578156477201398540", 
                "-562533265386413415572243/4714886526945958651526430", 
                "-2995645014067903955897429/875030775546829245000941887", 
                "-119360075960037539427724111220258/4621007636867632262709602656312373", 
                "-176552789700274844714032878311361405/19141132956442838457652972276321700132", 
                "-70859400825230947351180103746269923039/634739522458799247955961791815924050076", 
                "-854252301293705540944502957273961733/4295541391614715608690754194798033249568", 
                "-8111791813682831124950397127/118317163669014351668554541476", 
                "-1/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/18", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/18", 
                "-46/341", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/18", 
                "-46/341", 
                "-46/295", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                "-295/3569", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                "-1023/12685", 
                "-46/3569", 
                "-3707/109754", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                "-27/341", 
                "-138/12685", 
                "-46/3569", 
                "-3707/109754", 
                "-3707/106047", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "49/36", 
                "49/682", 
                "49/590", 
                "337/21414", 
                "337/219508", 
                "-25880281/289932498", 
                "-85981/929560", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "49/36", 
                "49/682", 
                "61/25370", 
                "1831/21414", 
                "-19583/219508", 
                "-429001/289932498", 
                "-85981/929560", 
                "411561077/514997237", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/36", 
                "17/682", 
                "-633/25370", 
                "-211/7138", 
                "-633/219508", 
                "-19742999/289932498", 
                "-5357/6506920", 
                "1106067/514997237", 
                "-552360875515/23490106376528", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/36", 
                "17/682", 
                "-633/25370", 
                "-211/7138", 
                "-14909/219508", 
                "-1502915/289932498", 
                "-5357/6506920", 
                "-3492093/514997237", 
                "491870344363/23490106376528", 
                "-346176845817819/5217753015928283", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "49/36", 
                "-5/682", 
                "1831/25370", 
                "1831/21414", 
                "-19583/219508", 
                "-19583/212094", 
                "-4381/929560", 
                "411561077/514997237", 
                "411561077/926558314", 
                "-79646378608888/5217753015928283", 
                "-3141621119/192157469632", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/36", 
                "-19/682", 
                "547/25370", 
                "-211/7138", 
                "-633/219508", 
                "50193/32214722", 
                "-443277/6506920", 
                "1106067/514997237", 
                "-586350693157/23490106376528", 
                "-827398602499947/5217753015928283", 
                "8683771201792411/164842093166341568", 
                "-12744153079/734798319187", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/36", 
                "-19/682", 
                "547/25370", 
                "-211/7138", 
                "-14909/219508", 
                "-185867/289932498", 
                "-33917/6506920", 
                "-3492093/514997237", 
                "-5569152699/1067732108024", 
                "325011779087490/5217753015928283", 
                "-41871052759040757/164842093166341568", 
                "18528251545/734798319187", 
                "-868742691023948387/19437494873336398378", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/36", 
                "-19/682", 
                "-19/590", 
                "121/7138", 
                "363/219508", 
                "-91203/32214722", 
                "-443277/6506920", 
                "-3761373/514997237", 
                "519033375445/23490106376528", 
                "328552386088603/5217753015928283", 
                "-25563493823370789/164842093166341568", 
                "-12744153079/734798319187", 
                "-2385394227736263191/9718747436668199189", 
                "1834373047678041176/191173396831083824711", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/36", 
                "-19/682", 
                "-19/590", 
                "121/7138", 
                "363/219508", 
                "-19698515/289932498", 
                "-33917/6506920", 
                "-3761373/514997237", 
                "-2789477757/1067732108024", 
                "-1341075346998354/5217753015928283", 
                "7489973725088139/164842093166341568", 
                "18528251545/734798319187", 
                "391689197003556941/19437494873336398378", 
                "-26781715136607516263/191173396831083824711", 
                "-10438473236363/255023795035114", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/6", 
                "-57/341", 
                "277/12685", 
                "277/10707", 
                "7415/109754", 
                "7415/106047", 
                "-56579/325346", 
                "-32156300/514997237", 
                "-1461650/42116287", 
                "-136110466459088/5217753015928283", 
                "-2684412797/96078734816", 
                "-2414527327074/5143588234309", 
                "-4064891682402080/9718747436668199189", 
                "-21764266476297391934/573520190493251474133", 
                "-127104984911216159/692427092018204671758", 
                "-1595083318231/36162537875658", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/6", 
                "15/341", 
                "-2083/12685", 
                "277/10707", 
                "7415/109754", 
                "-25533745/144966249", 
                "20771/325346", 
                "-32156300/514997237", 
                "-2297270397805/5872526594132", 
                "1935857199652/5217753015928283", 
                "-2565010333922951/82421046583170784", 
                "888512155018/5143588234309", 
                "-312808363010049086/9718747436668199189", 
                "-25881367641202364870/573520190493251474133", 
                "-121942807249090660901/2769708368072818687032", 
                "-47951400449/24108358583772", 
                "567772559821693/7401050529959032", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/6", 
                "15/341", 
                "3/59", 
                "-1715/10707", 
                "-9780/54877", 
                "8931530/144966249", 
                "20771/325346", 
                "-98497100/514997237", 
                "1469189148605/5872526594132", 
                "-161794409350660/5217753015928283", 
                "-139598752227847/82421046583170784", 
                "888512155018/5143588234309", 
                "-2210240902194991/65226492863544961", 
                "60604278476/15615427545381", 
                "-119489139148674534107/2769708368072818687032", 
                "-3253371068299/72325075751316", 
                "567772559821693/7401050529959032", 
                "567772559821693/7968823089780725", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-17/6", 
                "-51/341", 
                "-51/295", 
                "-17/83", 
                "4257/54877", 
                "946/11783", 
                "99/1190", 
                "-834684732/514997237", 
                "-417342366/463279157", 
                "282695191069936/5217753015928283", 
                "5575402159/96078734816", 
                "-3199535149738/5143588234309", 
                "492617636014090125/9718747436668199189", 
                "314247943240/5205142515127", 
                "2426054366615/36431970719302", 
                "462385/6659407", 
                "-816973523935749/3700525264979516", 
                "-1633947047871498/7968823089780725", 
                "-300894767/1572031947", 
                1, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/3", 
                "42/341", 
                "42/295", 
                "-873/3569", 
                "-9757/109754", 
                "-8398889/144966249", 
                "-195323/3253460", 
                "1863282/9716929", 
                "3175681433277/23490106376528", 
                "4628218345/6074217713537", 
                "-1412045480327407/41210523291585392", 
                "478454752884/5143588234309", 
                "84938370336886059/19437494873336398378", 
                "-687652175767/15615427545381", 
                "9676257364415234461/461618061345469781172", 
                "263458720877/12054179291886", 
                "-236494151159223/1850262632489758", 
                "-945976604636892/7968823089780725", 
                "2126849996698177/230439464307240417", 
                "-2860091567/37054895490", 
                1, 
                0, 
                0, 
                0
            ], 
            [
                "1/3", 
                "42/341", 
                "-3309/12685", 
                "372/3569", 
                "-3011/54877", 
                "-13171004/144966249", 
                "-195323/3253460", 
                "104078346/514997237", 
                "1966522833507/23490106376528", 
                "-178258923080851/5217753015928283", 
                "-62283374264831/41210523291585392", 
                "478454752884/5143588234309", 
                "354153778520619119/19437494873336398378", 
                "15884975801662024003/573520190493251474133", 
                "4218666185056159297/461618061345469781172", 
                "-165482070631/4018059763962", 
                "-236494151159223/1850262632489758", 
                "56436839847251262948/77875063861249408210865", 
                "-27506936296250645/230439464307240417", 
                "-2860091567/37054895490", 
                "-40239745435177190147/171940066632786394573", 
                1, 
                0, 
                0
            ], 
            [
                "1/3", 
                "-3/11", 
                "1116/12685", 
                "372/3569", 
                "-3011/54877", 
                "-6022/106047", 
                "-302423/3253460", 
                "104078346/514997237", 
                "52039173/463279157", 
                "2701467796240/121343093393681", 
                "2291004955/96078734816", 
                "221299408718/5143588234309", 
                "-303798781353212239/9718747436668199189", 
                "3449052305078685556/573520190493251474133", 
                "-9576183225648202153/230809030672734890586", 
                "44920660490/6027089645943", 
                "-33619334732709/3700525264979516", 
                "-9958050075194140002642/77875063861249408210865", 
                "-27506936296250645/230439464307240417", 
                "-2860091567/37054895490", 
                "-40239745435177190147/171940066632786394573", 
                "-40239745435177190147/131700321197609204426", 
                1, 
                0
            ], 
            [
                "13/18", 
                "-41/341", 
                "-41/295", 
                "-41/249", 
                "-1763/109754", 
                "-1763/106047", 
                "-41/2380", 
                "230724994/514997237", 
                "115362497/463279157", 
                "-65769580647200/5217753015928283", 
                "-648564025/48039367408", 
                "884893845132/5143588234309", 
                "-110011209033459725/9718747436668199189", 
                "-210533243096/15615427545381", 
                "-11377498987747/765071385105342", 
                "-309779/19978221", 
                "-26305764157881/3700525264979516", 
                "-52611528315762/7968823089780725", 
                "-9688523/1572031947", 
                "-574977883/2058605305", 
                "64589832239631786/171940066632786394573", 
                "32294916119815893/65850160598804602213", 
                "440624526/623933697389", 
                1
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/17", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/17", 
                "-52/747", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/17", 
                "-52/747", 
                "-52/695", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/17", 
                "-52/747", 
                "-52/695", 
                "-9394/30221", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/17", 
                "-52/747", 
                "-9914/32665", 
                "-2964/30221", 
                "-2964/20827", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/17", 
                "-74/249", 
                "-2964/32665", 
                "-2964/30221", 
                "-2964/20827", 
                "-2964/17863", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                "17/249", 
                "51/695", 
                "1007/30221", 
                "-71530/395713", 
                "-1650076/37673067", 
                "-35108/668553", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                "17/249", 
                "903/32665", 
                "2293/30221", 
                "-20404/1187139", 
                "-2348234/12557689", 
                "-35108/668553", 
                "37484/17416375", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                "17/249", 
                "-1164/6533", 
                "-1650/30221", 
                "57055/1187139", 
                "-365441/12557689", 
                "-35108/668553", 
                "-244012/17416375", 
                "-186914230376/956872911957", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                "17/249", 
                "-1338/32665", 
                "-5508/30221", 
                "-13989/395713", 
                "1654579/37673067", 
                "-35108/668553", 
                "-136104/696655", 
                "-13003979300/956872911957", 
                "-270767935268/80374386135475", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                "17/747", 
                "2293/32665", 
                "2293/30221", 
                "-20404/1187139", 
                "-20404/1018191", 
                "-43614/222851", 
                "37484/17416375", 
                "37484/17453859", 
                "-7681097902768/273272912860615", 
                "-700536080/24839237353", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                "-136/747", 
                "365/6533", 
                "-1650/30221", 
                "57055/1187139", 
                "-47080/1018191", 
                "-8427/222851", 
                "-244012/17416375", 
                "-8755195792/318957637319", 
                "-27804352914444/1366364564303075", 
                "-45336016/1422146441", 
                "-127276990456/646090742007", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                "-34/747", 
                "2137/32665", 
                "-5508/30221", 
                "-13989/395713", 
                "-2198416/37673067", 
                "23537/668553", 
                "-136104/696655", 
                "-25892096800/956872911957", 
                "-50443747633184/1366364564303075", 
                "-408219537050938/2013493419071533", 
                "-4319997860/215363580669", 
                "-32715537616572/2569179684839021", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                "-136/747", 
                "-382/6533", 
                "1565/30221", 
                "-61900/1187139", 
                "42235/1018191", 
                "-8427/222851", 
                "-478592/17416375", 
                "-4449910572/318957637319", 
                "-43463606132064/1366364564303075", 
                "-29092196/1422146441", 
                "-127276990456/646090742007", 
                "-5808034383541886/28260976533229231", 
                "-2359668501019596928/48443908902719181477", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                "-34/747", 
                "-1216/6533", 
                "1565/30221", 
                "-61900/1187139", 
                "-548221/12557689", 
                "23537/668553", 
                "-478592/17416375", 
                "-186886492216/956872911957", 
                "-276846305113094/1366364564303075", 
                "-75709816790808/2013493419071533", 
                "-4319997860/215363580669", 
                "-1246307411815896/28260976533229231", 
                "-2113697997813466228/48443908902719181477", 
                "-8878278457940/355903639360543", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                "17/747", 
                "-1442/32665", 
                "-1442/30221", 
                "68911/1187139", 
                "68911/1018191", 
                "-43614/222851", 
                "-478592/17416375", 
                "-478592/17453859", 
                "-5099482613476/1366364564303075", 
                "-93017212/24839237353", 
                "-33732962458/215363580669", 
                "-609528555401592/2569179684839021", 
                "-2132568438541344832/48443908902719181477", 
                "-547803665046454664056/1817049303284202340979", 
                "-2570457358784/41821435674919", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                "-34/747", 
                "643/32665", 
                "-1442/30221", 
                "68911/1187139", 
                "-2531014/12557689", 
                "23537/668553", 
                "-478592/17416375", 
                "-49836983822/318957637319", 
                "-321503908644792/1366364564303075", 
                "-74820058301544/2013493419071533", 
                "-22293692552/646090742007", 
                "-40328591280476/2569179684839021", 
                "-1260234220448349868/48443908902719181477", 
                "-97945849226673784864/1817049303284202340979", 
                "-12672440118936/41821435674919", 
                "-8257693580/110756944087", 
                1, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                "-34/747", 
                "-34/695", 
                "487/30221", 
                "-81410/395713", 
                "1106239/37673067", 
                "23537/668553", 
                "-2722318/17416375", 
                "-8657512488/318957637319", 
                "-49689516833784/1366364564303075", 
                "-474024591986088/2013493419071533", 
                "-22293692552/646090742007", 
                "-1330051002118840/28260976533229231", 
                "-342041422424/1143516983757", 
                "-74818252960496379236/1817049303284202340979", 
                "-1766082566276/41821435674919", 
                "-8257693580/110756944087", 
                "-8257693580/102499250507", 
                1, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                "680/2241", 
                "32707/97995", 
                "-15957/60442", 
                "240795/791426", 
                "-613823/3054573", 
                "-40/171", 
                "363599/13933100", 
                "707557144405/11482474943484", 
                "27328157406101/655854990865476", 
                "105384485075/1461966541348", 
                "169450859753/2584362968028", 
                "5010577939108543/113043906132916924", 
                "5980626938131067643/64591878536958908636", 
                "-6349597771295329704303/50877380491957665547412", 
                "-444930009080981/3513000596693196", 
                "241409665100531/3623524182750292", 
                "696761273168017/10060096438761036", 
                "-187800499/1811713932", 
                "1/2", 
                "-6715280869/19903346724", 
                "-1/4"
            ], 
            [
                0, 
                "17/54", 
                "-83/282", 
                "18765/60442", 
                "-9/38", 
                "1728641/6109146", 
                "-83/342", 
                "3436597/69665500", 
                "235277863993/11482474943484", 
                "867534426893303/16396374771636900", 
                "41870122523/1461966541348", 
                "163800674345/2584362968028", 
                "-16264510235182259/113043906132916924", 
                "-8746434771530236705/64591878536958908636", 
                "136913905017207993105/50877380491957665547412", 
                "259895631136087/3513000596693196", 
                "108957987817673/3623524182750292", 
                "-1420427586463493/10060096438761036", 
                "6235361/258816276", 
                0, 
                "13188065855/19903346724", 
                "-1/4"
            ], 
            [
                0, 
                "-51/166", 
                "27/94", 
                "18765/60442", 
                "-9/38", 
                "-187443/678794", 
                "9/38", 
                "4328001/69665500", 
                "1442667/23271812", 
                "-744356520352791/5465458257212300", 
                "-13577449617/99356949412", 
                "3463783189/287151440892", 
                "7098592217884569/113043906132916924", 
                "213772238253787387/64591878536958908636", 
                "5106301143726223707/64320329319794773132", 
                "77861194977/10362833618564", 
                "-448276288699563/3623524182750292", 
                "152469376028325/3353365479587012", 
                "11325/229012", 
                0, 
                "80831961/6634448908", 
                "3/4"
            ], 
            [
                0, 
                "-697/2241", 
                "-32012/97995", 
                "-459/1286", 
                "134091/791426", 
                "592996/3054573", 
                "41/171", 
                "-9582593/69665500", 
                "-1654657004867/11482474943484", 
                "136466239802509/3279274954327380", 
                "367695057365/10233765789436", 
                "-364425582799/2584362968028", 
                "4155340078189147/113043906132916924", 
                "2552035595145381675/64591878536958908636", 
                "2173599661590678758961/50877380491957665547412", 
                "158639432847691/3513000596693196", 
                "97908635781359/3623524182750292", 
                "266258185210501/10060096438761036", 
                "54560897/1811713932", 
                "-1/2", 
                "-6715280869/19903346724", 
                "-1/4"
            ]
        ]
    ]
}

==> anc/blm.js <==
{
    "admissible_graphs": [
        "6:", 
        "6:123", 
        "6:123124", 
        "6:123145", 
        "6:123456", 
        "6:123124125", 
        "6:123124134", 
        "6:123124135", 
        "6:123124156", 
        "6:123124345", 
        "6:123124356", 
        "6:123145246", 
        "6:123124125126", 
        "6:123124125134", 
        "6:123124125136", 
        "6:123124125345", 
        "6:123124125346", 
        "6:123124134156", 
        "6:123124134234", 
        "6:123124134235", 
        "6:123124134256", 
        "6:123124135145", 
        "6:123124135146", 
        "6:123124135236", 
        "6:123124135245", 
        "6:123124135246", 
        "6:123124135256", 
        "6:123124135456", 
        "6:123124156256", 
        "6:123124156345", 
        "6:123124156356", 
        "6:123124356456", 
        "6:123145246356", 
        "6:123124125126134", 
        "6:123124125126345", 
        "6:123124125134135", 
        "6:123124125134136", 
        "6:123124125134156", 
        "6:123124125134234", 
        "6:123124125134235", 
        "6:123124125134236", 
        "6:123124125134256", 
        "6:123124125134345", 
        "6:123124125134346", 
        "6:123124125134356", 
        "6:123124125136146", 
        "6:123124125136236", 
        "6:123124125136246", 
        "6:123124125136345", 
        "6:123124125136346", 
        "6:123124125136456", 
        "6:123124125345346", 
        "6:123124125346356", 
        "6:123124134156234", 
        "6:123124134156235", 
        "6:123124134156256", 
        "6:123124134235245", 
        "6:123124134235246", 
        "6:123124134235256", 
        "6:123124134235456", 
        "6:123124134256356", 
        "6:123124135145236", 
        "6:123124135145256", 
        "6:123124135146156", 
        "6:123124135146236", 
        "6:123124135146256", 
        "6:123124135146345", 
        "6:123124135146356", 
        "6:123124135236456", 
        "6:123124135245345", 
        "6:123124135245346", 
        "6:123124135245356", 
        "6:123124135246356", 
        "6:123124135256346", 
        "6:123124135256456", 
        "6:123124156256345", 
        "6:123124125126134135", 
        "6:123124125126134156", 
        "6:123124125126134234", 
        "6:123124125126134235", 
        "6:123124125126134256", 
        "6:123124125126134345", 
        "6:123124125126134356", 
        "6:123124125126345346", 
        "6:123124125134135146", 
        "6:123124125134135234", 
        "6:123124125134135236", 
        "6:123124125134135245", 
        "6:123124125134135246", 
        "6:123124125134135456", 
        "6:123124125134136156", 
        "6:123124125134136234", 
        "6:123124125134136235", 
        "6:123124125134136245", 
        "6:123124125134136246", 
        "6:123124125134136256", 
        "6:123124125134136456", 
        "6:123124125134156234", 
        "6:123124125134156235", 
        "6:123124125134156236", 
        "6:123124125134156256", 
        "6:123124125134156345", 
        "6:123124125134156346", 
        "6:123124125134156356", 
        "6:123124125134234345", 
        "6:123124125134234346", 
        "6:123124125134234356", 
        "6:123124125134235345", 
        "6:123124125134235346", 
        "6:123124125134235456", 
        "6:123124125134236246", 
        "6:123124125134236256", 
        "6:123124125134236345", 
        "6:123124125134236346", 
        "6:123124125134236356", 
        "6:123124125134236456", 
        "6:123124125134256345", 
        "6:123124125134256346", 
        "6:123124125134256356", 
        "6:123124125134345346", 
        "6:123124125134345356", 
        "6:123124125134346356", 
        "6:123124125134356456", 
        "6:123124125136146156", 
        "6:123124125136146236", 
        "6:123124125136146256", 
        "6:123124125136146345", 
        "6:123124125136146346", 
        "6:123124125136146356", 
        "6:123124125136236345", 
        "6:123124125136236456", 
        "6:123124125136246345", 
        "6:123124125136246346", 
        "6:123124125136246356", 
        "6:123124125136345346", 
        "6:123124125136345456", 
        "6:123124125136346356", 
        "6:123124125136346456", 
        "6:123124125345346356", 
        "6:123124125346356456", 
        "6:123124134156234256", 
        "6:123124134156235245", 
        "6:123124134156235246", 
        "6:123124134156235256", 
        "6:123124134156235456", 
        "6:123124134235245345", 
        "6:123124134235245346", 
        "6:123124134235245356", 
        "6:123124134235246256", 
        "6:123124134235246356", 
        "6:123124134235256356", 
        "6:123124134235256456", 
        "6:123124135145236246", 
        "6:123124135145236256", 
        "6:123124135145236456", 
        "6:123124135145256346", 
        "6:123124135146156236", 
        "6:123124135146236245", 
        "6:123124135146236256", 
        "6:123124135146236346", 
        "6:123124135146236456", 
        "6:123124135146256345", 
        "6:123124135146256356", 
        "6:123124135146345346", 
        "6:123124135146345456", 
        "6:123124135146356456", 
        "6:123124135246356456", 
        "6:123124135256346456", 
        "6:123124156256345346", 
        "6:123124125126134135136", 
        "6:123124125126134135146", 
        "6:123124125126134135234", 
        "6:123124125126134135236", 
        "6:123124125126134135245", 
        "6:123124125126134135246", 
        "6:123124125126134135345", 
        "6:123124125126134135346", 
        "6:123124125126134135456", 
        "6:123124125126134156234", 
        "6:123124125126134156235", 
        "6:123124125126134156345", 
        "6:123124125126134234345", 
        "6:123124125126134234356", 
        "6:123124125126134235345", 
        "6:123124125126134235346", 
        "6:123124125126134235456", 
        "6:123124125126134256345", 
        "6:123124125126134345346", 
        "6:123124125126134345356", 
        "6:123124125126134356456", 
        "6:123124125126345346356", 
        "6:123124125134135146156", 
        "6:123124125134135146234", 
        "6:123124125134135146235", 
        "6:123124125134135146236", 
        "6:123124125134135146245", 
        "6:123124125134135146246", 
        "6:123124125134135146256", 
        "6:123124125134135146456", 
        "6:123124125134135234235", 
        "6:123124125134135234236", 
        "6:123124125134135234245", 
        "6:123124125134135234246", 
        "6:123124125134135234256", 
        "6:123124125134135234456", 
        "6:123124125134135236245", 
        "6:123124125134135236246", 
        "6:123124125134135236456", 
        "6:123124125134135245246", 
        "6:123124125134135245345", 
        "6:123124125134135245346", 
        "6:123124125134135245456", 
        "6:123124125134135246256", 
        "6:123124125134135246346", 
        "6:123124125134135246356", 
        "6:123124125134135246456", 
        "6:123124125134136156234", 
        "6:123124125134136156235", 
        "6:123124125134136156245", 
        "6:123124125134136156246", 
        "6:123124125134136156256", 
        "6:123124125134136156456", 
        "6:123124125134136234246", 
        "6:123124125134136234256", 
        "6:123124125134136234456", 
        "6:123124125134136235236", 
        "6:123124125134136235246", 
        "6:123124125134136235256", 
        "6:123124125134136235345", 
        "6:123124125134136235346", 
        "6:123124125134136235356", 
        "6:123124125134136235456", 
        "6:123124125134136245256", 
        "6:123124125134136245345", 
        "6:123124125134136245346", 
        "6:123124125134136245356", 
        "6:123124125134136245456", 
        "6:123124125134136246256", 
        "6:123124125134136246345", 
        "6:123124125134136246356", 
        "6:123124125134136246456", 
        "6:123124125134136256356", 
        "6:123124125134136256456", 
        "6:123124125134156234256", 
        "6:123124125134156234345", 
        "6:123124125134156234346", 
        "6:123124125134156234356", 
        "6:123124125134156235246", 
        "6:123124125134156235345", 
        "6:123124125134156235346", 
        "6:123124125134156235356", 
        "6:123124125134156235456", 
        "6:123124125134156236246", 
        "6:123124125134156236256", 
        "6:123124125134156236345", 
        "6:123124125134156236346", 
        "6:123124125134156236356", 
        "6:123124125134156236456", 
        "6:123124125134156256345", 
        "6:123124125134156256346", 
        "6:123124125134156256356", 
        "6:123124125134156345346", 
        "6:123124125134156345356", 
        "6:123124125134156346356", 
        "6:123124125134156356456", 
        "6:123124125134234356456", 
        "6:123124125134235345346", 
        "6:123124125134235345456", 
        "6:123124125134235346356", 
        "6:123124125134235346456", 
        "6:123124125134236246256", 
        "6:123124125134236246345", 
        "6:123124125134236246346", 
        "6:123124125134236246356", 
        "6:123124125134236256345", 
        "6:123124125134236256346", 
        "6:123124125134236256356", 
        "6:123124125134236256456", 
        "6:123124125134236345346", 
        "6:123124125134236345356", 
        "6:123124125134236345456", 
        "6:123124125134236346356", 
        "6:123124125134236346456", 
        "6:123124125134236356456", 
        "6:123124125134256345346", 
        "6:123124125134256345356", 
        "6:123124125134256346356", 
        "6:123124125134256356456", 
        "6:123124125134345356456", 
        "6:123124125134346356456", 
        "6:123124125136146156236", 
        "6:123124125136146156345", 
        "6:123124125136146236246", 
        "6:123124125136146236256", 
        "6:123124125136146236345", 
        "6:123124125136146236456", 
        "6:123124125136146256345", 
        "6:123124125136146256346", 
        "6:123124125136146256356", 
        "6:123124125136146345346", 
        "6:123124125136146345356", 
        "6:123124125136146356456", 
        "6:123124125136236345456", 
        "6:123124125136246345346", 
        "6:123124125136246345356", 
        "6:123124125136246346356", 
        "6:123124125136246356456", 
        "6:123124125136345346456", 
        "6:123124125345346356456", 
        "6:123124134156235245345", 
        "6:123124134156235245346", 
        "6:123124134156235245356", 
        "6:123124134156235246256", 
        "6:123124134156235246356", 
        "6:123124134235245346356", 
        "6:123124134235245356456", 
        "6:123124134235246256356", 
        "6:123124134235246356456", 
        "6:123124135145236246356", 
        "6:123124135145236256346", 
        "6:123124135145236256456", 
        "6:123124135146156236245", 
        "6:123124135146156236256", 
        "6:123124135146236245345", 
        "6:123124135146236256345", 
        "6:123124135146236256456", 
        "6:123124135146256345346", 
        "6:123124125126134135136234", 
        "6:123124125126134135136245", 
        "6:123124125126134135136456", 
        "6:123124125126134135146156", 
        "6:123124125126134135146234", 
        "6:123124125126134135146235", 
        "6:123124125126134135146236", 
        "6:123124125126134135146256", 
        "6:123124125126134135146345", 
        "6:123124125126134135146356", 
        "6:123124125126134135234235", 
        "6:123124125126134135234236", 
        "6:123124125126134135234245", 
        "6:123124125126134135234246", 
        "6:123124125126134135234256", 
        "6:123124125126134135234345", 
        "6:123124125126134135234346", 
        "6:123124125126134135234356", 
        "6:123124125126134135234456", 
        "6:123124125126134135236245", 
        "6:123124125126134135236246", 
        "6:123124125126134135236345", 
        "6:123124125126134135236346", 
        "6:123124125126134135236456", 
        "6:123124125126134135245345", 
        "6:123124125126134135245346", 
        "6:123124125126134135245456", 
        "6:123124125126134135246256", 
        "6:123124125126134135246345", 
        "6:123124125126134135246346", 
        "6:123124125126134135246356", 
        "6:123124125126134135246456", 
        "6:123124125126134135345346", 
        "6:123124125126134135345456", 
        "6:123124125126134135346356", 
        "6:123124125126134135346456", 
        "6:123124125126134156234256", 
        "6:123124125126134156234345", 
        "6:123124125126134156234356", 
        "6:123124125126134156235246", 
        "6:123124125126134156235345", 
        "6:123124125126134156235346", 
        "6:123124125126134156345346", 
        "6:123124125126134156345356", 
        "6:123124125126134234345346", 
        "6:123124125126134234345356", 
        "6:123124125126134234356456", 
        "6:123124125126134235345346", 
        "6:123124125126134235345456", 
        "6:123124125126134235346356", 
        "6:123124125126134235346456", 
        "6:123124125126134256345346", 
        "6:123124125126134256345356", 
        "6:123124125126134345346356", 
        "6:123124125126134345356456", 
        "6:123124125126345346356456", 
        "6:123124125134135146156234", 
        "6:123124125134135146156236", 
        "6:123124125134135146156245", 
        "6:123124125134135146156246", 
        "6:123124125134135146156456", 
        "6:123124125134135146234235", 
        "6:123124125134135146234236", 
        "6:123124125134135146234245", 
        "6:123124125134135146234246", 
        "6:123124125134135146234256", 
        "6:123124125134135146234456", 
        "6:123124125134135146235236", 
        "6:123124125134135146235245", 
        "6:123124125134135146235246", 
        "6:123124125134135146235256", 
        "6:123124125134135146235456", 
        "6:123124125134135146236245", 
        "6:123124125134135146236246", 
        "6:123124125134135146236256", 
        "6:123124125134135146236456", 
        "6:123124125134135146245246", 
        "6:123124125134135146245256", 
        "6:123124125134135146245345", 
        "6:123124125134135146245346", 
        "6:123124125134135146245356", 
        "6:123124125134135146245456", 
        "6:123124125134135146246256", 
        "6:123124125134135146246346", 
        "6:123124125134135146246356", 
        "6:123124125134135146246456", 
        "6:123124125134135146256356", 
        "6:123124125134135146256456", 
        "6:123124125134135234235456", 
        "6:123124125134135234236256", 
        "6:123124125134135234236456", 
        "6:123124125134135234245345", 
        "6:123124125134135234245346", 
        "6:123124125134135234245356", 
        "6:123124125134135234246256", 
        "6:123124125134135234246346", 
        "6:123124125134135234246356", 
        "6:123124125134135234246456", 
        "6:123124125134135234256356", 
        "6:123124125134135234256456", 
        "6:123124125134135236245246", 
        "6:123124125134135236245345", 
        "6:123124125134135236245346", 
        "6:123124125134135236245456", 
        "6:123124125134135236246256", 
        "6:123124125134135236246346", 
        "6:123124125134135236246356", 
        "6:123124125134135236246456", 
        "6:123124125134135245246345", 
        "6:123124125134135245246346", 
        "6:123124125134135245246356", 
        "6:123124125134135245246456", 
        "6:123124125134135245345456", 
        "6:123124125134135245346356", 
        "6:123124125134135245346456", 
        "6:123124125134135246256346", 
        "6:123124125134135246256456", 
        "6:123124125134135246346456", 
        "6:123124125134135246356456", 
        "6:123124125134136156234246", 
        "6:123124125134136156234256", 
        "6:123124125134136156234456", 
        "6:123124125134136156235236", 
        "6:123124125134136156235246", 
        "6:123124125134136156235256", 
        "6:123124125134136156235345", 
        "6:123124125134136156235346", 
        "6:123124125134136156235356", 
        "6:123124125134136156235456", 
        "6:123124125134136156245246", 
        "6:123124125134136156245256", 
        "6:123124125134136156245345", 
        "6:123124125134136156245346", 
        "6:123124125134136156245356", 
        "6:123124125134136156245456", 
        "6:123124125134136156246256", 
        "6:123124125134136156246345", 
        "6:123124125134136156246356", 
        "6:123124125134136156246456", 
        "6:123124125134136156256356", 
        "6:123124125134136156256456", 
        "6:123124125134136234246345", 
        "6:123124125134136234246356", 
        "6:123124125134136234256356", 
        "6:123124125134136234256456", 
        "6:123124125134136235236456", 
        "6:123124125134136235246345", 
        "6:123124125134136235246346", 
        "6:123124125134136235246356", 
        "6:123124125134136235246456", 
        "6:123124125134136235256345", 
        "6:123124125134136235256346", 
        "6:123124125134136235256356", 
        "6:123124125134136235256456", 
        "6:123124125134136235345356", 
        "6:123124125134136235345456", 
        "6:123124125134136235346456", 
        "6:123124125134136235356456", 
        "6:123124125134136245256345", 
        "6:123124125134136245256346", 
        "6:123124125134136245256356", 
        "6:123124125134136245345356", 
        "6:123124125134136245345456", 
        "6:123124125134136245346456", 
        "6:123124125134136245356456", 
        "6:123124125134136246256345", 
        "6:123124125134136246256356", 
        "6:123124125134136246256456", 
        "6:123124125134136246345456", 
        "6:123124125134136246356456", 
        "6:123124125134136256356456", 
        "6:123124125134156234256345", 
        "6:123124125134156234256346", 
        "6:123124125134156234256356", 
        "6:123124125134156234345356", 
        "6:123124125134156234346356", 
        "6:123124125134156234356456", 
        "6:123124125134156235246345", 
        "6:123124125134156235246346", 
        "6:123124125134156235246456", 
        "6:123124125134156235345346", 
        "6:123124125134156235345356", 
        "6:123124125134156235345456", 
        "6:123124125134156235346356", 
        "6:123124125134156235346456", 
        "6:123124125134156235356456", 
        "6:123124125134156236246256", 
        "6:123124125134156236246345", 
        "6:123124125134156236246346", 
        "6:123124125134156236246356", 
        "6:123124125134156236256345", 
        "6:123124125134156236256346", 
        "6:123124125134156236256356", 
        "6:123124125134156236256456", 
        "6:123124125134156236345346", 
        "6:123124125134156236345356", 
        "6:123124125134156236345456", 
        "6:123124125134156236346356", 
        "6:123124125134156236346456", 
        "6:123124125134156236356456", 
        "6:123124125134156256345346", 
        "6:123124125134156256345356", 
        "6:123124125134156256346356", 
        "6:123124125134156345356456", 
        "6:123124125134156346356456", 
        "6:123124125134235346356456", 
        "6:123124125134236246256345", 
        "6:123124125134236246256346", 
        "6:123124125134236246256356", 
        "6:123124125134236246345346", 
        "6:123124125134236246345356", 
        "6:123124125134236246346356", 
        "6:123124125134236246356456", 
        "6:123124125134236256345346", 
        "6:123124125134236256345356", 
        "6:123124125134236256345456", 
        "6:123124125134236256346356", 
        "6:123124125134236256346456", 
        "6:123124125134236256356456", 
        "6:123124125134236345356456", 
        "6:123124125134256346356456", 
        "6:123124125136146156236246", 
        "6:123124125136146156236345", 
        "6:123124125136146236246345", 
        "6:123124125136146236256345", 
        "6:123124125136146236256456", 
        "6:123124125136146236345456", 
        "6:123124125136146256345346", 
        "6:123124125136146256345356", 
        "6:123124125136146256356456", 
        "6:123124125136146345356456", 
        "6:123124125136246345356456", 
        "6:123124134156235245346356", 
        "6:123124134235245346356456", 
        "6:123124135145236246356456", 
        "6:123124135145236256346456", 
        "6:123124135146156236245256", 
        "6:123124135146156236245345", 
        "6:123124135146236256345456", 
        "6:123124125126134135136234235", 
        "6:123124125126134135136234245", 
        "6:123124125126134135136234256", 
        "6:123124125126134135136234456", 
        "6:123124125126134135136245246", 
        "6:123124125126134135136245345", 
        "6:123124125126134135136245346", 
        "6:123124125126134135136245456", 
        "6:123124125126134135146156234", 
        "6:123124125126134135146156236", 
        "6:123124125126134135146156345", 
        "6:123124125126134135146234235", 
        "6:123124125126134135146234236", 
        "6:123124125126134135146234256", 
        "6:123124125126134135146234345", 
        "6:123124125126134135146234356", 
        "6:123124125126134135146235236", 
        "6:123124125126134135146235245", 
        "6:123124125126134135146235246", 
        "6:123124125126134135146235256", 
        "6:123124125126134135146235345", 
        "6:123124125126134135146235346", 
        "6:123124125126134135146235356", 
        "6:123124125126134135146235456", 
        "6:123124125126134135146236245", 
        "6:123124125126134135146236256", 
        "6:123124125126134135146236345", 
        "6:123124125126134135146236346", 
        "6:123124125126134135146236356", 
        "6:123124125126134135146236456", 
        "6:123124125126134135146256345", 
        "6:123124125126134135146256356", 
        "6:123124125126134135146345346", 
        "6:123124125126134135146345356", 
        "6:123124125126134135146345456", 
        "6:123124125126134135146356456", 
        "6:123124125126134135234235346", 
        "6:123124125126134135234235456", 
        "6:123124125126134135234236345", 
        "6:123124125126134135234236356", 
        "6:123124125126134135234236456", 
        "6:123124125126134135234245345", 
        "6:123124125126134135234245346", 
        "6:123124125126134135234245356", 
        "6:123124125126134135234246345", 
        "6:123124125126134135234246356", 
        "6:123124125126134135234256345", 
        "6:123124125126134135234256346", 
        "6:123124125126134135234256356", 
        "6:123124125126134135234256456", 
        "6:123124125126134135234345346", 
        "6:123124125126134135234345356", 
        "6:123124125126134135234345456", 
        "6:123124125126134135234346356", 
        "6:123124125126134135234346456", 
        "6:123124125126134135234356456", 
        "6:123124125126134135236245345", 
        "6:123124125126134135236245346", 
        "6:123124125126134135236245456", 
        "6:123124125126134135236246345", 
        "6:123124125126134135236246346", 
        "6:123124125126134135236246356", 
        "6:123124125126134135236246456", 
        "6:123124125126134135236345346", 
        "6:123124125126134135236345456", 
        "6:123124125126134135236346356", 
        "6:123124125126134135236346456", 
        "6:123124125126134135245345346", 
        "6:123124125126134135245345456", 
        "6:123124125126134135245346356", 
        "6:123124125126134135245346456", 
        "6:123124125126134135246256345", 
        "6:123124125126134135246256346", 
        "6:123124125126134135246345346", 
        "6:123124125126134135246345356", 
        "6:123124125126134135246345456", 
        "6:123124125126134135246346356", 
        "6:123124125126134135246346456", 
        "6:123124125126134135246356456", 
        "6:123124125126134135345346356", 
        "6:123124125126134135345346456", 
        "6:123124125126134135346356456", 
        "6:123124125126134156234256345", 
        "6:123124125126134156234345346", 
        "6:123124125126134156234345356", 
        "6:123124125126134156234356456", 
        "6:123124125126134156235246345", 
        "6:123124125126134156235345346", 
        "6:123124125126134156235345356", 
        "6:123124125126134156235345456", 
        "6:123124125126134156235346456", 
        "6:123124125126134156345346356", 
        "6:123124125126134234345356456", 
        "6:123124125126134235345346356", 
        "6:123124125126134235345346456", 
        "6:123124125126134235346356456", 
        "6:123124125126134256345346356", 
        "6:123124125126134345346356456", 
        "6:123124125134135146156234235", 
        "6:123124125134135146156234236", 
        "6:123124125134135146156234245", 
        "6:123124125134135146156234246", 
        "6:123124125134135146156234256", 
        "6:123124125134135146156234456", 
        "6:123124125134135146156236245", 
        "6:123124125134135146156236246", 
        "6:123124125134135146156236456", 
        "6:123124125134135146156245246", 
        "6:123124125134135146156245345", 
        "6:123124125134135146156245346", 
        "6:123124125134135146156245456", 
        "6:123124125134135146156246256", 
        "6:123124125134135146156246346", 
        "6:123124125134135146156246356", 
        "6:123124125134135146156246456", 
        "6:123124125134135146234235246", 
        "6:123124125134135146234235256", 
        "6:123124125134135146234235456", 
        "6:123124125134135146234236245", 
        "6:123124125134135146234236246", 
        "6:123124125134135146234236256", 
        "6:123124125134135146234236456", 
        "6:123124125134135146234245256", 
        "6:123124125134135146234245345", 
        "6:123124125134135146234245356", 
        "6:123124125134135146234245456", 
        "6:123124125134135146234246256", 
        "6:123124125134135146234246356", 
        "6:123124125134135146234246456", 
        "6:123124125134135146234256356", 
        "6:123124125134135146234256456", 
        "6:123124125134135146235236246", 
        "6:123124125134135146235236456", 
        "6:123124125134135146235245246", 
        "6:123124125134135146235245345", 
        "6:123124125134135146235245346", 
        "6:123124125134135146235245356", 
        "6:123124125134135146235245456", 
        "6:123124125134135146235246256", 
        "6:123124125134135146235246346", 
        "6:123124125134135146235246356", 
        "6:123124125134135146235246456", 
        "6:123124125134135146235256356", 
        "6:123124125134135146235256456", 
        "6:123124125134135146236245246", 
        "6:123124125134135146236245256", 
        "6:123124125134135146236245345", 
        "6:123124125134135146236245346", 
        "6:123124125134135146236245356", 
        "6:123124125134135146236245456", 
        "6:123124125134135146236246256", 
        "6:123124125134135146236246346", 
        "6:123124125134135146236246356", 
        "6:123124125134135146236246456", 
        "6:123124125134135146236256356", 
        "6:123124125134135146236256456", 
        "6:123124125134135146245246256", 
        "6:123124125134135146245246345", 
        "6:123124125134135146245246356", 
        "6:123124125134135146245246456", 
        "6:123124125134135146245256345", 
        "6:123124125134135146245256346", 
        "6:123124125134135146245256356", 
        "6:123124125134135146245256456", 
        "6:123124125134135146245345456", 
        "6:123124125134135146245346356", 
        "6:123124125134135146245346456", 
        "6:123124125134135146245356456", 
        "6:123124125134135146246256346", 
        "6:123124125134135146246256356", 
        "6:123124125134135146246256456", 
        "6:123124125134135146246356456", 
        "6:123124125134135146256356456", 
        "6:123124125134135234236256356", 
        "6:123124125134135234236256456", 
        "6:123124125134135234245346356", 
        "6:123124125134135234245356456", 
        "6:123124125134135234246256346", 
        "6:123124125134135234246256356", 
        "6:123124125134135234246256456", 
        "6:123124125134135234246356456", 
        "6:123124125134135234256356456", 
        "6:123124125134135236245246345", 
        "6:123124125134135236245246346", 
        "6:123124125134135236245246356", 
        "6:123124125134135236245246456", 
        "6:123124125134135236245345456", 
        "6:123124125134135236245346356", 
        "6:123124125134135236245346456", 
        "6:123124125134135236246256346", 
        "6:123124125134135236246256456", 
        "6:123124125134135236246346456", 
        "6:123124125134135236246356456", 
        "6:123124125134135245246345346", 
        "6:123124125134135245246345356", 
        "6:123124125134135245246345456", 
        "6:123124125134135245246346356", 
        "6:123124125134135245246346456", 
        "6:123124125134135245246356456", 
        "6:123124125134135245346356456", 
        "6:123124125134135246256346356", 
        "6:123124125134135246256346456", 
        "6:123124125134136156234246256", 
        "6:123124125134136156234246345", 
        "6:123124125134136156234246356", 
        "6:123124125134136156234246456", 
        "6:123124125134136156234256356", 
        "6:123124125134136156234256456", 
        "6:123124125134136156235236246", 
        "6:123124125134136156235236456", 
        "6:123124125134136156235246256", 
        "6:123124125134136156235246345", 
        "6:123124125134136156235246346", 
        "6:123124125134136156235246356", 
        "6:123124125134136156235246456", 
        "6:123124125134136156235256345", 
        "6:123124125134136156235256346", 
        "6:123124125134136156235256456", 
        "6:123124125134136156235345356", 
        "6:123124125134136156235345456", 
        "6:123124125134136156235346356", 
        "6:123124125134136156235346456", 
        "6:123124125134136156235356456", 
        "6:123124125134136156245246345", 
        "6:123124125134136156245246346", 
        "6:123124125134136156245246356", 
        "6:123124125134136156245246456", 
        "6:123124125134136156245256345", 
        "6:123124125134136156245256346", 
        "6:123124125134136156245256356", 
        "6:123124125134136156245345356", 
        "6:123124125134136156245345456", 
        "6:123124125134136156245346456", 
        "6:123124125134136156245356456", 
        "6:123124125134136156246256345", 
        "6:123124125134136156246256356", 
        "6:123124125134136156246256456", 
        "6:123124125134136156246345456", 
        "6:123124125134136156246356456", 
        "6:123124125134136234246356456", 
        "6:123124125134136234256356456", 
        "6:123124125134136235246345356", 
        "6:123124125134136235246345456", 
        "6:123124125134136235246346456", 
        "6:123124125134136235246356456", 
        "6:123124125134136235256345356", 
        "6:123124125134136235256345456", 
        "6:123124125134136235256346456", 
        "6:123124125134136235256356456", 
        "6:123124125134136235345356456", 
        "6:123124125134136245256345356", 
        "6:123124125134136245256346356", 
        "6:123124125134136245256346456", 
        "6:123124125134136245345356456", 
        "6:123124125134136246256345356", 
        "6:123124125134136246256345456", 
        "6:123124125134136246256356456", 
        "6:123124125134156234256345356", 
        "6:123124125134156234256346356", 
        "6:123124125134156235246345346", 
        "6:123124125134156235246345456", 
        "6:123124125134156235246346356", 
        "6:123124125134156235246346456", 
        "6:123124125134156235345346456", 
        "6:123124125134156235346356456", 
        "6:123124125134156236246256345", 
        "6:123124125134156236246256346", 
        "6:123124125134156236246345346", 
        "6:123124125134156236246345356", 
        "6:123124125134156236246346356", 
        "6:123124125134156236246356456", 
        "6:123124125134156236256345346", 
        "6:123124125134156236256345456", 
        "6:123124125134156236256346456", 
        "6:123124125134156236345356456", 
        "6:123124125134156256345346356", 
        "6:123124125134236246256345346", 
        "6:123124125134236246256345356", 
        "6:123124125134236246345356456", 
        "6:123124125136146156236246256", 
        "6:123124125136146156236246345", 
        "6:123124125136146236256345456", 
        "6:123124135146156236245256345", 
        "6:123124125126134135136234235236", 
        "6:123124125126134135136234235246", 
        "6:123124125126134135136234235456", 
        "6:123124125126134135136234245246", 
        "6:123124125126134135136234245256", 
        "6:123124125126134135136234245345", 
        "6:123124125126134135136234245346", 
        "6:123124125126134135136234245356", 
        "6:123124125126134135136234245456", 
        "6:123124125126134135136234256356", 
        "6:123124125126134135136234256456", 
        "6:123124125126134135136245246345", 
        "6:123124125126134135136245246356", 
        "6:123124125126134135136245246456", 
        "6:123124125126134135136245345456", 
        "6:123124125126134135136245346456", 
        "6:123124125126134135146156234235", 
        "6:123124125126134135146156234236", 
        "6:123124125126134135146156234256", 
        "6:123124125126134135146156234345", 
        "6:123124125126134135146156234356", 
        "6:123124125126134135146156236245", 
        "6:123124125126134135146156236345", 
        "6:123124125126134135146156236346", 
        "6:123124125126134135146156345346", 
        "6:123124125126134135146156345456", 
        "6:123124125126134135146234235246", 
        "6:123124125126134135146234235256", 
        "6:123124125126134135146234235346", 
        "6:123124125126134135146234235356", 
        "6:123124125126134135146234235456", 
        "6:123124125126134135146234236245", 
        "6:123124125126134135146234236256", 
        "6:123124125126134135146234236345", 
        "6:123124125126134135146234236346", 
        "6:123124125126134135146234236356", 
        "6:123124125126134135146234236456", 
        "6:123124125126134135146234256345", 
        "6:123124125126134135146234256356", 
        "6:123124125126134135146234345346", 
        "6:123124125126134135146234345356", 
        "6:123124125126134135146234345456", 
        "6:123124125126134135146234356456", 
        "6:123124125126134135146235236246", 
        "6:123124125126134135146235236345", 
        "6:123124125126134135146235236346", 
        "6:123124125126134135146235236356", 
        "6:123124125126134135146235236456", 
        "6:123124125126134135146235245345", 
        "6:123124125126134135146235245346", 
        "6:123124125126134135146235245356", 
        "6:123124125126134135146235245456", 
        "6:123124125126134135146235246256", 
        "6:123124125126134135146235246345", 
        "6:123124125126134135146235246356", 
        "6:123124125126134135146235256345", 
        "6:123124125126134135146235256346", 
        "6:123124125126134135146235256356", 
        "6:123124125126134135146235256456", 
        "6:123124125126134135146235345346", 
        "6:123124125126134135146235345356", 
        "6:123124125126134135146235345456", 
        "6:123124125126134135146235346356", 
        "6:123124125126134135146235346456", 
        "6:123124125126134135146235356456", 
        "6:123124125126134135146236245256", 
        "6:123124125126134135146236245345", 
        "6:123124125126134135146236245356", 
        "6:123124125126134135146236256345", 
        "6:123124125126134135146236256346", 
        "6:123124125126134135146236256356", 
        "6:123124125126134135146236256456", 
        "6:123124125126134135146236345346", 
        "6:123124125126134135146236345356", 
        "6:123124125126134135146236345456", 
        "6:123124125126134135146236346356", 
        "6:123124125126134135146236346456", 
        "6:123124125126134135146236356456", 
        "6:123124125126134135146256345346", 
        "6:123124125126134135146256345356", 
        "6:123124125126134135146256345456", 
        "6:123124125126134135146256356456", 
        "6:123124125126134135146345346356", 
        "6:123124125126134135146345356456", 
        "6:123124125126134135234235346356", 
        "6:123124125126134135234235346456", 
        "6:123124125126134135234236345356", 
        "6:123124125126134135234236345456", 
        "6:123124125126134135234236356456", 
        "6:123124125126134135234245345346", 
        "6:123124125126134135234245345356", 
        "6:123124125126134135234245346356", 
        "6:123124125126134135234245356456", 
        "6:123124125126134135234246345346", 
        "6:123124125126134135234246345356", 
        "6:123124125126134135234246345456", 
        "6:123124125126134135234246356456", 
        "6:123124125126134135234256345346", 
        "6:123124125126134135234256345356", 
        "6:123124125126134135234256345456", 
        "6:123124125126134135234256346356", 
        "6:123124125126134135234256346456", 
        "6:123124125126134135234256356456", 
        "6:123124125126134135234345356456", 
        "6:123124125126134135234346356456", 
        "6:123124125126134135236245345346", 
        "6:123124125126134135236245345456", 
        "6:123124125126134135236245346356", 
        "6:123124125126134135236245346456", 
        "6:123124125126134135236246345346", 
        "6:123124125126134135236246345356", 
        "6:123124125126134135236246345456", 
        "6:123124125126134135236246346356", 
        "6:123124125126134135236246346456", 
        "6:123124125126134135236246356456", 
        "6:123124125126134135236345346356", 
        "6:123124125126134135236345346456", 
        "6:123124125126134135236346356456", 
        "6:123124125126134135245345346356", 
        "6:123124125126134135245345346456", 
        "6:123124125126134135245346356456", 
        "6:123124125126134135246256345346", 
        "6:123124125126134135246256345456", 
        "6:123124125126134135246256346356", 
        "6:123124125126134135246345346356", 
        "6:123124125126134135246345346456", 
        "6:123124125126134135246345356456", 
        "6:123124125126134135246346356456", 
        "6:123124125126134135345346356456", 
        "6:123124125126134156234256345346", 
        "6:123124125126134156234256345356", 
        "6:123124125126134156234345346356", 
        "6:123124125126134156234345356456", 
        "6:123124125126134156235246345346", 
        "6:123124125126134156235246345456", 
        "6:123124125126134156235345346356", 
        "6:123124125126134156235345346456", 
        "6:123124125126134156345346356456", 
        "6:123124125126134235345346356456", 
        "6:123124125126134256345346356456", 
        "6:123124125134135146156234235246", 
        "6:123124125134135146156234235456", 
        "6:123124125134135146156234236245", 
        "6:123124125134135146156234236246", 
        "6:123124125134135146156234236256", 
        "6:123124125134135146156234236456", 
        "6:123124125134135146156234245256", 
        "6:123124125134135146156234245345", 
        "6:123124125134135146156234245346", 
        "6:123124125134135146156234245356", 
        "6:123124125134135146156234245456", 
        "6:123124125134135146156234246256", 
        "6:123124125134135146156234246356", 
        "6:123124125134135146156234246456", 
        "6:123124125134135146156234256356", 
        "6:123124125134135146156234256456", 
        "6:123124125134135146156236245246", 
        "6:123124125134135146156236245345", 
        "6:123124125134135146156236245346", 
        "6:123124125134135146156236245456", 
        "6:123124125134135146156236246256", 
        "6:123124125134135146156236246346", 
        "6:123124125134135146156236246356", 
        "6:123124125134135146156236246456", 
        "6:123124125134135146156245246256", 
        "6:123124125134135146156245246345", 
        "6:123124125134135146156245246346", 
        "6:123124125134135146156245246356", 
        "6:123124125134135146156245246456", 
        "6:123124125134135146156245345456", 
        "6:123124125134135146156245346356", 
        "6:123124125134135146156245346456", 
        "6:123124125134135146156246256346", 
        "6:123124125134135146156246256456", 
        "6:123124125134135146156246356456", 
        "6:123124125134135146234235246356", 
        "6:123124125134135146234235246456", 
        "6:123124125134135146234235256456", 
        "6:123124125134135146234236245345", 
        "6:123124125134135146234236245346", 
        "6:123124125134135146234236245356", 
        "6:123124125134135146234236246356", 
        "6:123124125134135146234236246456", 
        "6:123124125134135146234236256356", 
        "6:123124125134135146234236256456", 
        "6:123124125134135146234245256345", 
        "6:123124125134135146234245256356", 
        "6:123124125134135146234245256456", 
        "6:123124125134135146234245356456", 
        "6:123124125134135146234246256356", 
        "6:123124125134135146234246256456", 
        "6:123124125134135146234246356456", 
        "6:123124125134135146234256356456", 
        "6:123124125134135146235236246346", 
        "6:123124125134135146235236246456", 
        "6:123124125134135146235245246345", 
        "6:123124125134135146235245246346", 
        "6:123124125134135146235245246356", 
        "6:123124125134135146235245345456", 
        "6:123124125134135146235245346356", 
        "6:123124125134135146235245346456", 
        "6:123124125134135146235245356456", 
        "6:123124125134135146235246256346", 
        "6:123124125134135146235246256356", 
        "6:123124125134135146235246256456", 
        "6:123124125134135146235246356456", 
        "6:123124125134135146235256356456", 
        "6:123124125134135146236245246345", 
        "6:123124125134135146236245246346", 
        "6:123124125134135146236245246356", 
        "6:123124125134135146236245246456", 
        "6:123124125134135146236245256345", 
        "6:123124125134135146236245256346", 
        "6:123124125134135146236245256356", 
        "6:123124125134135146236245256456", 
        "6:123124125134135146236245345456", 
        "6:123124125134135146236245346356", 
        "6:123124125134135146236245346456", 
        "6:123124125134135146236245356456", 
        "6:123124125134135146236246256346", 
        "6:123124125134135146236246256356", 
        "6:123124125134135146236246256456", 
        "6:123124125134135146236246356456", 
        "6:123124125134135146236256356456", 
        "6:123124125134135146245246256346", 
        "6:123124125134135146245246256356", 
        "6:123124125134135146245246345356", 
        "6:123124125134135146245246356456", 
        "6:123124125134135146245256345356", 
        "6:123124125134135146245256345456", 
        "6:123124125134135146245256346356", 
        "6:123124125134135146245256346456", 
        "6:123124125134135146245256356456", 
        "6:123124125134135146245346356456", 
        "6:123124125134135146246256346356", 
        "6:123124125134135146246256356456", 
        "6:123124125134135234236256356456", 
        "6:123124125134135234245346356456", 
        "6:123124125134135234246256346356", 
        "6:123124125134135234246256356456", 
        "6:123124125134135236245246345346", 
        "6:123124125134135236245246345356", 
        "6:123124125134135236245246345456", 
        "6:123124125134135236245246346356", 
        "6:123124125134135236245246346456", 
        "6:123124125134135236245246356456", 
        "6:123124125134135236245346356456", 
        "6:123124125134135236246256346356", 
        "6:123124125134135236246256346456", 
        "6:123124125134135245246345356456", 
        "6:123124125134135245246346356456", 
        "6:123124125134135246256346356456", 
        "6:123124125134136156234246256345", 
        "6:123124125134136156234246256356", 
        "6:123124125134136156234246345456", 
        "6:123124125134136156234246356456", 
        "6:123124125134136156235236246345", 
        "6:123124125134136156235236246456", 
        "6:123124125134136156235246256345", 
        "6:123124125134136156235246256346", 
        "6:123124125134136156235246256456", 
        "6:123124125134136156235246345356", 
        "6:123124125134136156235246345456", 
        "6:123124125134136156235246346356", 
        "6:123124125134136156235246346456", 
        "6:123124125134136156235246356456", 
        "6:123124125134136156235256345456", 
        "6:123124125134136156235256346456", 
        "6:123124125134136156235345356456", 
        "6:123124125134136156245246345346", 
        "6:123124125134136156245246345356", 
        "6:123124125134136156245246346356", 
        "6:123124125134136156245246346456", 
        "6:123124125134136156245246356456", 
        "6:123124125134136156245256346356", 
        "6:123124125134136156245345356456", 
        "6:123124125134136156246256345356", 
        "6:123124125134136156246256345456", 
        "6:123124125134136235246345356456", 
        "6:123124125134136245256346356456", 
        "6:123124125134136246256345356456", 
        "6:123124125134156236246256345346", 
        "6:123124125134156236246345356456", 
        "6:123124125134156236256345346456", 
        "6:123124125136146156236246256345", 
        "6:123124135146156236245256345346", 
        "6:123124125126134135136234235236456", 
        "6:123124125126134135136234235246256", 
        "6:123124125126134135136234235246346", 
        "6:123124125126134135136234235246356", 
        "6:123124125126134135136234235246456", 
        "6:123124125126134135136234245246345", 
        "6:123124125126134135136234245246356", 
        "6:123124125126134135136234245256345", 
        "6:123124125126134135136234245256346", 
        "6:123124125126134135136234245256356", 
        "6:123124125126134135136234245256456", 
        "6:123124125126134135136234245345456", 
        "6:123124125126134135136234245346456", 
        "6:123124125126134135136234245356456", 
        "6:123124125126134135136234256356456", 
        "6:123124125126134135136245246345346", 
        "6:123124125126134135136245246345356", 
        "6:123124125126134135136245246345456", 
        "6:123124125126134135136245246356456", 
        "6:123124125126134135146156234235246", 
        "6:123124125126134135146156234235346", 
        "6:123124125126134135146156234235456", 
        "6:123124125126134135146156234236245", 
        "6:123124125126134135146156234236256", 
        "6:123124125126134135146156234236345", 
        "6:123124125126134135146156234236346", 
        "6:123124125126134135146156234236356", 
        "6:123124125126134135146156234236456", 
        "6:123124125126134135146156234256345", 
        "6:123124125126134135146156234345346", 
        "6:123124125126134135146156234345356", 
        "6:123124125126134135146156234345456", 
        "6:123124125126134135146156234356456", 
        "6:123124125126134135146156236245345", 
        "6:123124125126134135146156236345346", 
        "6:123124125126134135146156236345456", 
        "6:123124125126134135146156236346356", 
        "6:123124125126134135146156345346356", 
        "6:123124125126134135146234235246356", 
        "6:123124125126134135146234235256346", 
        "6:123124125126134135146234235256456", 
        "6:123124125126134135146234235346356", 
        "6:123124125126134135146234235346456", 
        "6:123124125126134135146234235356456", 
        "6:123124125126134135146234236245345", 
        "6:123124125126134135146234236245356", 
        "6:123124125126134135146234236256345", 
        "6:123124125126134135146234236256346", 
        "6:123124125126134135146234236256356", 
        "6:123124125126134135146234236256456", 
        "6:123124125126134135146234236345346", 
        "6:123124125126134135146234236345356", 
        "6:123124125126134135146234236345456", 
        "6:123124125126134135146234236346356", 
        "6:123124125126134135146234236346456", 
        "6:123124125126134135146234236356456", 
        "6:123124125126134135146234256345346", 
        "6:123124125126134135146234256345356", 
        "6:123124125126134135146234256345456", 
        "6:123124125126134135146234256356456", 
        "6:123124125126134135146234345346356", 
        "6:123124125126134135146234345356456", 
        "6:123124125126134135146235236246345", 
        "6:123124125126134135146235236246346", 
        "6:123124125126134135146235236246456", 
        "6:123124125126134135146235236345346", 
        "6:123124125126134135146235236345456", 
        "6:123124125126134135146235236346356", 
        "6:123124125126134135146235236346456", 
        "6:123124125126134135146235236356456", 
        "6:123124125126134135146235245345346", 
        "6:123124125126134135146235245345356", 
        "6:123124125126134135146235245345456", 
        "6:123124125126134135146235245346356", 
        "6:123124125126134135146235245346456", 
        "6:123124125126134135146235245356456", 
        "6:123124125126134135146235246256345", 
        "6:123124125126134135146235246345346", 
        "6:123124125126134135146235246345356", 
        "6:123124125126134135146235246345456", 
        "6:123124125126134135146235246356456", 
        "6:123124125126134135146235256345346", 
        "6:123124125126134135146235256345356", 
        "6:123124125126134135146235256345456", 
        "6:123124125126134135146235256346356", 
        "6:123124125126134135146235256346456", 
        "6:123124125126134135146235256356456", 
        "6:123124125126134135146235345346356", 
        "6:123124125126134135146235345346456", 
        "6:123124125126134135146235345356456", 
        "6:123124125126134135146235346356456", 
        "6:123124125126134135146236245256345", 
        "6:123124125126134135146236245345346", 
        "6:123124125126134135146236245345356", 
        "6:123124125126134135146236245345456", 
        "6:123124125126134135146236245356456", 
        "6:123124125126134135146236256345346", 
        "6:123124125126134135146236256345356", 
        "6:123124125126134135146236256345456", 
        "6:123124125126134135146236256346356", 
        "6:123124125126134135146236256346456", 
        "6:123124125126134135146236256356456", 
        "6:123124125126134135146236345346356", 
        "6:123124125126134135146236345346456", 
        "6:123124125126134135146236345356456", 
        "6:123124125126134135146236346356456", 
        "6:123124125126134135146256345346356", 
        "6:123124125126134135146256345356456", 
        "6:123124125126134135146345346356456", 
        "6:123124125126134135234235346356456", 
        "6:123124125126134135234236345356456", 
        "6:123124125126134135234245345356456", 
        "6:123124125126134135234245346356456", 
        "6:123124125126134135234246345356456", 
        "6:123124125126134135234256345346456", 
        "6:123124125126134135234256345356456", 
        "6:123124125126134135234256346356456", 
        "6:123124125126134135236245345346356", 
        "6:123124125126134135236245345346456", 
        "6:123124125126134135236245346356456", 
        "6:123124125126134135236246345346356", 
        "6:123124125126134135236246345346456", 
        "6:123124125126134135236246345356456", 
        "6:123124125126134135236246346356456", 
        "6:123124125126134135236345346356456", 
        "6:123124125126134135245345346356456", 
        "6:123124125126134135246256345346356", 
        "6:123124125126134135246256345346456", 
        "6:123124125126134135246345346356456", 
        "6:123124125126134156234256345346356", 
        "6:123124125126134156235246345346356", 
        "6:123124125126134156235345346356456", 
        "6:123124125134135146156234235246256", 
        "6:123124125134135146156234235246356", 
        "6:123124125134135146156234235246456", 
        "6:123124125134135146156234236245256", 
        "6:123124125134135146156234236245345", 
        "6:123124125134135146156234236245346", 
        "6:123124125134135146156234236245356", 
        "6:123124125134135146156234236245456", 
        "6:123124125134135146156234236246256", 
        "6:123124125134135146156234236246356", 
        "6:123124125134135146156234236246456", 
        "6:123124125134135146156234236256356", 
        "6:123124125134135146156234236256456", 
        "6:123124125134135146156234245256345", 
        "6:123124125134135146156234245256346", 
        "6:123124125134135146156234245256356", 
        "6:123124125134135146156234245256456", 
        "6:123124125134135146156234245345456", 
        "6:123124125134135146156234245346356", 
        "6:123124125134135146156234245356456", 
        "6:123124125134135146156234246256356", 
        "6:123124125134135146156234246256456", 
        "6:123124125134135146156234246356456", 
        "6:123124125134135146156236245246256", 
        "6:123124125134135146156236245246345", 
        "6:123124125134135146156236245246346", 
        "6:123124125134135146156236245246356", 
        "6:123124125134135146156236245246456", 
        "6:123124125134135146156236245345456", 
        "6:123124125134135146156236245346356", 
        "6:123124125134135146156236245346456", 
        "6:123124125134135146156236246256346", 
        "6:123124125134135146156236246256456", 
        "6:123124125134135146156236246356456", 
        "6:123124125134135146156245246256345", 
        "6:123124125134135146156245246256346", 
        "6:123124125134135146156245246256456", 
        "6:123124125134135146156245246345356", 
        "6:123124125134135146156245246345456", 
        "6:123124125134135146156245246346356", 
        "6:123124125134135146156245246356456", 
        "6:123124125134135146156245346356456", 
        "6:123124125134135146156246256346356", 
        "6:123124125134135146234235246356456", 
        "6:123124125134135146234236245356456", 
        "6:123124125134135146234236246356456", 
        "6:123124125134135146234236256356456", 
        "6:123124125134135146234245256345356", 
        "6:123124125134135146234245256356456", 
        "6:123124125134135146234246256356456", 
        "6:123124125134135146235245246346356", 
        "6:123124125134135146235245346356456", 
        "6:123124125134135146235246256346356", 
        "6:123124125134135146235246256356456", 
        "6:123124125134135146236245246345356", 
        "6:123124125134135146236245246346356", 
        "6:123124125134135146236245246356456", 
        "6:123124125134135146236245256345356", 
        "6:123124125134135146236245256345456", 
        "6:123124125134135146236245256346356", 
        "6:123124125134135146236245256346456", 
        "6:123124125134135146236245256356456", 
        "6:123124125134135146236245346356456", 
        "6:123124125134135146236246256346356", 
        "6:123124125134135146236246256356456", 
        "6:123124125134135146245246256346356", 
        "6:123124125134135146245256346356456", 
        "6:123124125134135236245246345356456", 
        "6:123124125134135236245246346356456", 
        "6:123124125134136156234246256345356", 
        "6:123124125134136156235236246345456", 
        "6:123124125134136156235246256345346", 
        "6:123124125134136156235246256346456", 
        "6:123124125134136156235246345356456", 
        "6:123124125126134135136234235246256346", 
        "6:123124125126134135136234235246256456", 
        "6:123124125126134135136234235246346456", 
        "6:123124125126134135136234235246356456", 
        "6:123124125126134135136234245246345346", 
        "6:123124125126134135136234245246345356", 
        "6:123124125126134135136234245246356456", 
        "6:123124125126134135136234245256345356", 
        "6:123124125126134135136234245256345456", 
        "6:123124125126134135136234245256346356", 
        "6:123124125126134135136234245256346456", 
        "6:123124125126134135136234245256356456", 
        "6:123124125126134135136245246345346456", 
        "6:123124125126134135136245246345356456", 
        "6:123124125126134135146156234235246256", 
        "6:123124125126134135146156234235246356", 
        "6:123124125126134135146156234235346356", 
        "6:123124125126134135146156234235346456", 
        "6:123124125126134135146156234236245256", 
        "6:123124125126134135146156234236245345", 
        "6:123124125126134135146156234236245356", 
        "6:123124125126134135146156234236256345", 
        "6:123124125126134135146156234236256346", 
        "6:123124125126134135146156234236345346", 
        "6:123124125126134135146156234236345356", 
        "6:123124125126134135146156234236345456", 
        "6:123124125126134135146156234236346356", 
        "6:123124125126134135146156234236346456", 
        "6:123124125126134135146156234236356456", 
        "6:123124125126134135146156234256345346", 
        "6:123124125126134135146156234256345356", 
        "6:123124125126134135146156234256345456", 
        "6:123124125126134135146156234345346356", 
        "6:123124125126134135146156234345356456", 
        "6:123124125126134135146156236245345346", 
        "6:123124125126134135146156236245345456", 
        "6:123124125126134135146156236345346356", 
        "6:123124125126134135146156236345346456", 
        "6:123124125126134135146156345346356456", 
        "6:123124125126134135146234235246356456", 
        "6:123124125126134135146234235256346356", 
        "6:123124125126134135146234235256346456", 
        "6:123124125126134135146234235346356456", 
        "6:123124125126134135146234236245345346", 
        "6:123124125126134135146234236245345356", 
        "6:123124125126134135146234236245356456", 
        "6:123124125126134135146234236256345346", 
        "6:123124125126134135146234236256345356", 
        "6:123124125126134135146234236256345456", 
        "6:123124125126134135146234236256346356", 
        "6:123124125126134135146234236256346456", 
        "6:123124125126134135146234236256356456", 
        "6:123124125126134135146234236345356456", 
        "6:123124125126134135146234236346356456", 
        "6:123124125126134135146234256345346356", 
        "6:123124125126134135146234256345356456", 
        "6:123124125126134135146234345346356456", 
        "6:123124125126134135146235236246345346", 
        "6:123124125126134135146235236246345456", 
        "6:123124125126134135146235236246346456", 
        "6:123124125126134135146235236345346456", 
        "6:123124125126134135146235236346356456", 
        "6:123124125126134135146235245345346356", 
        "6:123124125126134135146235245345346456", 
        "6:123124125126134135146235245345356456", 
        "6:123124125126134135146235245346356456", 
        "6:123124125126134135146235246256345346", 
        "6:123124125126134135146235246256345356", 
        "6:123124125126134135146235246256345456", 
        "6:123124125126134135146235246345346356", 
        "6:123124125126134135146235246345356456", 
        "6:123124125126134135146235256345346356", 
        "6:123124125126134135146235256345346456", 
        "6:123124125126134135146235256345356456", 
        "6:123124125126134135146235256346356456", 
        "6:123124125126134135146236245256345346", 
        "6:123124125126134135146236245256345356", 
        "6:123124125126134135146236245345346356", 
        "6:123124125126134135146236245345356456", 
        "6:123124125126134135146236256345346356", 
        "6:123124125126134135146236256345346456", 
        "6:123124125126134135146236256345356456", 
        "6:123124125126134135146236256346356456", 
        "6:123124125126134135146236345346356456", 
        "6:123124125126134135146256345346356456", 
        "6:123124125126134135236245345346356456", 
        "6:123124125126134135236246345346356456", 
        "6:123124125126134135246256345346356456", 
        "6:123124125126134156234256345346356456", 
        "6:123124125126134156235246345346356456", 
        "6:123124125134135146156234235246256456", 
        "6:123124125134135146156234235246356456", 
        "6:123124125134135146156234236245256345", 
        "6:123124125134135146156234236245256346", 
        "6:123124125134135146156234236245256356", 
        "6:123124125134135146156234236245345456", 
        "6:123124125134135146156234236245346356", 
        "6:123124125134135146156234236245356456", 
        "6:123124125134135146156234236246256356", 
        "6:123124125134135146156234236246256456", 
        "6:123124125134135146156234236246356456", 
        "6:123124125134135146156234245256345356", 
        "6:123124125134135146156234245256345456", 
        "6:123124125134135146156234245256346356", 
        "6:123124125134135146156236245246256345", 
        "6:123124125134135146156236245246256346", 
        "6:123124125134135146156236245246345356", 
        "6:123124125134135146156236245246345456", 
        "6:123124125134135146156236245246346356", 
        "6:123124125134135146156236245246356456", 
        "6:123124125134135146156236245346356456", 
        "6:123124125134135146156236246256346356", 
        "6:123124125134135146156245246256346356", 
        "6:123124125134135146156245246345356456", 
        "6:123124125134135146236245256346356456", 
        "6:123124125134136156235246256345346456", 
        "6:123124125126134135136234235246256346356", 
        "6:123124125126134135136234235246256346456", 
        "6:123124125126134135136234245246345356456", 
        "6:123124125126134135136234245256345356456", 
        "6:123124125126134135136234245256346356456", 
        "6:123124125126134135146156234235246356456", 
        "6:123124125126134135146156234235346356456", 
        "6:123124125126134135146156234236245256345", 
        "6:123124125126134135146156234236245345346", 
        "6:123124125126134135146156234236245345356", 
        "6:123124125126134135146156234236245345456", 
        "6:123124125126134135146156234236245356456", 
        "6:123124125126134135146156234236256345346", 
        "6:123124125126134135146156234236256345356", 
        "6:123124125126134135146156234236256345456", 
        "6:123124125126134135146156234236256346356", 
        "6:123124125126134135146156234236345346356", 
        "6:123124125126134135146156234236345346456", 
        "6:123124125126134135146156234236345356456", 
        "6:123124125126134135146156234236346356456", 
        "6:123124125126134135146156234256345346356", 
        "6:123124125126134135146156234345346356456", 
        "6:123124125126134135146156236245345346356", 
        "6:123124125126134135146156236345346356456", 
        "6:123124125126134135146234235256346356456", 
        "6:123124125126134135146234236245345356456", 
        "6:123124125126134135146234236256345346456", 
        "6:123124125126134135146234236256345356456", 
        "6:123124125126134135146234236256346356456", 
        "6:123124125126134135146234256345346356456", 
        "6:123124125126134135146235236246345346456", 
        "6:123124125126134135146235246256345346356", 
        "6:123124125126134135146235246345346356456", 
        "6:123124125126134135146236245256345346356", 
        "6:123124125126134135146236245345346356456", 
        "6:123124125126134135146236256345346356456", 
        "6:123124125134135146156234236245256345356", 
        "6:123124125134135146156234236245256346356", 
        "6:123124125134135146156236245246256345346", 
        "6:123124125134135146156236245246256346356", 
        "6:123124125134135146156236245246345356456", 
        "6:123124125126134135136234235246256346356456", 
        "6:123124125126134135146156234236245256345346", 
        "6:123124125126134135146156234236245256345356", 
        "6:123124125126134135146156234236245345346356", 
        "6:123124125126134135146156234236245345356456", 
        "6:123124125126134135146156234236256345346356", 
        "6:123124125126134135146156234236256345346456", 
        "6:123124125126134135146156234256345346356456", 
        "6:123124125126134135146156236245345346356456", 
        "6:123124125126134135146235246256345346356456", 
        "6:123124125126134135146236245256345346356456", 
        "6:123124125134135146156236245246256345346356", 
        "6:123124125126134135146156234236245256345346356", 
        "6:123124125126134135146156234236256345346356456", 
        "6:123124125126134135146156234236245256345346356456"
    ], 
    "description": "3-graph; maximize 3:123 density; forbid 5:123124125134135145", 
    "number_of_admissible_graphs": 1513, 
    "bound": "283545521306731/562500000000000", 
    "types": [
        "0:", 
        "2:", 
        "4:", 
        "4:123", 
        "4:123124", 
        "4:123124134", 
        "4:123124134234"
    ], 
    "number_of_types": 7, 
    "admissible_graph_densities": [
        0, 
        "1/20", 
        "1/10", 
        "1/10", 
        "1/10", 
        "3/20", 
        "3/20", 
        "3/20", 
        "3/20", 
        "3/20", 
        "3/20", 
        "3/20", 
        "1/5", 
        "1/5", 
        "1/5", 
        "1/5", 
        "1/5", 
        "1/5", 
        "1/5", 
        "1/5", 
        "1/5", 
        "1/5", 
        "1/5", 
        "1/5", 
        "1/5", 
        "1/5", 
        "1/5", 
        "1/5", 
        "1/5", 
        "1/5", 
        "1/5", 
        "1/5", 
        "1/5", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "13/20", 
        "13/20", 
        "13/20", 
        "13/20", 
        "13/20", 
        "13/20", 
        "13/20", 
        "13/20", 
        "13/20", 
        "13/20", 
        "13/20", 
        "13/20", 
        "13/20", 
        "13/20", 
        "13/20", 
        "13/20", 
        "13/20", 
        "13/20", 
        "13/20", 
        "13/20", 
        "13/20", 
        "13/20", 
        "13/20", 
        "13/20", 
        "13/20", 
        "13/20", 
        "13/20", 
        "13/20", 
        "13/20", 
        "13/20", 
        "13/20", 
        "13/20", 
        "13/20", 
        "13/20", 
        "13/20", 
        "13/20", 
        "13/20", 
        "13/20", 
        "13/20", 
        "13/20", 
        "13/20", 
        "7/10", 
        "7/10", 
        "7/10", 
        "7/10", 
        "7/10", 
        "7/10", 
        "7/10", 
        "7/10", 
        "7/10", 
        "7/10", 
        "7/10", 
        "7/10", 
        "3/4", 
        "3/4", 
        "4/5"
    ], 
    "numbers_of_flags": [
        2, 
        12, 
        63, 
        63, 
        63, 
        56, 
        41
    ], 
    "flags": [
        [
            "3:", 
            "3:123"
        ], 
        [
            "4:", 
            "4:123", 
            "4:134", 
            "4:234", 
            "4:123124", 
            "4:123134", 
            "4:123234", 
            "4:134234", 
            "4:123124134", 
            "4:123124234", 
            "4:123134234", 
            "4:123124134234"
        ], 
        [
            "5:", 
            "5:125", 
            "5:135", 
            "5:145", 
            "5:235", 
            "5:245", 
            "5:345", 
            "5:125135", 
            "5:125145", 
            "5:125235", 
            "5:125245", 
            "5:125345", 
            "5:135145", 
            "5:135235", 
            "5:135245", 
            "5:135345", 
            "5:145235", 
            "5:145245", 
            "5:145345", 
            "5:235245", 
            "5:235345", 
            "5:245345", 
            "5:125135145", 
            "5:125135235", 
            "5:125135245", 
            "5:125135345", 
            "5:125145235", 
            "5:125145245", 
            "5:125145345", 
            "5:125235245", 
            "5:125235345", 
            "5:125245345", 
            "5:135145235", 
            "5:135145245", 
            "5:135145345", 
            "5:135235245", 
            "5:135235345", 
            "5:135245345", 
            "5:145235245", 
            "5:145235345", 
            "5:145245345", 
            "5:235245345", 
            "5:125135145235", 
            "5:125135145245", 
            "5:125135145345", 
            "5:125135235245", 
            "5:125135235345", 
            "5:125135245345", 
            "5:125145235245", 
            "5:125145235345", 
            "5:125145245345", 
            "5:125235245345", 
            "5:135145235245", 
            "5:135145235345", 
            "5:135145245345", 
            "5:135235245345", 
            "5:145235245345", 
            "5:125135145235245", 
            "5:125135145235345", 
            "5:125135145245345", 
            "5:125135235245345", 
            "5:125145235245345", 
            "5:135145235245345"
        ], 
        [
            "5:123", 
            "5:123125", 
            "5:123135", 
            "5:123145", 
            "5:123235", 
            "5:123245", 
            "5:123345", 
            "5:123125135", 
            "5:123125145", 
            "5:123125235", 
            "5:123125245", 
            "5:123125345", 
            "5:123135145", 
            "5:123135235", 
            "5:123135245", 
            "5:123135345", 
            "5:123145235", 
            "5:123145245", 
            "5:123145345", 
            "5:123235245", 
            "5:123235345", 
            "5:123245345", 
            "5:123125135145", 
            "5:123125135235", 
            "5:123125135245", 
            "5:123125135345", 
            "5:123125145235", 
            "5:123125145245", 
            "5:123125145345", 
            "5:123125235245", 
            "5:123125235345", 
            "5:123125245345", 
            "5:123135145235", 
            "5:123135145245", 
            "5:123135145345", 
            "5:123135235245", 
            "5:123135235345", 
            "5:123135245345", 
            "5:123145235245", 
            "5:123145235345", 
            "5:123145245345", 
            "5:123235245345", 
            "5:123125135145235", 
            "5:123125135145245", 
            "5:123125135145345", 
            "5:123125135235245", 
            "5:123125135235345", 
            "5:123125135245345", 
            "5:123125145235245", 
            "5:123125145235345", 
            "5:123125145245345", 
            "5:123125235245345", 
            "5:123135145235245", 
            "5:123135145235345", 
            "5:123135145245345", 
            "5:123135235245345", 
            "5:123145235245345", 
            "5:123125135145235245", 
            "5:123125135145235345", 
            "5:123125135145245345", 
            "5:123125135235245345", 
            "5:123125145235245345", 
            "5:123135145235245345"
        ], 
        [
            "5:123124", 
            "5:123124125", 
            "5:123124135", 
            "5:123124145", 
            "5:123124235", 
            "5:123124245", 
            "5:123124345", 
            "5:123124125135", 
            "5:123124125145", 
            "5:123124125235", 
            "5:123124125245", 
            "5:123124125345", 
            "5:123124135145", 
            "5:123124135235", 
            "5:123124135245", 
            "5:123124135345", 
            "5:123124145235", 
            "5:123124145245", 
            "5:123124145345", 
            "5:123124235245", 
            "5:123124235345", 
            "5:123124245345", 
            "5:123124125135145", 
            "5:123124125135235", 
            "5:123124125135245", 
            "5:123124125135345", 
            "5:123124125145235", 
            "5:123124125145245", 
            "5:123124125145345", 
            "5:123124125235245", 
            "5:123124125235345", 
            "5:123124125245345", 
            "5:123124135145235", 
            "5:123124135145245", 
            "5:123124135145345", 
            "5:123124135235245", 
            "5:123124135235345", 
            "5:123124135245345", 
            "5:123124145235245", 
            "5:123124145235345", 
            "5:123124145245345", 
            "5:123124235245345", 
            "5:123124125135145235", 
            "5:123124125135145245", 
            "5:123124125135145345", 
            "5:123124125135235245", 
            "5:123124125135235345", 
            "5:123124125135245345", 
            "5:123124125145235245", 
            "5:123124125145235345", 
            "5:123124125145245345", 
            "5:123124125235245345", 
            "5:123124135145235245", 
            "5:123124135145235345", 
            "5:123124135145245345", 
            "5:123124135235245345", 
            "5:123124145235245345", 
            "5:123124125135145235245", 
            "5:123124125135145235345", 
            "5:123124125135145245345", 
            "5:123124125135235245345", 
            "5:123124125145235245345", 
            "5:123124135145235245345"
        ], 
        [
            "5:123124134", 
            "5:123124125134", 
            "5:123124134135", 
            "5:123124134145", 
            "5:123124134235", 
            "5:123124134245", 
            "5:123124134345", 
            "5:123124125134135", 
            "5:123124125134145", 
            "5:123124125134235", 
            "5:123124125134245", 
            "5:123124125134345", 
            "5:123124134135145", 
            "5:123124134135235", 
            "5:123124134135245", 
            "5:123124134135345", 
            "5:123124134145235", 
            "5:123124134145245", 
            "5:123124134145345", 
            "5:123124134235245", 
            "5:123124134235345", 
            "5:123124134245345", 
            "5:123124125134135235", 
            "5:123124125134135245", 
            "5:123124125134135345", 
            "5:123124125134145235", 
            "5:123124125134145245", 
            "5:123124125134145345", 
            "5:123124125134235245", 
            "5:123124125134235345", 
            "5:123124125134245345", 
            "5:123124134135145235", 
            "5:123124134135145245", 
            "5:123124134135145345", 
            "5:123124134135235245", 
            "5:123124134135235345", 
            "5:123124134135245345", 
            "5:123124134145235245", 
            "5:123124134145235345", 
            "5:123124134145245345", 
            "5:123124134235245345", 
            "5:123124125134135235245", 
            "5:123124125134135235345", 
            "5:123124125134135245345", 
            "5:123124125134145235245", 
            "5:123124125134145235345", 
            "5:123124125134145245345", 
            "5:123124125134235245345", 
            "5:123124134135145235245", 
            "5:123124134135145235345", 
            "5:123124134135145245345", 
            "5:123124134135235245345", 
            "5:123124134145235245345", 
            "5:123124125134135235245345", 
            "5:123124125134145235245345", 
            "5:123124134135145235245345"
        ], 
        [
            "5:123124134234", 
            "5:123124125134234", 
            "5:123124134135234", 
            "5:123124134145234", 
            "5:123124134234235", 
            "5:123124134234245", 
            "5:123124134234345", 
            "5:123124125134135234", 
            "5:123124125134145234", 
            "5:123124125134234235", 
            "5:123124125134234245", 
            "5:123124125134234345", 
            "5:123124134135145234", 
            "5:123124134135234235", 
            "5:123124134135234245", 
            "5:123124134135234345", 
            "5:123124134145234235", 
            "5:123124134145234245", 
            "5:123124134145234345", 
            "5:123124134234235245", 
            "5:123124134234235345", 
            "5:123124134234245345", 
            "5:123124125134135234235", 
            "5:123124125134135234245", 
            "5:123124125134135234345", 
            "5:123124125134145234235", 
            "5:123124125134145234245", 
            "5:123124125134145234345", 
            "5:123124125134234235345", 
            "5:123124125134234245345", 
            "5:123124134135145234235", 
            "5:123124134135145234245", 
            "5:123124134135145234345", 
            "5:123124134135234235245", 
            "5:123124134135234245345", 
            "5:123124134145234235245", 
            "5:123124134145234235345", 
            "5:123124134234235245345", 
            "5:123124125134135234245345", 
            "5:123124125134145234235345", 
            "5:123124134135145234235245"
        ]
    ], 
    "order_of_admissible_graphs": 6, 
    "qdash_matrices": [
        [
            [
                1, 
                0
            ], 
            [
                1
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0
            ], 
            [
                1, 
                0
            ], 
            [
                1
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0
            ], 
            [
                1, 
                0
            ], 
            [
                1
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0
            ], 
            [
                1, 
                0
            ], 
            [
                1
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0
            ], 
            [
                1, 
                0
            ], 
            [
                1
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0
            ], 
            [
                1, 
                0
            ], 
            [
                1
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0
            ], 
            [
                1, 
                0
            ], 
            [
                1
            ]
        ]
    ], 
    "r_matrices": [
        [
            [
                "867/5000000", 
                0
            ], 
            [
                "-341/2000000", 
                "13/2000000"
            ]
        ], 
        [
            [
                "3312191/5000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-136377/10000000", 
                "1604209/2500000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1566449/10000000", 
                "-2083619/5000000", 
                "3953697/5000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1566449/10000000", 
                "-2083619/5000000", 
                "-7907393/10000000", 
                "4819/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1064889/2500000", 
                "1246087/2500000", 
                "1/10000000", 
                "213/1000000", 
                "957/2000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1285071/10000000", 
                "490779/2500000", 
                "2965121/5000000", 
                "-229/1250000", 
                "-9/200000", 
                "2893/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1285071/10000000", 
                "490779/2500000", 
                "-2965121/5000000", 
                "891/5000000", 
                "-9/200000", 
                "-873/10000000", 
                "1379/5000000", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-541559/1250000", 
                "-249487/1250000", 
                0, 
                "11/5000000", 
                "1/250000", 
                "13/10000000", 
                "9/5000000", 
                "241/10000000", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-908543/10000000", 
                "725043/1000000", 
                "744223/1250000", 
                "-5041/10000000", 
                "-67/1250000", 
                "-1343/10000000", 
                "-1/2000000", 
                "297/5000000", 
                "2943/5000000", 
                0, 
                0, 
                0
            ], 
            [
                "-908543/10000000", 
                "725043/1000000", 
                "-2976893/5000000", 
                "-353/2500000", 
                "-67/1250000", 
                "1/25000", 
                "-641/5000000", 
                "297/5000000", 
                "-199/625000", 
                "4951/10000000", 
                0, 
                0
            ], 
            [
                "-5785807/10000000", 
                "-290729/250000", 
                "1/10000000", 
                "2213/10000000", 
                "-431/10000000", 
                "-1059/10000000", 
                "-1447/10000000", 
                "-673/10000000", 
                "-51/400000", 
                "-467/2000000", 
                "467/10000000", 
                0
            ], 
            [
                "-8482191/10000000", 
                "-3231747/10000000", 
                0, 
                "-591/5000000", 
                "-1527/10000000", 
                "-107/1000000", 
                "-731/5000000", 
                "11/1000000", 
                "-329/10000000", 
                "-301/5000000", 
                "-199/1250000", 
                "149/2000000"
            ]
        ], 
        [
            [
                "510907/2000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "2427543/10000000", 
                "2153513/2500000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "2427543/10000000", 
                "970451/2500000", 
                "768983/1000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "2427543/10000000", 
                "970451/2500000", 
                "95553/400000", 
                "7309377/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "2427543/10000000", 
                "970451/2500000", 
                "95553/400000", 
                "-1922229/5000000", 
                "3108341/5000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "2427543/10000000", 
                "970451/2500000", 
                "-728043/2500000", 
                "3464909/10000000", 
                "777083/1250000", 
                "3797/2500000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "2427543/10000000", 
                "-212609/2500000", 
                "4777647/10000000", 
                "3464909/10000000", 
                "777083/1250000", 
                "3797/5000000", 
                "13153/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1016057/10000000", 
                "-25379/312500", 
                "-7809/156250", 
                "-1068069/10000000", 
                "-170189/1250000", 
                "-651/2500000", 
                "-1503/10000000", 
                "5249/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1016057/10000000", 
                "-25379/312500", 
                "-14631/125000", 
                "-143257/10000000", 
                "-680757/5000000", 
                "-361/5000000", 
                "-1503/10000000", 
                "-29/1250000", 
                "1311/2500000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1016057/10000000", 
                "-25379/312500", 
                "-721969/10000000", 
                "-307303/2500000", 
                "-550469/5000000", 
                "-273/2000000", 
                "-1503/10000000", 
                "723/10000000", 
                "-7/625000", 
                "2599/5000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1016057/10000000", 
                "-25379/312500", 
                "-55707/400000", 
                "-152199/5000000", 
                "-1100939/10000000", 
                "-53/400000", 
                "-1503/10000000", 
                "-9/625000", 
                "717/10000000", 
                "-199/10000000", 
                "2597/5000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1100443/5000000", 
                "1829367/10000000", 
                "1125773/10000000", 
                "12757/156250", 
                "1464853/10000000", 
                "1789/10000000", 
                "907/2500000", 
                "-331/10000000", 
                "-173/5000000", 
                "-37/1250000", 
                "-77/2500000", 
                "38047/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1016057/10000000", 
                "-1410871/10000000", 
                "-49383/2500000", 
                "-143257/10000000", 
                "-680757/5000000", 
                "-1663/10000000", 
                "63/5000000", 
                "-29/1250000", 
                "-121/5000000", 
                "-51/1250000", 
                "-53/1250000", 
                "-9/5000000", 
                "1041/2000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1016057/10000000", 
                "-505241/5000000", 
                "-399647/10000000", 
                "-307303/2500000", 
                "-550469/5000000", 
                "-31/156250", 
                "-43/1000000", 
                "723/10000000", 
                "-1/25000", 
                "621/10000000", 
                "-337/10000000", 
                "-3/10000000", 
                "-11/1000000", 
                "2567/5000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1100443/5000000", 
                "365873/2000000", 
                "70361/625000", 
                "12757/156250", 
                "1464853/10000000", 
                "4037/10000000", 
                "-33/1250000", 
                "-331/10000000", 
                "-17/2500000", 
                "-9/10000000", 
                "-67/2000000", 
                "-649/5000000", 
                "-77/2000000", 
                "-327/10000000", 
                "4753/1250000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1016057/10000000", 
                "-804613/5000000", 
                "-97403/10000000", 
                "-152199/5000000", 
                "-1100939/10000000", 
                "-491/2500000", 
                "-99/2500000", 
                "-9/625000", 
                "-219/5000000", 
                "-17/400000", 
                "-259/10000000", 
                "-7/1250000", 
                "81/1250000", 
                "-203/10000000", 
                "-47/10000000", 
                "129/250000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1100443/5000000", 
                "365873/2000000", 
                "562887/5000000", 
                "816451/10000000", 
                "732429/5000000", 
                "-229/5000000", 
                "-33/1250000", 
                "-53/10000000", 
                "-167/5000000", 
                "-167/5000000", 
                "-11/5000000", 
                "-649/5000000", 
                "-77/2000000", 
                "-327/10000000", 
                "-269/2000000", 
                "-13/1250000", 
                "19/5000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1016057/10000000", 
                "-505241/5000000", 
                "-646273/5000000", 
                "1977/10000000", 
                "-55047/500000", 
                "-141/2000000", 
                "-43/1000000", 
                "-431/10000000", 
                "141/2000000", 
                "-9/250000", 
                "19/312500", 
                "-3/10000000", 
                "-11/1000000", 
                "-53/5000000", 
                "-9/2000000", 
                "-381/10000000", 
                "-3/625000", 
                "5119/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1016057/10000000", 
                "-804613/5000000", 
                "-79899/2500000", 
                "1977/10000000", 
                "-55047/500000", 
                "-29/400000", 
                "-99/2500000", 
                "-431/10000000", 
                "-163/10000000", 
                "-243/10000000", 
                "-217/5000000", 
                "-7/1250000", 
                "81/1250000", 
                "-189/5000000", 
                "-7/5000000", 
                "571/10000000", 
                "-3/625000", 
                "-169/10000000", 
                "1279/2500000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1016057/10000000", 
                "-1410871/10000000", 
                "-1090431/10000000", 
                "-790817/10000000", 
                "-15719/500000", 
                "-3/78125", 
                "63/5000000", 
                "-431/10000000", 
                "-451/10000000", 
                "-23/1250000", 
                "-191/10000000", 
                "-9/5000000", 
                "-369/10000000", 
                "-3/250000", 
                "-57/10000000", 
                "-473/10000000", 
                "-61/10000000", 
                "-159/10000000", 
                "-217/5000000", 
                "1287/2500000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1016057/10000000", 
                "-804613/5000000", 
                "-192027/2500000", 
                "-790817/10000000", 
                "-15719/500000", 
                "-83/10000000", 
                "-99/2500000", 
                "-431/10000000", 
                "-63/2000000", 
                "-23/2500000", 
                "-51/1250000", 
                "-7/1250000", 
                "-509/10000000", 
                "-57/2500000", 
                "-3/1250000", 
                "-249/10000000", 
                "-61/10000000", 
                "-107/2500000", 
                "-173/10000000", 
                "561/10000000", 
                "5117/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1016057/10000000", 
                "-804613/5000000", 
                "-495151/5000000", 
                "-12111/250000", 
                "-314379/10000000", 
                "-137/2000000", 
                "-99/2500000", 
                "-37/1250000", 
                "-89/2000000", 
                "-101/2500000", 
                "-27/2500000", 
                "-7/1250000", 
                "-509/10000000", 
                "-403/10000000", 
                "-61/10000000", 
                "-23/1250000", 
                "-7/2500000", 
                "-251/10000000", 
                "-13/500000", 
                "561/10000000", 
                "503/10000000", 
                "1273/2500000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "27991/625000", 
                "62939/400000", 
                "968301/10000000", 
                "175561/2500000", 
                "191183/2500000", 
                "467/5000000", 
                "539/10000000", 
                "1/25000", 
                "209/5000000", 
                "187/10000000", 
                "97/5000000", 
                "1/1250000", 
                "471/10000000", 
                "213/10000000", 
                "1/1000000", 
                "2/78125", 
                "11/10000000", 
                "237/10000000", 
                "49/2000000", 
                "-491/5000000", 
                "-11/125000", 
                "-797/10000000", 
                "1513/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-6321389/10000000", 
                "-140373/500000", 
                "-431921/2500000", 
                "-3281231/10000000", 
                "-218897/625000", 
                "-5659/10000000", 
                "-3267/10000000", 
                "3823/10000000", 
                "-603/10000000", 
                "829/2500000", 
                "-463/10000000", 
                "31/5000000", 
                "-413/10000000", 
                "2883/10000000", 
                "1/156250", 
                "-313/10000000", 
                "13/2000000", 
                "-389/5000000", 
                "-201/2500000", 
                "-499/10000000", 
                "-447/10000000", 
                "-887/10000000", 
                "27/312500", 
                "7819/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "267319/5000000", 
                "-1207643/5000000", 
                "768691/5000000", 
                "278739/2500000", 
                "200043/1000000", 
                "101/156250", 
                "3327/10000000", 
                "177/10000000", 
                "851/10000000", 
                "169/2000000", 
                "49/5000000", 
                "-13/2000000", 
                "-359/10000000", 
                "227/10000000", 
                "-7/2000000", 
                "-253/5000000", 
                "-3/312500", 
                "97/5000000", 
                "171/10000000", 
                "-411/10000000", 
                "31/5000000", 
                "-547/10000000", 
                "201/5000000", 
                "31/2000000", 
                "33917/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "267319/5000000", 
                "284017/10000000", 
                "-178059/625000", 
                "278739/2500000", 
                "200043/1000000", 
                "6113/10000000", 
                "1967/5000000", 
                "177/10000000", 
                "-469/10000000", 
                "251/10000000", 
                "-313/5000000", 
                "-41/10000000", 
                "201/2500000", 
                "373/5000000", 
                "-73/10000000", 
                "61/10000000", 
                "-3/312500", 
                "41/2500000", 
                "1/50000", 
                "17/10000000", 
                "-13/312500", 
                "-547/10000000", 
                "201/5000000", 
                "31/2000000", 
                "-1/2500000", 
                "33917/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "267319/5000000", 
                "-1207643/5000000", 
                "768689/5000000", 
                "557481/5000000", 
                "50011/250000", 
                "-1577/10000000", 
                "3327/10000000", 
                "843/10000000", 
                "107/5000000", 
                "33/5000000", 
                "53/625000", 
                "-13/2000000", 
                "-359/10000000", 
                "227/10000000", 
                "-93/10000000", 
                "99/10000000", 
                "-19/5000000", 
                "239/10000000", 
                "-253/5000000", 
                "-411/10000000", 
                "-269/5000000", 
                "29/2500000", 
                "201/5000000", 
                "31/2000000", 
                "20689/10000000", 
                "-41/10000000", 
                "6719/2500000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-6321389/10000000", 
                "-140373/500000", 
                "-3655593/10000000", 
                "-622901/10000000", 
                "-875589/2500000", 
                "-2897/10000000", 
                "-3267/10000000", 
                "-771/10000000", 
                "3793/10000000", 
                "-59/1000000", 
                "103/312500", 
                "31/5000000", 
                "-413/10000000", 
                "-813/10000000", 
                "1/312500", 
                "-21/200000", 
                "3/1000000", 
                "1399/5000000", 
                "-7/250000", 
                "-499/10000000", 
                "-927/10000000", 
                "-179/5000000", 
                "27/312500", 
                "-699/10000000", 
                "39/10000000", 
                "-53/10000000", 
                "19/10000000", 
                "7787/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "267319/5000000", 
                "284017/10000000", 
                "174777/10000000", 
                "-190897/625000", 
                "2000439/10000000", 
                "-613/5000000", 
                "1967/5000000", 
                "-477/10000000", 
                "39/2500000", 
                "-159/2500000", 
                "227/10000000", 
                "-41/10000000", 
                "201/2500000", 
                "29/2000000", 
                "-99/10000000", 
                "3/200000", 
                "-81/10000000", 
                "761/10000000", 
                "51/10000000", 
                "17/10000000", 
                "-117/2000000", 
                "-9/250000", 
                "201/5000000", 
                "-49/2000000", 
                "-41/10000000", 
                "59/10000000", 
                "29/10000000", 
                "67/5000000", 
                "8479/2500000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "27991/625000", 
                "62939/400000", 
                "35497/625000", 
                "411897/10000000", 
                "1234237/10000000", 
                "377/2500000", 
                "539/10000000", 
                "231/10000000", 
                "121/5000000", 
                "377/10000000", 
                "49/1250000", 
                "1/1250000", 
                "-53/500000", 
                "9/500000", 
                "-1/2000000", 
                "-187/2000000", 
                "-1/1250000", 
                "23/2000000", 
                "-829/10000000", 
                "253/10000000", 
                "3/250000", 
                "109/10000000", 
                "-129/5000000", 
                "49/2500000", 
                "1/500000", 
                "-3/2500000", 
                "1/1000000", 
                "107/5000000", 
                "-11/10000000", 
                "1463/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "267319/5000000", 
                "284017/10000000", 
                "174777/10000000", 
                "3307863/10000000", 
                "-772797/5000000", 
                "-613/5000000", 
                "1967/5000000", 
                "283/10000000", 
                "-687/10000000", 
                "31/2500000", 
                "-187/5000000", 
                "-41/10000000", 
                "-83/10000000", 
                "727/10000000", 
                "-103/10000000", 
                "-253/5000000", 
                "-87/10000000", 
                "51/5000000", 
                "-309/5000000", 
                "727/10000000", 
                "41/10000000", 
                "169/10000000", 
                "-319/10000000", 
                "117/5000000", 
                "-7/2000000", 
                "33/5000000", 
                "1/312500", 
                "-9/625000", 
                "-21921/10000000", 
                "191/10000000", 
                "647/250000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "267319/5000000", 
                "284017/10000000", 
                "3198501/10000000", 
                "-861449/10000000", 
                "-1545593/10000000", 
                "-51/200000", 
                "1967/5000000", 
                "-349/5000000", 
                "253/10000000", 
                "-379/10000000", 
                "11/1000000", 
                "-41/10000000", 
                "-83/10000000", 
                "63/5000000", 
                "-87/10000000", 
                "-9/125000", 
                "-113/10000000", 
                "169/2500000", 
                "-107/2500000", 
                "727/10000000", 
                "43/2500000", 
                "3/1250000", 
                "-319/10000000", 
                "-33/2000000", 
                "3/5000000", 
                "-10961/5000000", 
                "-1/125000", 
                "71/10000000", 
                "13/1250000", 
                "191/10000000", 
                "223/10000000", 
                "25879/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "267319/5000000", 
                "284013/10000000", 
                "-2848943/10000000", 
                "557481/5000000", 
                "50011/250000", 
                "2093/10000000", 
                "-3029/10000000", 
                "843/10000000", 
                "-11/250000", 
                "159/10000000", 
                "3/625000", 
                "-1/100000", 
                "211/10000000", 
                "1/625000", 
                "-19/2500000", 
                "831/10000000", 
                "-19/5000000", 
                "-513/10000000", 
                "111/5000000", 
                "-29/500000", 
                "-7/200000", 
                "29/2500000", 
                "201/5000000", 
                "31/2000000", 
                "-43/10000000", 
                "20689/10000000", 
                "137/10000000", 
                "-91/10000000", 
                "-77/10000000", 
                "-97/10000000", 
                "-41/2500000", 
                "-17271/10000000", 
                "2059/1000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "267319/5000000", 
                "284013/10000000", 
                "174783/10000000", 
                "-190897/625000", 
                "2000439/10000000", 
                "1397/5000000", 
                "-3029/10000000", 
                "-477/10000000", 
                "411/5000000", 
                "21/5000000", 
                "161/10000000", 
                "-1/100000", 
                "211/10000000", 
                "-573/10000000", 
                "-21/5000000", 
                "153/5000000", 
                "-81/10000000", 
                "13/5000000", 
                "381/5000000", 
                "-29/500000", 
                "81/10000000", 
                "-9/250000", 
                "201/5000000", 
                "-49/2000000", 
                "59/10000000", 
                "-41/10000000", 
                "-49/5000000", 
                "133/10000000", 
                "1293/625000", 
                "-97/10000000", 
                "-2159/1250000", 
                "-3/2000000", 
                "-17/5000000", 
                "2059/1000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-6321389/10000000", 
                "-4528519/10000000", 
                "-429449/5000000", 
                "-622901/10000000", 
                "-875589/2500000", 
                "-2139/5000000", 
                "-219/2500000", 
                "-771/10000000", 
                "-403/5000000", 
                "-1387/10000000", 
                "-1441/10000000", 
                "-3/1250000", 
                "3557/10000000", 
                "-593/10000000", 
                "21/10000000", 
                "3143/10000000", 
                "3/1000000", 
                "-373/10000000", 
                "2787/10000000", 
                "-61/625000", 
                "-79/2000000", 
                "-179/5000000", 
                "27/312500", 
                "-699/10000000", 
                "-53/10000000", 
                "39/10000000", 
                "-13/5000000", 
                "-191/2500000", 
                "17/5000000", 
                "-1169/2500000", 
                "3/2000000", 
                "3/2000000", 
                "3/2500000", 
                "3/2500000", 
                "309/500000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "267319/5000000", 
                "284013/10000000", 
                "174783/10000000", 
                "3307863/10000000", 
                "-772797/5000000", 
                "1397/5000000", 
                "-3029/10000000", 
                "283/10000000", 
                "-3/1000000", 
                "811/10000000", 
                "-439/10000000", 
                "-1/100000", 
                "-333/5000000", 
                "-3/10000000", 
                "-23/5000000", 
                "-353/10000000", 
                "-87/10000000", 
                "-621/10000000", 
                "41/5000000", 
                "3/250000", 
                "359/5000000", 
                "169/10000000", 
                "-319/10000000", 
                "117/5000000", 
                "33/5000000", 
                "-7/2000000", 
                "-19/2000000", 
                "-29/2000000", 
                "-3319/1250000", 
                "39/2500000", 
                "289/625000", 
                "-1/625000", 
                "-17/5000000", 
                "-347/625000", 
                "31/5000000", 
                "4957/2500000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "27991/625000", 
                "15201/125000", 
                "1148713/10000000", 
                "411897/10000000", 
                "1234237/10000000", 
                "1221/10000000", 
                "259/2500000", 
                "231/10000000", 
                "-9/80000", 
                "177/10000000", 
                "-977/10000000", 
                "-17/10000000", 
                "1/80000", 
                "103/5000000", 
                "-9/10000000", 
                "69/2500000", 
                "-1/1250000", 
                "-833/10000000", 
                "87/10000000", 
                "147/10000000", 
                "119/5000000", 
                "109/10000000", 
                "-129/5000000", 
                "49/2500000", 
                "-3/2500000", 
                "1/500000", 
                "-3/5000000", 
                "-899/10000000", 
                "-3/5000000", 
                "-103/5000000", 
                "1/1000000", 
                0, 
                "1/1250000", 
                "3/10000000", 
                "1/5000000", 
                "1/1000000", 
                "231/2000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "267319/5000000", 
                "596663/2000000", 
                "-1187817/10000000", 
                "-861449/10000000", 
                "-1545593/10000000", 
                "533/2500000", 
                "-167/400000", 
                "-349/5000000", 
                "-73/10000000", 
                "53/10000000", 
                "-713/10000000", 
                "-47/5000000", 
                "197/10000000", 
                "-111/2500000", 
                "-13/2500000", 
                "79/10000000", 
                "-113/10000000", 
                "-9/200000", 
                "331/5000000", 
                "1/40000", 
                "703/10000000", 
                "3/1250000", 
                "-319/10000000", 
                "-33/2000000", 
                "-10961/5000000", 
                "3/10000000", 
                "-16633/10000000", 
                "-31/10000000", 
                "-3/625000", 
                "53/10000000", 
                "-51/5000000", 
                "-23/5000000", 
                "-33/10000000", 
                "11/2000000", 
                "11/2000000", 
                "9/1250000", 
                "77/5000000", 
                "19827/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "267319/5000000", 
                "284013/10000000", 
                "3198503/10000000", 
                "-861443/10000000", 
                "-1545583/10000000", 
                "-657/1000000", 
                "-3029/10000000", 
                "-21/5000000", 
                "141/5000000", 
                "-47/1000000", 
                "793/10000000", 
                "-1/100000", 
                "-333/5000000", 
                "-37/625000", 
                "-9/1000000", 
                "1/250000", 
                "-27/5000000", 
                "-13/10000000", 
                "-81/2000000", 
                "3/250000", 
                "119/5000000", 
                "349/5000000", 
                "-319/10000000", 
                "-33/2000000", 
                "-33/10000000", 
                "-26553/10000000", 
                "7/1000000", 
                "39/10000000", 
                "11/10000000", 
                "39/2500000", 
                "3/1250000", 
                "289/625000", 
                "-5551/10000000", 
                "-43/10000000", 
                "31/5000000", 
                "-57/10000000", 
                "97/10000000", 
                "-11/2500000", 
                "19827/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "267319/5000000", 
                "596663/2000000", 
                "-1187821/10000000", 
                "-861443/10000000", 
                "-1545583/10000000", 
                "-1477/2500000", 
                "-167/400000", 
                "-21/5000000", 
                "-701/10000000", 
                "-143/2000000", 
                "13/5000000", 
                "-47/5000000", 
                "197/10000000", 
                "-111/2500000", 
                "-111/10000000", 
                "139/2000000", 
                "-27/5000000", 
                "-101/2500000", 
                "-27/10000000", 
                "1/40000", 
                "93/10000000", 
                "349/5000000", 
                "-319/10000000", 
                "-33/2000000", 
                "-26553/10000000", 
                "-9/2500000", 
                "-289/400000", 
                "-31/10000000", 
                "-11/5000000", 
                "53/10000000", 
                "-47/10000000", 
                "-101/10000000", 
                "11/2000000", 
                "-1/312500", 
                "11/2000000", 
                "-43/10000000", 
                "77/5000000", 
                "-13/5000000", 
                "71/10000000", 
                "19827/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "27991/625000", 
                "15201/125000", 
                "187091/2500000", 
                "481963/5000000", 
                "308559/2500000", 
                "897/5000000", 
                "259/2500000", 
                "-567/5000000", 
                "181/10000000", 
                "-983/10000000", 
                "7/500000", 
                "-17/10000000", 
                "1/80000", 
                "-171/2000000", 
                "-9/5000000", 
                "19/2000000", 
                "-9/5000000", 
                "49/2500000", 
                "203/10000000", 
                "147/10000000", 
                "33/2500000", 
                "113/5000000", 
                "-129/5000000", 
                "-913/10000000", 
                "-7/10000000", 
                "-7/10000000", 
                "-3/10000000", 
                "57/5000000", 
                "7/5000000", 
                "-103/5000000", 
                0, 
                "1/1000000", 
                "3/10000000", 
                "1/1250000", 
                "1/5000000", 
                "3/5000000", 
                "-47/2500000", 
                "1/1000000", 
                "1/1000000", 
                "1/1000000", 
                "1139/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-6321389/10000000", 
                "-4528519/10000000", 
                "-2786807/10000000", 
                "-1010543/5000000", 
                "-310357/2500000", 
                "-379/2500000", 
                "-219/2500000", 
                "-731/5000000", 
                "-1529/10000000", 
                "-19/312500", 
                "-79/1250000", 
                "-3/1250000", 
                "-171/1000000", 
                "-353/5000000", 
                "-33/10000000", 
                "-17/200000", 
                "-37/10000000", 
                "-787/10000000", 
                "-813/10000000", 
                "1643/5000000", 
                "589/2000000", 
                "2669/10000000", 
                "-2433/5000000", 
                "-33/5000000", 
                "3/2500000", 
                "3/2500000", 
                "3/5000000", 
                "-9/1250000", 
                "11/10000000", 
                "7/1250000", 
                "9/10000000", 
                "9/10000000", 
                "3/2000000", 
                "3/2000000", 
                "-29/5000000", 
                "17/10000000", 
                "11/10000000", 
                "17/10000000", 
                "17/10000000", 
                "17/10000000", 
                "3/2500000", 
                "6179/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "434767/5000000", 
                "-36361/1250000", 
                "-17901/1000000", 
                "-2732391/5000000", 
                "1721989/10000000", 
                "-2237/10000000", 
                "-1291/10000000", 
                "2387/10000000", 
                "-991/5000000", 
                "433/2500000", 
                "211/10000000", 
                "101/10000000", 
                "-121/625000", 
                "281/2000000", 
                "99/10000000", 
                "31/2000000", 
                "83/10000000", 
                "-239/1250000", 
                "-1977/10000000", 
                "137/2000000", 
                "307/5000000", 
                "481/10000000", 
                "-189/2500000", 
                "411/2500000", 
                "-59/10000000", 
                "-59/10000000", 
                "57/2500000", 
                "-947/10000000", 
                "-527/10000000", 
                "369/2000000", 
                "7/500000", 
                "-43/2500000", 
                "39/2500000", 
                "-211/10000000", 
                "91/10000000", 
                "-27/10000000", 
                "879/5000000", 
                "-41/10000000", 
                "227/10000000", 
                "113/5000000", 
                "-271/1250000", 
                "37/5000000", 
                "7617/5000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "434767/5000000", 
                "-36361/1250000", 
                "-2625011/5000000", 
                "1527467/10000000", 
                "860989/5000000", 
                "1611/2500000", 
                "-1291/10000000", 
                "-1043/5000000", 
                "2297/10000000", 
                "9/625000", 
                "1739/10000000", 
                "101/10000000", 
                "-121/625000", 
                "-1949/10000000", 
                "1/200000", 
                "-103/500000", 
                "33/5000000", 
                "1217/10000000", 
                "113/5000000", 
                "137/2000000", 
                "539/10000000", 
                "563/10000000", 
                "-189/2500000", 
                "-1089/10000000", 
                "79/5000000", 
                "-269/5000000", 
                "-9/500000", 
                "1549/10000000", 
                "-1/156250", 
                "369/2000000", 
                "-171/10000000", 
                "71/5000000", 
                "-211/10000000", 
                "31/2000000", 
                "91/10000000", 
                "59/2500000", 
                "-2423/10000000", 
                "259/10000000", 
                "-7/5000000", 
                "-1/1250000", 
                "689/5000000", 
                "37/5000000", 
                "-39/156250", 
                "3757/2500000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "434767/5000000", 
                "-240891/500000", 
                "2106173/10000000", 
                "1527467/10000000", 
                "860989/5000000", 
                "2103/10000000", 
                "3113/5000000", 
                "-1043/5000000", 
                "-109/500000", 
                "-2203/10000000", 
                "-2289/10000000", 
                "1/1250000", 
                "927/5000000", 
                "41/5000000", 
                "3/500000", 
                "677/5000000", 
                "33/5000000", 
                "93/5000000", 
                "153/1250000", 
                "611/10000000", 
                "311/5000000", 
                "563/10000000", 
                "-189/2500000", 
                "-1089/10000000", 
                "-269/5000000", 
                "157/10000000", 
                "-33/1250000", 
                "-1187/10000000", 
                "149/10000000", 
                "-2949/10000000", 
                "327/10000000", 
                "13/400000", 
                "23/10000000", 
                "23/10000000", 
                "-43/1000000", 
                "-1/5000000", 
                "1169/10000000", 
                "-7/5000000", 
                "-1/1250000", 
                "-7/5000000", 
                "689/5000000", 
                "37/5000000", 
                "-39/156250", 
                "-589/2000000", 
                "14737/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "434767/5000000", 
                "-36361/1250000", 
                "4068563/10000000", 
                "-1192151/5000000", 
                "-3259293/10000000", 
                "-1381/2000000", 
                "-1291/10000000", 
                "1043/5000000", 
                "-101/10000000", 
                "1059/5000000", 
                "-391/2000000", 
                "101/10000000", 
                "989/10000000", 
                "367/2500000", 
                "109/10000000", 
                "963/10000000", 
                "17/1250000", 
                "-1787/10000000", 
                "351/5000000", 
                "-1757/10000000", 
                "67/5000000", 
                "-469/2500000", 
                "499/2500000", 
                "67/500000", 
                "57/5000000", 
                "451/10000000", 
                "-1/50000", 
                "-51/400000", 
                "-97/10000000", 
                "-421/10000000", 
                "-153/10000000", 
                "-3/100000", 
                "3/1000000", 
                "93/5000000", 
                "73/10000000", 
                "213/10000000", 
                "439/2500000", 
                "227/10000000", 
                "-109/5000000", 
                "-41/10000000", 
                "-271/1250000", 
                "23/2500000", 
                "69/625000", 
                "-203/2000000", 
                "-1457/10000000", 
                "1509/1000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "434767/5000000", 
                "3500953/10000000", 
                "-6541/31250", 
                "-1192151/5000000", 
                "-3259293/10000000", 
                "-4571/10000000", 
                "-1067/2000000", 
                "1043/5000000", 
                "979/10000000", 
                "919/5000000", 
                "111/1250000", 
                "13/1000000", 
                "161/10000000", 
                "2063/10000000", 
                "17/1250000", 
                "-1721/10000000", 
                "17/1250000", 
                "761/10000000", 
                "-1763/10000000", 
                "-29/5000000", 
                "-1761/10000000", 
                "-469/2500000", 
                "499/2500000", 
                "67/500000", 
                "451/10000000", 
                "57/5000000", 
                "111/5000000", 
                "87/2000000", 
                "127/10000000", 
                "271/1250000", 
                "59/2000000", 
                "297/10000000", 
                "1/10000000", 
                "-39/10000000", 
                "17/2000000", 
                "-11/10000000", 
                "-9/2000000", 
                "-109/5000000", 
                "-41/10000000", 
                "-109/5000000", 
                "-271/1250000", 
                "23/2500000", 
                "69/625000", 
                "-123/1000000", 
                "-1281/10000000", 
                "827/10000000", 
                "15067/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-448533/2000000", 
                "-1934287/10000000", 
                "-595171/5000000", 
                "-863277/10000000", 
                "-193609/1250000", 
                "-473/10000000", 
                "-273/10000000", 
                "27/5000000", 
                "13/10000000", 
                "3/10000000", 
                "11/2000000", 
                "1/10000000", 
                "9/5000000", 
                "1/1250000", 
                "1/5000000", 
                "59/10000000", 
                "1/10000000", 
                "3/2500000", 
                "13/10000000", 
                "27/10000000", 
                "3/1250000", 
                "31/5000000", 
                "-9/2000000", 
                "17/5000000", 
                "-1/2500000", 
                "-1/2500000", 
                "7/5000000", 
                "37/10000000", 
                "-1/10000000", 
                "-1/156250", 
                "-1/5000000", 
                "-1/1000000", 
                "1/1000000", 
                "-1/5000000", 
                "1/5000000", 
                "-3/10000000", 
                "-57/10000000", 
                "-1/10000000", 
                "13/10000000", 
                "13/10000000", 
                "-17/2500000", 
                "3/10000000", 
                "39/10000000", 
                "-1/1250000", 
                "-9/10000000", 
                "-9/5000000", 
                "-17/10000000", 
                "657/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "434767/5000000", 
                "-36361/1250000", 
                "-1002451/10000000", 
                "4607949/10000000", 
                "-32593/100000", 
                "-1057/10000000", 
                "-1291/10000000", 
                "-193/10000000", 
                "13/62500", 
                "-407/2000000", 
                "1021/5000000", 
                "101/10000000", 
                "989/10000000", 
                "-943/5000000", 
                "1/100000", 
                "679/10000000", 
                "43/5000000", 
                "743/5000000", 
                "747/10000000", 
                "-1757/10000000", 
                "-927/5000000", 
                "159/5000000", 
                "499/2500000", 
                "-1393/10000000", 
                "-77/10000000", 
                "-13/1250000", 
                "219/10000000", 
                "61/500000", 
                "221/5000000", 
                "-421/10000000", 
                "-301/10000000", 
                "-3/200000", 
                "93/5000000", 
                "31/10000000", 
                "73/10000000", 
                "-211/10000000", 
                "-1211/5000000", 
                "-9/10000000", 
                "9/400000", 
                "259/10000000", 
                "689/5000000", 
                "23/2500000", 
                "-591/5000000", 
                "923/10000000", 
                "-1457/10000000", 
                "-157/625000", 
                "-617/5000000", 
                "43/500000", 
                "14803/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-448533/2000000", 
                "-1934287/10000000", 
                "-1190343/10000000", 
                "-34531/400000", 
                "-1548869/10000000", 
                "-3311/10000000", 
                "-273/10000000", 
                "1/1000000", 
                "11/2000000", 
                "11/2000000", 
                "1/2000000", 
                "1/10000000", 
                "9/5000000", 
                "1/1250000", 
                "1/10000000", 
                "9/5000000", 
                "1/5000000", 
                "9/10000000", 
                "29/5000000", 
                "27/10000000", 
                "1/156250", 
                "9/5000000", 
                "-9/2000000", 
                "17/5000000", 
                "1/1250000", 
                "-1/10000000", 
                "-3/2500000", 
                "37/10000000", 
                "-1/2500000", 
                "-1/156250", 
                "-1/1000000", 
                "-1/5000000", 
                "-1/5000000", 
                "1/1000000", 
                "1/5000000", 
                "13/10000000", 
                "-57/10000000", 
                "13/10000000", 
                "-3/10000000", 
                "-1/10000000", 
                "-17/2500000", 
                "3/10000000", 
                "-7/5000000", 
                "37/10000000", 
                "-9/10000000", 
                "21/5000000", 
                "-13/10000000", 
                "-1/2000000", 
                "-3/2500000", 
                "41/625000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "434767/5000000", 
                "3500953/10000000", 
                "-2916561/10000000", 
                "-624443/5000000", 
                "-1629647/5000000", 
                "-53/156250", 
                "-1067/2000000", 
                "443/5000000", 
                "2127/10000000", 
                "817/10000000", 
                "187/1000000", 
                "13/1000000", 
                "161/10000000", 
                "841/10000000", 
                "1/80000", 
                "-1041/5000000", 
                "31/2500000", 
                "967/5000000", 
                "-1459/10000000", 
                "-29/5000000", 
                "-2041/10000000", 
                "-49/312500", 
                "499/2500000", 
                "63/2000000", 
                "57/1250000", 
                "117/10000000", 
                "9/400000", 
                "343/2500000", 
                "117/10000000", 
                "271/1250000", 
                "299/10000000", 
                "73/2500000", 
                "-39/10000000", 
                "1/10000000", 
                "17/2000000", 
                "-41/10000000", 
                "-427/2000000", 
                "-201/10000000", 
                "-1/10000000", 
                "-101/5000000", 
                "-197/5000000", 
                "23/2500000", 
                "-697/5000000", 
                "887/10000000", 
                "-1281/10000000", 
                "-137/1000000", 
                "841/5000000", 
                "-121/5000000", 
                "153/2000000", 
                "-9/312500", 
                "14909/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "434767/5000000", 
                "-240891/500000", 
                "320683/2500000", 
                "23257/250000", 
                "2687657/10000000", 
                "3283/10000000", 
                "3113/5000000", 
                "-1211/5000000", 
                "-633/2500000", 
                "-57/312500", 
                "-379/2000000", 
                "1/1250000", 
                "239/10000000", 
                "3/625000", 
                "11/2500000", 
                "173/5000000", 
                "23/5000000", 
                "3/400000", 
                "63/2000000", 
                "977/5000000", 
                "721/5000000", 
                "1307/10000000", 
                "-3041/10000000", 
                "-837/10000000", 
                "-4/78125", 
                "91/5000000", 
                "-63/2500000", 
                "-911/10000000", 
                "7/400000", 
                "-1061/10000000", 
                "309/10000000", 
                "153/5000000", 
                "-1/1000000", 
                "-1/1000000", 
                "83/10000000", 
                "1/500000", 
                "73/625000", 
                "-1/625000", 
                "3/2000000", 
                "-1/625000", 
                "1377/10000000", 
                "-217/5000000", 
                "-697/5000000", 
                "-329/2000000", 
                "1011/10000000", 
                "-2431/10000000", 
                "-63/625000", 
                "-339/10000000", 
                "-591/2000000", 
                "-21/1250000", 
                "-7/62500", 
                "14469/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-448533/2000000", 
                "-120893/625000", 
                "-1190341/10000000", 
                "-34531/400000", 
                "-1548869/10000000", 
                "-473/2500000", 
                "-273/1000000", 
                "1/1000000", 
                "11/10000000", 
                "9/10000000", 
                "1/1000000", 
                "1/10000000", 
                "57/10000000", 
                "7/1250000", 
                "1/5000000", 
                "1/1250000", 
                "1/5000000", 
                "29/5000000", 
                "11/10000000", 
                "67/10000000", 
                "1/500000", 
                "9/5000000", 
                "-9/2000000", 
                "17/5000000", 
                "-1/10000000", 
                "1/1250000", 
                0, 
                "37/10000000", 
                "1/1250000", 
                "-1/156250", 
                "17/10000000", 
                "17/10000000", 
                "-1/10000000", 
                "-1/10000000", 
                "1/5000000", 
                "-1/10000000", 
                "-57/10000000", 
                "-3/10000000", 
                "-1/10000000", 
                "-3/10000000", 
                "-17/2500000", 
                "3/10000000", 
                "-7/5000000", 
                "-1/625000", 
                "7/2000000", 
                "-11/10000000", 
                "43/10000000", 
                "-1/2000000", 
                "-9/10000000", 
                "-1/2000000", 
                "37/10000000", 
                "37/10000000", 
                "327/5000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "434767/5000000", 
                "-51299/500000", 
                "192063/10000000", 
                "4607949/10000000", 
                "-32593/100000", 
                "-1647/10000000", 
                "-27/1000000", 
                "-193/10000000", 
                "439/5000000", 
                "-3/12500", 
                "109/2000000", 
                "19/2500000", 
                "249/1250000", 
                "-417/2500000", 
                "3/312500", 
                "2013/10000000", 
                "43/5000000", 
                "349/5000000", 
                "151/1000000", 
                "-407/2000000", 
                "-309/2000000", 
                "159/5000000", 
                "499/2500000", 
                "-1393/10000000", 
                "-13/1250000", 
                "-77/10000000", 
                "119/5000000", 
                "191/10000000", 
                "223/5000000", 
                "-1317/5000000", 
                "-9/312500", 
                "-9/625000", 
                "151/10000000", 
                "7/2000000", 
                "-27/625000", 
                "-49/2500000", 
                "-39/625000", 
                "3/2000000", 
                "13/500000", 
                "7/312500", 
                "689/5000000", 
                "23/2500000", 
                "-591/5000000", 
                "-161/1000000", 
                "619/10000000", 
                "-137/1000000", 
                "-2441/10000000", 
                "43/500000", 
                "1149/10000000", 
                "-181/10000000", 
                "-257/2000000", 
                "-411/2000000", 
                "-3/400000", 
                "14557/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "434767/5000000", 
                "-51299/500000", 
                "1109909/2500000", 
                "-624443/5000000", 
                "-1629647/5000000", 
                "-1579/2500000", 
                "-27/1000000", 
                "443/5000000", 
                "-77/5000000", 
                "637/10000000", 
                "-1189/5000000", 
                "19/2500000", 
                "249/1250000", 
                "579/10000000", 
                "3/312500", 
                "1841/10000000", 
                "31/2500000", 
                "-761/5000000", 
                "471/2500000", 
                "-407/2000000", 
                "33/2000000", 
                "-49/312500", 
                "499/2500000", 
                "63/2000000", 
                "117/10000000", 
                "57/1250000", 
                "-231/10000000", 
                "-1367/10000000", 
                "-77/10000000", 
                "-1317/5000000", 
                "-73/5000000", 
                "-143/5000000", 
                "7/2000000", 
                "151/10000000", 
                "-27/625000", 
                "257/10000000", 
                "1463/10000000", 
                "13/625000", 
                "-101/5000000", 
                0, 
                "-197/5000000", 
                "23/2500000", 
                "-697/5000000", 
                "-143/1000000", 
                "619/10000000", 
                "401/2500000", 
                "-73/500000", 
                "-121/5000000", 
                "-77/625000", 
                "101/1250000", 
                "-539/2500000", 
                "-411/2000000", 
                "-3/400000", 
                "81/2000000", 
                "14551/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "434767/5000000", 
                "-51299/500000", 
                "-97579/200000", 
                "23257/250000", 
                "2687657/10000000", 
                "3517/5000000", 
                "-27/1000000", 
                "-1211/5000000", 
                "649/10000000", 
                "31/2000000", 
                "149/2000000", 
                "19/2500000", 
                "-2447/10000000", 
                "-1763/10000000", 
                "31/10000000", 
                "-369/2000000", 
                "23/5000000", 
                "39/1250000", 
                "43/5000000", 
                "1647/10000000", 
                "357/2000000", 
                "1307/10000000", 
                "-3041/10000000", 
                "-837/10000000", 
                "91/5000000", 
                "-4/78125", 
                "-201/10000000", 
                "199/2500000", 
                "-59/10000000", 
                "1519/10000000", 
                "-41/2500000", 
                "141/10000000", 
                "-199/10000000", 
                "41/2000000", 
                "99/10000000", 
                "107/5000000", 
                "-313/5000000", 
                "111/5000000", 
                "-1/625000", 
                "3/2000000", 
                "1377/10000000", 
                "-217/5000000", 
                "-697/5000000", 
                "1313/10000000", 
                "-283/2000000", 
                "-57/500000", 
                "-593/2500000", 
                "-339/10000000", 
                "-2139/10000000", 
                "763/10000000", 
                "-1473/10000000", 
                "369/10000000", 
                "-3/400000", 
                "-581/2000000", 
                "-1609/10000000", 
                "14173/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "434767/5000000", 
                "-51299/500000", 
                "-315689/5000000", 
                "-2463277/5000000", 
                "1343833/5000000", 
                "-467/10000000", 
                "-27/1000000", 
                "189/2500000", 
                "-2391/10000000", 
                "369/5000000", 
                "23/1250000", 
                "19/2500000", 
                "-2447/10000000", 
                "121/2500000", 
                "7/1000000", 
                "19/10000000", 
                "53/10000000", 
                "-439/2500000", 
                "-363/2000000", 
                "1647/10000000", 
                "369/2500000", 
                "103/625000", 
                "-3041/10000000", 
                "871/10000000", 
                "-11/2000000", 
                "-11/2000000", 
                "263/10000000", 
                "-763/10000000", 
                "-507/10000000", 
                "1519/10000000", 
                "7/500000", 
                "-33/2000000", 
                "41/2000000", 
                "-199/10000000", 
                "99/10000000", 
                "-1/500000", 
                "183/1250000", 
                "-1/5000000", 
                "207/10000000", 
                "103/5000000", 
                "-79/2000000", 
                "-217/5000000", 
                "381/2500000", 
                "-29/250000", 
                "-283/2000000", 
                "-867/5000000", 
                "-1641/10000000", 
                "687/10000000", 
                "-1633/10000000", 
                "-193/10000000", 
                "-293/1250000", 
                "369/10000000", 
                "-3/400000", 
                "-1689/10000000", 
                "-2859/10000000", 
                "-51/2000000", 
                "14171/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1758109/10000000", 
                "-22189/2000000", 
                "-393853/5000000", 
                "-571271/10000000", 
                "-512481/5000000", 
                "-313/2500000", 
                "-2397/10000000", 
                "-59/10000000", 
                "-31/5000000", 
                "-53/10000000", 
                "-11/2000000", 
                "-3/2000000", 
                "-193/10000000", 
                "-23/2500000", 
                0, 
                "3/200000", 
                "1/10000000", 
                "-83/10000000", 
                "1/78125", 
                "-189/10000000", 
                "33/2500000", 
                "3/250000", 
                "-51/2500000", 
                "-49/10000000", 
                "-9/5000000", 
                "-11/5000000", 
                "-9/10000000", 
                "-27/5000000", 
                "-11/5000000", 
                "-233/10000000", 
                "-13/2500000", 
                "-51/10000000", 
                "1/10000000", 
                "1/10000000", 
                "-11/5000000", 
                "1/5000000", 
                "1/312500", 
                "11/10000000", 
                "1/5000000", 
                "11/10000000", 
                "19/5000000", 
                "-23/10000000", 
                "1/625000", 
                "19/10000000", 
                0, 
                "17/10000000", 
                "-7/312500", 
                "17/10000000", 
                0, 
                "17/10000000", 
                "-99/5000000", 
                "-3/1000000", 
                "-57/5000000", 
                "9/10000000", 
                "9/10000000", 
                "3/2500000", 
                "3/2500000", 
                "643/10000000", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1758109/10000000", 
                "-753187/10000000", 
                "31991/1250000", 
                "-571271/10000000", 
                "-512481/5000000", 
                "-1351/5000000", 
                "57/5000000", 
                "-59/10000000", 
                "-9/500000", 
                "-11/1250000", 
                "81/5000000", 
                "3/10000000", 
                "-1/156250", 
                "-23/5000000", 
                "-13/10000000", 
                "-7/1000000", 
                "1/10000000", 
                "131/10000000", 
                "-39/5000000", 
                "111/10000000", 
                "-101/5000000", 
                "3/250000", 
                "-51/2500000", 
                "-49/10000000", 
                "-11/5000000", 
                "-9/5000000", 
                "7/2000000", 
                "127/10000000", 
                "7/5000000", 
                "73/10000000", 
                "1/400000", 
                "13/10000000", 
                0, 
                "-3/1000000", 
                "3/10000000", 
                "-1/250000", 
                "-193/10000000", 
                "-19/5000000", 
                "11/10000000", 
                "1/5000000", 
                "19/5000000", 
                "-23/10000000", 
                "1/625000", 
                "-3/10000000", 
                "19/10000000", 
                "-223/10000000", 
                "29/10000000", 
                "17/10000000", 
                "31/10000000", 
                "-63/5000000", 
                "39/10000000", 
                "19/5000000", 
                "3/2500000", 
                "1/2000000", 
                "-183/10000000", 
                "-1/500000", 
                "3/2500000", 
                "-19/5000000", 
                "321/5000000", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1758109/10000000", 
                "-753187/10000000", 
                "-28969/625000", 
                "42073/1000000", 
                "-204993/2000000", 
                "99/5000000", 
                "57/5000000", 
                "-177/10000000", 
                "-67/10000000", 
                "33/2000000", 
                "-41/5000000", 
                "3/10000000", 
                "-1/156250", 
                "137/10000000", 
                "3/10000000", 
                "-81/10000000", 
                "-3/2500000", 
                "-1/200000", 
                "-51/10000000", 
                "111/10000000", 
                "99/10000000", 
                "-213/10000000", 
                "-51/2500000", 
                "131/10000000", 
                "7/5000000", 
                "7/5000000", 
                "-39/10000000", 
                "-19/5000000", 
                "-17/10000000", 
                "73/10000000", 
                "13/10000000", 
                "1/400000", 
                "-3/1000000", 
                0, 
                "3/10000000", 
                "1/1000000", 
                "17/2500000", 
                0, 
                "-41/10000000", 
                "-1/250000", 
                "-23/1250000", 
                "-23/10000000", 
                "-3/5000000", 
                "1/625000", 
                "19/10000000", 
                "33/5000000", 
                "31/5000000", 
                "-69/5000000", 
                "-203/10000000", 
                "7/5000000", 
                "3/1250000", 
                "19/5000000", 
                "3/2500000", 
                "-183/10000000", 
                "1/1000000", 
                "13/10000000", 
                "-1/500000", 
                "-19/5000000", 
                "-1/250000", 
                "1/15625", 
                0, 
                0, 
                0
            ], 
            [
                "-1758109/10000000", 
                "-753187/10000000", 
                "-28969/625000", 
                "-1093029/10000000", 
                "-181259/10000000", 
                "99/5000000", 
                "57/5000000", 
                "-23/2500000", 
                "137/10000000", 
                "-11/2500000", 
                "-101/5000000", 
                "3/10000000", 
                "31/2500000", 
                "-21/5000000", 
                "3/10000000", 
                "-101/5000000", 
                "-3/2500000", 
                "1/80000", 
                "13/1000000", 
                "-61/10000000", 
                "-11/2000000", 
                "-69/10000000", 
                "117/10000000", 
                "-17/2000000", 
                "11/10000000", 
                "11/10000000", 
                "-41/10000000", 
                "89/10000000", 
                "11/5000000", 
                "-3/156250", 
                "-1/2500000", 
                "27/10000000", 
                "-31/10000000", 
                "9/10000000", 
                "-23/10000000", 
                "3/10000000", 
                "-193/10000000", 
                "1/5000000", 
                "-39/10000000", 
                "-19/5000000", 
                "19/5000000", 
                "3/10000000", 
                "-221/10000000", 
                "13/5000000", 
                "1/312500", 
                "19/5000000", 
                "9/2500000", 
                "-63/5000000", 
                "-3/5000000", 
                "7/5000000", 
                "21/5000000", 
                "1/2000000", 
                "3/2500000", 
                "-1/10000000", 
                "3/625000", 
                "1/1000000", 
                "-89/5000000", 
                "-19/5000000", 
                "-1/250000", 
                "-13/5000000", 
                "1/15625", 
                0, 
                0
            ], 
            [
                "-1758109/10000000", 
                "-753187/10000000", 
                "-591469/5000000", 
                "-50513/5000000", 
                "-90629/5000000", 
                "-641/10000000", 
                "57/5000000", 
                "141/10000000", 
                "-43/5000000", 
                "-1/50000", 
                "-13/2500000", 
                "3/10000000", 
                "31/2500000", 
                "141/10000000", 
                "-1/1000000", 
                "111/10000000", 
                "1/2000000", 
                "-31/10000000", 
                "-41/2000000", 
                "-61/10000000", 
                "-37/5000000", 
                "-3/625000", 
                "117/10000000", 
                "3/312500", 
                "-13/5000000", 
                "11/5000000", 
                "33/10000000", 
                "-19/2500000", 
                "11/10000000", 
                "-3/156250", 
                "27/10000000", 
                "-1/2500000", 
                "9/10000000", 
                "-31/10000000", 
                "-23/10000000", 
                "-39/10000000", 
                "17/2500000", 
                "-1/250000", 
                "1/5000000", 
                0, 
                "-23/1250000", 
                "3/10000000", 
                "31/5000000", 
                "-107/5000000", 
                "1/312500", 
                "-11/5000000", 
                "11/2500000", 
                "9/5000000", 
                "37/10000000", 
                "-1/80000", 
                "27/10000000", 
                "1/2000000", 
                "3/2500000", 
                "3/625000", 
                "-1/5000000", 
                "-89/5000000", 
                "7/10000000", 
                "-19/5000000", 
                "-23/10000000", 
                "-21/5000000", 
                "-11/2500000", 
                "319/5000000", 
                0
            ], 
            [
                "-1758109/10000000", 
                "-1395431/10000000", 
                "-139301/10000000", 
                "-50513/5000000", 
                "-90629/5000000", 
                "-221/10000000", 
                "-153/2500000", 
                "141/10000000", 
                "147/10000000", 
                "63/5000000", 
                "131/10000000", 
                "-1/1250000", 
                "-59/10000000", 
                "-99/5000000", 
                "1/2000000", 
                "-27/10000000", 
                "1/2000000", 
                "-51/2500000", 
                "-19/5000000", 
                "-1/125000", 
                "-53/10000000", 
                "-3/625000", 
                "117/10000000", 
                "3/312500", 
                "11/5000000", 
                "-13/5000000", 
                "11/10000000", 
                "21/2000000", 
                "-13/5000000", 
                "7/625000", 
                "-27/5000000", 
                "-53/10000000", 
                "-1/10000000", 
                "-1/10000000", 
                "1/5000000", 
                "-1/10000000", 
                "-39/2500000", 
                "1/5000000", 
                0, 
                "1/5000000", 
                "-23/1250000", 
                "3/10000000", 
                "31/5000000", 
                "73/10000000", 
                "-51/2500000", 
                "43/10000000", 
                "-3/1250000", 
                "9/5000000", 
                "3/625000", 
                "3/2000000", 
                "-17/10000000", 
                "-19/1000000", 
                "-57/5000000", 
                "1/2000000", 
                "1/2000000", 
                "7/10000000", 
                "7/10000000", 
                "-21/10000000", 
                "-39/10000000", 
                "-21/5000000", 
                "-11/2500000", 
                "-47/10000000", 
                "637/10000000"
            ]
        ], 
        [
            [
                "9030167/5000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "2065619/2000000", 
                "18219507/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "2065619/2000000", 
                "-771977/10000000", 
                "3640629/2000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "5766243/10000000", 
                "2569237/5000000", 
                "5361011/10000000", 
                "28752043/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "2065619/2000000", 
                "-771977/10000000", 
                "-805409/10000000", 
                "4830041/10000000", 
                "4383039/2500000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "5766243/10000000", 
                "2569237/5000000", 
                "923987/1250000", 
                "-181233/10000000", 
                "1488923/2500000", 
                "6915911/2500000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "5766243/10000000", 
                "447971/625000", 
                "5447061/10000000", 
                "-181233/10000000", 
                "1488923/2500000", 
                "-467909/2500000", 
                "27600257/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1466049/2000000", 
                "-3015131/2000000", 
                "-3932137/2500000", 
                "-3056241/2000000", 
                "60272/78125", 
                "1845567/2500000", 
                "7899831/10000000", 
                "3862583/1000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1030677/2000000", 
                "1167287/1250000", 
                "-3452497/10000000", 
                "14289501/10000000", 
                "115503/10000000", 
                "-923473/2500000", 
                "2009333/10000000", 
                "1503399/10000000", 
                "3820313/2500000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1466049/2000000", 
                "-3015131/2000000", 
                "4071627/10000000", 
                "3994329/10000000", 
                "-8621943/5000000", 
                "-130239/80000", 
                "7899831/10000000", 
                "-9503559/5000000", 
                "7941351/10000000", 
                "16337221/5000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1030677/2000000", 
                "1167287/1250000", 
                "811119/2000000", 
                "-2632003/5000000", 
                "-1948107/10000000", 
                "337097/250000", 
                "2009333/10000000", 
                "2401981/10000000", 
                "-12432277/10000000", 
                "1549023/2500000", 
                "760903/1250000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "622709/2000000", 
                "25569621/10000000", 
                "91479/2000000", 
                "-70119/1250000", 
                "650453/10000000", 
                "-95039/1250000", 
                "1057023/1000000", 
                "-232457/1250000", 
                "-197451/1000000", 
                "-2800267/10000000", 
                "-5864559/10000000", 
                "565491/400000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1030677/2000000", 
                "-961267/2500000", 
                "1147953/1250000", 
                "14289501/10000000", 
                "115503/10000000", 
                "1127323/5000000", 
                "-3549483/10000000", 
                "1503399/10000000", 
                "-3042177/10000000", 
                "-599507/2500000", 
                "-1789439/5000000", 
                "-10352007/10000000", 
                "4963337/5000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1466049/2000000", 
                "4706739/10000000", 
                "-7444799/5000000", 
                "3994329/10000000", 
                "-8621943/5000000", 
                "359327/400000", 
                "-7854047/5000000", 
                "-9503559/5000000", 
                "-419277/625000", 
                "-15947667/5000000", 
                "2364917/5000000", 
                "-2555177/10000000", 
                "752313/5000000", 
                "3049781/5000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "622709/2000000", 
                "-626423/10000000", 
                "12783019/5000000", 
                "-70119/1250000", 
                "650453/10000000", 
                "211949/200000", 
                "-43421/10000000", 
                "-232457/1250000", 
                "-7371039/10000000", 
                "595179/2000000", 
                "-1124597/1250000", 
                "1858823/10000000", 
                "-5884803/10000000", 
                "-910079/10000000", 
                "7934183/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1030677/2000000", 
                "3656281/10000000", 
                "9501749/10000000", 
                "-2632003/5000000", 
                "-1948107/10000000", 
                "1092451/10000000", 
                "13588929/10000000", 
                "2401981/10000000", 
                "15409/2000000", 
                "-2633423/10000000", 
                "1797479/2500000", 
                "3192123/5000000", 
                "-10500979/10000000", 
                "3008991/10000000", 
                "-1659663/5000000", 
                "520101/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "622709/2000000", 
                "-626423/10000000", 
                "-40847/625000", 
                "17029219/10000000", 
                "21822991/10000000", 
                "-317/78125", 
                "-43421/10000000", 
                "958509/5000000", 
                "313871/1000000", 
                "-230759/1250000", 
                "-11430399/10000000", 
                "1858823/10000000", 
                "3165163/10000000", 
                "-392813/1250000", 
                "766021/2000000", 
                "1115959/10000000", 
                "7912127/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-5213537/10000000", 
                "159767/5000000", 
                "3567137/10000000", 
                "1953711/5000000", 
                "2791049/10000000", 
                "1611997/5000000", 
                "-7139427/5000000", 
                "891083/2000000", 
                "1479681/10000000", 
                "7499073/10000000", 
                "-155429/1000000", 
                "61787/250000", 
                "-1023017/5000000", 
                "-547699/2500000", 
                "487537/500000", 
                "393387/10000000", 
                "672443/1000000", 
                "957113/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-5213537/10000000", 
                "710079/2000000", 
                "47039/1000000", 
                "1953711/5000000", 
                "2791049/10000000", 
                "-7232131/5000000", 
                "140659/625000", 
                "891083/2000000", 
                "-2055359/5000000", 
                "-3773211/5000000", 
                "-6020179/10000000", 
                "401997/1000000", 
                "1216781/10000000", 
                "416783/1000000", 
                "-483853/1000000", 
                "1629469/10000000", 
                "672443/1000000", 
                "-893133/10000000", 
                "17203/500000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1030677/2000000", 
                "-961267/2500000", 
                "1748251/5000000", 
                "1906117/5000000", 
                "8645469/10000000", 
                "3465209/2500000", 
                "-3549483/10000000", 
                "-848451/2500000", 
                "323623/5000000", 
                "-44287/1250000", 
                "-4244007/10000000", 
                "-10352007/10000000", 
                "-2112233/2500000", 
                "4532851/10000000", 
                "-1786637/10000000", 
                "518103/10000000", 
                "-1411119/10000000", 
                "-1003399/10000000", 
                "7903/400000", 
                "165879/5000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1030677/2000000", 
                "3656281/10000000", 
                "-738693/2000000", 
                "1906117/5000000", 
                "8645469/10000000", 
                "-4479131/10000000", 
                "13588929/10000000", 
                "-848451/2500000", 
                "1222531/5000000", 
                "135503/5000000", 
                "1710913/2500000", 
                "3192123/5000000", 
                "5468159/5000000", 
                "-2279111/10000000", 
                "14687/156250", 
                "-1336009/10000000", 
                "-1411119/10000000", 
                "20147/200000", 
                "-44083/2500000", 
                "-6239/250000", 
                "218593/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-5213537/10000000", 
                "710079/2000000", 
                "740831/2000000", 
                "-2786589/2000000", 
                "4497031/10000000", 
                "1051549/5000000", 
                "140659/625000", 
                "-942127/1000000", 
                "-60803/1250000", 
                "-95311/10000000", 
                "-1599487/2500000", 
                "401997/1000000", 
                "19293/200000", 
                "169201/400000", 
                "463453/1000000", 
                "-279297/2500000", 
                "-878521/1250000", 
                "-46927/10000000", 
                "-126179/5000000", 
                "-1491/5000000", 
                "-793/1000000", 
                "200459/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "16269439/10000000", 
                "-6518551/10000000", 
                "-850107/1250000", 
                "701809/2000000", 
                "-2964497/10000000", 
                "99971/2500000", 
                "5349/125000", 
                "379779/250000", 
                "105703/2500000", 
                "845707/10000000", 
                "676721/1250000", 
                "-2136229/10000000", 
                "354417/5000000", 
                "2350171/5000000", 
                "-26993/625000", 
                "3293911/10000000", 
                "4211847/2500000", 
                "56051/10000000", 
                "150713/5000000", 
                "-23223/2500000", 
                "-30879/1250000", 
                "-54959/5000000", 
                "72591/5000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-214411/2000000", 
                "-5604587/2000000", 
                "-7309137/2500000", 
                "846823/2500000", 
                "-4078971/1250000", 
                "12714387/10000000", 
                "13605779/10000000", 
                "-166657/10000000", 
                "317009/1250000", 
                "-455169/5000000", 
                "12497291/10000000", 
                "-10823697/10000000", 
                "-145027/625000", 
                "-17198383/10000000", 
                "-6561289/5000000", 
                "-593217/5000000", 
                "-8837867/10000000", 
                "-2723/2000000", 
                "-73219/10000000", 
                "26059/5000000", 
                "138601/10000000", 
                "-2349/125000", 
                "-24329/10000000", 
                "4957/400000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1782629/5000000", 
                "-1010817/1000000", 
                "-1128391/1250000", 
                "-13069597/10000000", 
                "7490289/10000000", 
                "6571137/10000000", 
                "2040237/5000000", 
                "22057979/10000000", 
                "-3719133/10000000", 
                "1828853/2500000", 
                "-23642/78125", 
                "-4070389/10000000", 
                "1477787/2000000", 
                "153157/1000000", 
                "233497/312500", 
                "960239/10000000", 
                "10325327/10000000", 
                "196037/5000000", 
                "158851/10000000", 
                "19819/10000000", 
                "14683/5000000", 
                "-33/80000", 
                "4541/625000", 
                "-5237/2000000", 
                "1009083/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1782629/5000000", 
                "-859073/1000000", 
                "-10481579/10000000", 
                "-13069597/10000000", 
                "7490289/10000000", 
                "3626541/10000000", 
                "6832153/10000000", 
                "22057979/10000000", 
                "1571681/2000000", 
                "-7780931/10000000", 
                "-766813/2500000", 
                "1043171/2500000", 
                "-975499/5000000", 
                "3454289/5000000", 
                "-1563409/10000000", 
                "19159/100000", 
                "10325327/10000000", 
                "-154381/5000000", 
                "144587/5000000", 
                "4441/10000000", 
                "35149/10000000", 
                "-33/80000", 
                "4541/625000", 
                "-5237/2000000", 
                "-1001467/10000000", 
                "61869/5000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1782629/5000000", 
                "-1010817/1000000", 
                "4145699/10000000", 
                "121563/250000", 
                "-1052177/1000000", 
                "-110499/78125", 
                "2040237/5000000", 
                "-1357683/2500000", 
                "1757587/2000000", 
                "20780679/10000000", 
                "-4949959/10000000", 
                "-4070389/10000000", 
                "-8387907/10000000", 
                "1355841/2500000", 
                "84222/78125", 
                "230119/5000000", 
                "1023459/5000000", 
                "235361/10000000", 
                "-16173/10000000", 
                "214/15625", 
                "-124679/10000000", 
                "84827/10000000", 
                "10659/10000000", 
                "-9589/2500000", 
                "-499733/5000000", 
                "14749/2500000", 
                "142177/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "2692567/10000000", 
                "147167/400000", 
                "84683/156250", 
                "1966589/2500000", 
                "23181/62500", 
                "1757751/2500000", 
                "-7250129/10000000", 
                "1551649/10000000", 
                "280913/5000000", 
                "2600333/10000000", 
                "-79511/2500000", 
                "-191757/625000", 
                "-105101/625000", 
                "-8818587/10000000", 
                "-3158449/10000000", 
                "-4957/500000", 
                "-2189063/10000000", 
                "-66547/2000000", 
                "64591/10000000", 
                "68317/5000000", 
                "-109279/10000000", 
                "-13281/2000000", 
                "-5463/10000000", 
                "9797/2500000", 
                "-161/1250000", 
                "-3253/1250000", 
                "-6419/10000000", 
                "24009/2500000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-300079/1000000", 
                "2261399/2000000", 
                "670829/2000000", 
                "-2241807/10000000", 
                "-2548541/10000000", 
                "-3701137/5000000", 
                "1397527/2000000", 
                "1032019/10000000", 
                "1760597/10000000", 
                "-379533/2000000", 
                "174029/5000000", 
                "5405037/10000000", 
                "12668733/10000000", 
                "-13363763/10000000", 
                "-712283/1000000", 
                "-66659/2000000", 
                "1978147/10000000", 
                "278473/5000000", 
                "-16947/5000000", 
                "-55399/2000000", 
                "15857/1250000", 
                "-117401/10000000", 
                "12323/5000000", 
                "48477/10000000", 
                "137797/2000000", 
                "-24553/10000000", 
                "-16841/2000000", 
                "-411/625000", 
                "45649/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "16269439/10000000", 
                "-6518551/10000000", 
                "-1623221/10000000", 
                "-1697217/10000000", 
                "-666813/1000000", 
                "4187343/10000000", 
                "5349/125000", 
                "-3336491/5000000", 
                "5199797/10000000", 
                "12812571/10000000", 
                "5024507/10000000", 
                "-2136229/10000000", 
                "-302513/5000000", 
                "2512221/5000000", 
                "15604037/10000000", 
                "-95779/400000", 
                "-6479211/10000000", 
                "845407/10000000", 
                "-71491/2500000", 
                "92473/10000000", 
                "120583/10000000", 
                "10923/1000000", 
                "-7679/1250000", 
                "-20281/5000000", 
                "613/1250000", 
                "-259/1250000", 
                "103189/10000000", 
                "11199/10000000", 
                "-28443/10000000", 
                "7953/1250000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1782629/5000000", 
                "-859073/1000000", 
                "1052513/2500000", 
                "205433/1250000", 
                "-2785523/2500000", 
                "-1433047/1000000", 
                "6832153/10000000", 
                "-3955189/2500000", 
                "-2873211/5000000", 
                "2283647/1250000", 
                "217201/2000000", 
                "1043171/2500000", 
                "1882979/5000000", 
                "5498333/10000000", 
                "972069/1000000", 
                "-11553/78125", 
                "-473107/1000000", 
                "180709/2000000", 
                "-309943/10000000", 
                "-28007/2000000", 
                "41321/5000000", 
                "166519/10000000", 
                "-29511/5000000", 
                "-13009/2500000", 
                "50191/500000", 
                "-63591/10000000", 
                "7527/10000000", 
                "-5079/2500000", 
                "-501/2500000", 
                "-2669/2000000", 
                "18827/2500000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-300079/1000000", 
                "2261399/2000000", 
                "-3197849/10000000", 
                "-772157/1250000", 
                "5037419/10000000", 
                "-243811/1250000", 
                "1397527/2000000", 
                "-1751143/10000000", 
                "-1728659/10000000", 
                "310737/5000000", 
                "601259/5000000", 
                "5405037/10000000", 
                "-498999/312500", 
                "-6299729/10000000", 
                "-5831/15625", 
                "-925481/10000000", 
                "-9205403/10000000", 
                "-5523/250000", 
                "-72531/5000000", 
                "1167/125000", 
                "-2749/5000000", 
                "-57/5000000", 
                "-4353/625000", 
                "14983/5000000", 
                "-691509/10000000", 
                "3121/2000000", 
                "9839/2500000", 
                "-1877/5000000", 
                "-2931/2000000", 
                "-7817/10000000", 
                "-2841/5000000", 
                "1891/500000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1782629/5000000", 
                "1142567/2500000", 
                "-1984687/2000000", 
                "121563/250000", 
                "-1052177/1000000", 
                "2514027/5000000", 
                "-13835391/10000000", 
                "-1357683/2500000", 
                "-6542601/10000000", 
                "-10135679/5000000", 
                "-51417/1250000", 
                "812531/1250000", 
                "6628307/5000000", 
                "933533/1000000", 
                "-2676217/10000000", 
                "359593/10000000", 
                "1023459/5000000", 
                "-225441/10000000", 
                "13903/2000000", 
                "-23147/1250000", 
                "-3547/10000000", 
                "84827/10000000", 
                "10659/10000000", 
                "-9589/2500000", 
                "499579/5000000", 
                "-8001/1250000", 
                "-10741/1000000", 
                "7091/10000000", 
                "16603/10000000", 
                "-11891/2500000", 
                "6477/2500000", 
                "-53637/10000000", 
                "25203/5000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-300079/1000000", 
                "1436023/5000000", 
                "11438959/10000000", 
                "-2241807/10000000", 
                "-2548541/10000000", 
                "7472439/10000000", 
                "-6912551/10000000", 
                "1032019/10000000", 
                "4433823/10000000", 
                "-187029/1000000", 
                "-3361327/5000000", 
                "-471157/400000", 
                "-2772517/2500000", 
                "-9762499/10000000", 
                "108507/5000000", 
                "729497/10000000", 
                "1978147/10000000", 
                "-5319/100000", 
                "84291/5000000", 
                "5839/200000", 
                "-17417/2000000", 
                "-117401/10000000", 
                "12323/5000000", 
                "48477/10000000", 
                "-171699/2500000", 
                "30059/5000000", 
                "68617/10000000", 
                "-1579/5000000", 
                "19/250000", 
                "278/78125", 
                "-39871/10000000", 
                "15693/10000000", 
                "-2033/1000000", 
                "7839/2500000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "2692567/10000000", 
                "1051791/2000000", 
                "3905509/10000000", 
                "1966589/2500000", 
                "23181/62500", 
                "-1927303/2500000", 
                "6524373/10000000", 
                "1551649/10000000", 
                "3379/62500", 
                "-86297/200000", 
                "520249/5000000", 
                "-799017/10000000", 
                "-117477/2500000", 
                "-8332833/10000000", 
                "-2052977/5000000", 
                "-80183/5000000", 
                "-2189063/10000000", 
                "20857/625000", 
                "-29669/5000000", 
                "-34957/2000000", 
                "489/625000", 
                "-13281/2000000", 
                "-5463/10000000", 
                "9797/2500000", 
                "-1913/10000000", 
                "-12993/5000000", 
                "9639/10000000", 
                "-5143/1000000", 
                "-5921/10000000", 
                "-21167/10000000", 
                "79/78125", 
                "21559/10000000", 
                "9391/10000000", 
                "629/2000000", 
                "14667/2000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1782629/5000000", 
                "1142567/2500000", 
                "-8404631/10000000", 
                "205433/1250000", 
                "-2785523/2500000", 
                "7786053/10000000", 
                "-13835391/10000000", 
                "-3955189/2500000", 
                "-589403/2500000", 
                "-15050017/10000000", 
                "-1018813/10000000", 
                "812531/1250000", 
                "-3396443/5000000", 
                "7140547/5000000", 
                "-1009337/10000000", 
                "-7211/1250000", 
                "-473107/1000000", 
                "-238641/2500000", 
                "1779/500000", 
                "159791/10000000", 
                "-15051/5000000", 
                "166519/10000000", 
                "-29511/5000000", 
                "-13009/2500000", 
                "-502021/5000000", 
                "29991/5000000", 
                "5627/5000000", 
                "11691/5000000", 
                "-9841/2500000", 
                "-1323/500000", 
                "-17349/10000000", 
                "-11811/5000000", 
                "13701/10000000", 
                "-5757/5000000", 
                "-3771/2500000", 
                "22321/5000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "16269439/10000000", 
                "-672783/5000000", 
                "-263259/400000", 
                "-1697217/10000000", 
                "-666813/1000000", 
                "143637/10000000", 
                "42067/100000", 
                "-3336491/5000000", 
                "-633683/2000000", 
                "-110001/100000", 
                "-560769/2500000", 
                "820699/5000000", 
                "1055863/2000000", 
                "15524081/10000000", 
                "-4692837/5000000", 
                "-84341/2500000", 
                "-6479211/10000000", 
                "-222923/2500000", 
                "37057/10000000", 
                "989/1000000", 
                "151637/10000000", 
                "10923/1000000", 
                "-7679/1250000", 
                "-20281/5000000", 
                "-5121/10000000", 
                "-291/2000000", 
                "-25501/2500000", 
                "-14727/10000000", 
                "1647/1250000", 
                "-3193/625000", 
                "893/1000000", 
                "-6129/5000000", 
                "1397/2500000", 
                "-20361/10000000", 
                "-2439/10000000", 
                "-1481/10000000", 
                "19629/5000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-300079/1000000", 
                "-229629/625000", 
                "2232269/2000000", 
                "-772157/1250000", 
                "5037419/10000000", 
                "1775897/2500000", 
                "-1473257/10000000", 
                "-1751143/10000000", 
                "-562773/400000", 
                "1007803/10000000", 
                "1712969/5000000", 
                "5591309/10000000", 
                "336627/10000000", 
                "-4761349/5000000", 
                "-1381851/5000000", 
                "-878379/5000000", 
                "-9205403/10000000", 
                "77003/5000000", 
                "-214781/10000000", 
                "-73851/10000000", 
                "57379/10000000", 
                "-57/5000000", 
                "-4353/625000", 
                "14983/5000000", 
                "172051/2500000", 
                "-69309/10000000", 
                "-44319/10000000", 
                "13517/10000000", 
                "-219/250000", 
                "-1487/10000000", 
                "3037/2500000", 
                "1537/5000000", 
                "13177/10000000", 
                "-177/500000", 
                "1693/10000000", 
                "-797/10000000", 
                "-14193/10000000", 
                "22969/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-300079/1000000", 
                "1436023/5000000", 
                "-1777783/5000000", 
                "10279613/10000000", 
                "8881417/10000000", 
                "-251971/2500000", 
                "-6912551/10000000", 
                "-1178379/10000000", 
                "-3382669/5000000", 
                "544699/2500000", 
                "-4184541/10000000", 
                "-471157/400000", 
                "595743/1250000", 
                "-6836911/5000000", 
                "717801/2000000", 
                "-287599/10000000", 
                "277359/5000000", 
                "476833/10000000", 
                "-1181/156250", 
                "-923/2000000", 
                "-17723/2500000", 
                "-47679/5000000", 
                "7971/5000000", 
                "46769/10000000", 
                "691917/10000000", 
                "-11507/2000000", 
                "2851/1000000", 
                "-9517/5000000", 
                "7121/10000000", 
                "817/1250000", 
                "2787/5000000", 
                "419/250000", 
                "-12689/10000000", 
                "9767/5000000", 
                "9611/10000000", 
                "-431/400000", 
                "-1757/2500000", 
                "-1323/10000000", 
                "12189/5000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-300079/1000000", 
                "-229629/625000", 
                "1359407/5000000", 
                "10279613/10000000", 
                "8881417/10000000", 
                "-3414261/5000000", 
                "-1473257/10000000", 
                "-1178379/10000000", 
                "13060317/10000000", 
                "-2964909/5000000", 
                "-322149/1250000", 
                "5591309/10000000", 
                "-294289/1000000", 
                "-1742743/2000000", 
                "-2509331/2500000", 
                "667193/10000000", 
                "277359/5000000", 
                "-472129/10000000", 
                "100879/10000000", 
                "-21619/5000000", 
                "-56369/10000000", 
                "-47679/5000000", 
                "7971/5000000", 
                "46769/10000000", 
                "-693751/10000000", 
                "13873/5000000", 
                "-2103/625000", 
                "10007/5000000", 
                "10161/10000000", 
                "-3749/10000000", 
                "-19449/10000000", 
                "-5481/10000000", 
                "1589/5000000", 
                "-309/1250000", 
                "-327/625000", 
                "11497/10000000", 
                "-6091/5000000", 
                "207/5000000", 
                "-2063/2500000", 
                "22939/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-2349941/2000000", 
                "1550957/5000000", 
                "3236251/10000000", 
                "102287/10000000", 
                "3480599/10000000", 
                "-879939/10000000", 
                "-941631/10000000", 
                "-20441/10000000", 
                "-244247/10000000", 
                "5827/2500000", 
                "-1132699/10000000", 
                "899811/10000000", 
                "84773/10000000", 
                "223619/2500000", 
                "927711/10000000", 
                "41977/5000000", 
                "39049/625000", 
                "969/10000000", 
                "1303/2500000", 
                "-3619/10000000", 
                "-77/80000", 
                "6663/5000000", 
                "423/2500000", 
                "-1729/2000000", 
                "1/2500000", 
                "71/10000000", 
                "3/1000000", 
                "-1/10000000", 
                "1/1250000", 
                "-29/5000000", 
                "39/10000000", 
                "-19/10000000", 
                "51/10000000", 
                "23/10000000", 
                "-31/10000000", 
                "19/5000000", 
                "-33/10000000", 
                "23/10000000", 
                "1/625000", 
                "23/10000000", 
                "187/2500000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "2692567/10000000", 
                "1051791/2000000", 
                "5486709/10000000", 
                "-1343531/2000000", 
                "3078861/5000000", 
                "1524231/2500000", 
                "6524373/10000000", 
                "-4302413/10000000", 
                "-221547/2000000", 
                "-99817/2500000", 
                "1582157/10000000", 
                "-799017/10000000", 
                "-2404031/10000000", 
                "-490983/625000", 
                "-1879419/5000000", 
                "-47529/625000", 
                "-380123/1250000", 
                "-6547/5000000", 
                "-70413/10000000", 
                "31091/5000000", 
                "165363/10000000", 
                "-4381/2000000", 
                "-13563/10000000", 
                "18799/5000000", 
                "2139/10000000", 
                "34753/10000000", 
                "-5907/5000000", 
                "-36163/10000000", 
                "15633/10000000", 
                "31889/10000000", 
                "-22473/10000000", 
                "-3003/10000000", 
                "-1257/625000", 
                "3799/5000000", 
                "-26717/5000000", 
                "681/10000000", 
                "-67/500000", 
                "49/5000000", 
                "161/2500000", 
                "229/2500000", 
                "-3537/10000000", 
                "2893/625000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "2640429/10000000", 
                "-11738747/10000000", 
                "-12247127/10000000", 
                "1733307/2000000", 
                "-7537091/5000000", 
                "-1352549/2000000", 
                "-3618437/5000000", 
                "-14927141/10000000", 
                "4775683/10000000", 
                "290681/2500000", 
                "5665581/5000000", 
                "-8514219/10000000", 
                "4302421/10000000", 
                "647753/625000", 
                "-1921147/10000000", 
                "10019/10000000", 
                "-2149/40000", 
                "-11879/10000000", 
                "-63881/10000000", 
                "61/200000", 
                "8111/10000000", 
                "19279/10000000", 
                "-5057/500000", 
                "-106/78125", 
                "1079/10000000", 
                "8763/5000000", 
                "-4393/2000000", 
                "-7187/5000000", 
                "-5113/1250000", 
                "43019/10000000", 
                "53/125000", 
                "8497/10000000", 
                "-4581/1000000", 
                "-27321/10000000", 
                "-5513/5000000", 
                "10893/10000000", 
                "38529/10000000", 
                "-13937/10000000", 
                "-1453/1250000", 
                "-2067/1250000", 
                "-1387/2000000", 
                "-1381/1250000", 
                "156727/5000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "467801/10000000", 
                "-625521/5000000", 
                "-4609297/10000000", 
                "262791/10000000", 
                "1427793/2500000", 
                "10788661/10000000", 
                "-5191017/10000000", 
                "3047317/2000000", 
                "-208513/2500000", 
                "710229/1250000", 
                "322653/500000", 
                "-20517/156250", 
                "2846297/5000000", 
                "341133/5000000", 
                "-417569/400000", 
                "232677/625000", 
                "902781/500000", 
                "-23213/250000", 
                "539163/10000000", 
                "7831/2000000", 
                "-226871/10000000", 
                "-83859/5000000", 
                "17351/1000000", 
                "25263/10000000", 
                "2061289/5000000", 
                "-56747/2500000", 
                "-18017/625000", 
                "79143/10000000", 
                "50901/10000000", 
                "-43651/10000000", 
                "1817/400000", 
                "-62001/10000000", 
                "21709/10000000", 
                "-12781/5000000", 
                "-9479/2500000", 
                "-3379/5000000", 
                "-3487/10000000", 
                "1713/2000000", 
                "11073/10000000", 
                "-3923/5000000", 
                "-3/10000000", 
                "-8877/10000000", 
                "69/10000000", 
                "149761/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "467801/10000000", 
                "-4552149/10000000", 
                "-722609/5000000", 
                "262791/10000000", 
                "1427793/2500000", 
                "-118181/200000", 
                "2603183/2500000", 
                "3047317/2000000", 
                "2350531/10000000", 
                "-2260043/5000000", 
                "4852691/5000000", 
                "-7461631/10000000", 
                "-5937779/10000000", 
                "-17741/200000", 
                "1609653/5000000", 
                "1566723/5000000", 
                "902781/500000", 
                "1060269/10000000", 
                "8467/500000", 
                "-89469/5000000", 
                "-72431/5000000", 
                "-83859/5000000", 
                "17351/1000000", 
                "25263/10000000", 
                "-41193/100000", 
                "140127/5000000", 
                "7041/250000", 
                "-41407/5000000", 
                "-52597/10000000", 
                "5159/1000000", 
                "-26047/5000000", 
                "1541/250000", 
                "-42939/10000000", 
                "1549/625000", 
                "37919/10000000", 
                "4101/10000000", 
                "-1171/2500000", 
                "-2017/1000000", 
                "-11131/10000000", 
                "7763/10000000", 
                "-3/10000000", 
                "-8877/10000000", 
                "69/10000000", 
                "-52349/5000000", 
                "107083/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "2640429/10000000", 
                "-11738747/10000000", 
                "-11677061/10000000", 
                "-2663799/2500000", 
                "-5158407/5000000", 
                "11905587/10000000", 
                "-3618437/5000000", 
                "9310833/10000000", 
                "-216249/1000000", 
                "-5852097/5000000", 
                "2425017/2000000", 
                "-8514219/10000000", 
                "746667/5000000", 
                "5528493/5000000", 
                "-92151/625000", 
                "-215169/10000000", 
                "-356073/2000000", 
                "-38893/2500000", 
                "60907/10000000", 
                "8821/10000000", 
                "3467/625000", 
                "-23581/10000000", 
                "28259/5000000", 
                "17383/10000000", 
                "-7309/10000000", 
                "-35347/10000000", 
                "-15559/2000000", 
                "-36207/10000000", 
                "23199/10000000", 
                "-2851/1250000", 
                "10017/2500000", 
                "-14093/10000000", 
                "421/625000", 
                "-4581/2500000", 
                "10121/10000000", 
                "-55099/10000000", 
                "1727/500000", 
                "-823/500000", 
                "1973/10000000", 
                "-14719/10000000", 
                "-3529/5000000", 
                "-1179/1250000", 
                "-49977/5000000", 
                "-37/400000", 
                "391/10000000", 
                "2321/78125", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "2640429/10000000", 
                "-5584597/5000000", 
                "-3055743/2500000", 
                "-2663799/2500000", 
                "-5158407/5000000", 
                "-4012893/5000000", 
                "11388683/10000000", 
                "9310833/10000000", 
                "6165369/10000000", 
                "14924491/10000000", 
                "230069/200000", 
                "-467947/1250000", 
                "602313/2500000", 
                "2056727/2500000", 
                "-536469/2000000", 
                "-80599/2500000", 
                "-356073/2000000", 
                "167067/10000000", 
                "911/10000000", 
                "14957/5000000", 
                "2377/500000", 
                "-23581/10000000", 
                "28259/5000000", 
                "17383/10000000", 
                "73/250000", 
                "-4497/1250000", 
                "82311/10000000", 
                "14761/5000000", 
                "-31167/10000000", 
                "40597/10000000", 
                "-1127/200000", 
                "-417/156250", 
                "953/10000000", 
                "-29863/10000000", 
                "-949/2000000", 
                "-4261/5000000", 
                "3949/5000000", 
                "-547/2500000", 
                "-7259/5000000", 
                "-1/3200", 
                "-3529/5000000", 
                "-1179/1250000", 
                "-49977/5000000", 
                "463/5000000", 
                "-389/10000000", 
                "-69543/5000000", 
                "6563/250000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-3359759/5000000", 
                "918899/2500000", 
                "1917389/5000000", 
                "-5056947/5000000", 
                "3714901/10000000", 
                "25361/78125", 
                "868449/2500000", 
                "411379/312500", 
                "4220199/10000000", 
                "-1023647/10000000", 
                "1056543/10000000", 
                "-2607041/5000000", 
                "2486109/10000000", 
                "-2158557/5000000", 
                "-2687487/10000000", 
                "901559/10000000", 
                "6678123/10000000", 
                "1013/312500", 
                "174321/10000000", 
                "3077/2500000", 
                "3273/1000000", 
                "-120587/10000000", 
                "67501/10000000", 
                "25147/10000000", 
                "249/1250000", 
                "809/250000", 
                "-10611/10000000", 
                "-3583/5000000", 
                "91/62500", 
                "5651/2500000", 
                "-4841/2500000", 
                "3901/10000000", 
                "-10447/5000000", 
                "3783/5000000", 
                "-513/10000000", 
                "-321/1000000", 
                "697/2500000", 
                "-7499/10000000", 
                "-831/10000000", 
                "-591/5000000", 
                "-861/10000000", 
                "1267/5000000", 
                "-753/5000000", 
                "909/10000000", 
                "27/125000", 
                "327/5000000", 
                "1087/10000000", 
                "111/80000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "467801/10000000", 
                "-625521/5000000", 
                "2887161/5000000", 
                "1162493/1250000", 
                "-1416507/2000000", 
                "-577329/10000000", 
                "-5191017/10000000", 
                "-1431379/5000000", 
                "4114761/5000000", 
                "3586591/2500000", 
                "5003577/10000000", 
                "-20517/156250", 
                "-4921209/10000000", 
                "1650227/5000000", 
                "12218883/10000000", 
                "-3275731/10000000", 
                "-16954143/10000000", 
                "388169/10000000", 
                "-81339/2000000", 
                "128139/10000000", 
                "-28041/5000000", 
                "161149/10000000", 
                "-82933/5000000", 
                "-41363/10000000", 
                "-1031359/2500000", 
                "33631/2000000", 
                "274263/10000000", 
                "24223/2000000", 
                "-84177/10000000", 
                "29109/10000000", 
                "-11173/2000000", 
                "2259/5000000", 
                "8551/5000000", 
                "-3473/2500000", 
                "37/31250", 
                "123/62500", 
                "7309/10000000", 
                "-6427/10000000", 
                "-629/250000", 
                "17/20000", 
                "949/5000000", 
                "-33763/10000000", 
                "-29/625000", 
                "-48641/10000000", 
                "9909/2500000", 
                "-287/10000000", 
                "101/2500000", 
                "-6299/10000000", 
                "33959/2500000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-3359759/5000000", 
                "918899/2500000", 
                "362331/5000000", 
                "1201837/2500000", 
                "2690427/10000000", 
                "-1313753/1250000", 
                "868449/2500000", 
                "-6476111/10000000", 
                "-721257/10000000", 
                "2393987/2000000", 
                "2743889/10000000", 
                "-2607041/5000000", 
                "-140791/312500", 
                "-2592487/10000000", 
                "1137929/2500000", 
                "-1001713/10000000", 
                "-667123/1250000", 
                "96231/2000000", 
                "-203079/10000000", 
                "6129/2500000", 
                "-7431/2500000", 
                "5767/5000000", 
                "-1157/312500", 
                "4627/10000000", 
                "967/10000000", 
                "-26627/10000000", 
                "65871/10000000", 
                "-7813/5000000", 
                "-291/250000", 
                "2751/2500000", 
                "1271/1000000", 
                "1017/500000", 
                "-10097/10000000", 
                "6613/10000000", 
                "4713/5000000", 
                "-7801/5000000", 
                "907/10000000", 
                "-311/2000000", 
                "6167/10000000", 
                "-47/62500", 
                "-377/5000000", 
                "567/5000000", 
                "11/100000", 
                "-301/10000000", 
                "419/10000000", 
                "-1221/10000000", 
                "17/156250", 
                "229/10000000", 
                "39/500000", 
                "7019/5000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-6656529/10000000", 
                "2114853/2000000", 
                "-248333/625000", 
                "-3096407/10000000", 
                "-1727439/5000000", 
                "-2203023/10000000", 
                "1519829/10000000", 
                "3149603/10000000", 
                "382079/5000000", 
                "1073943/2000000", 
                "-612919/2500000", 
                "445963/312500", 
                "-629781/10000000", 
                "-1158369/2500000", 
                "-3439763/10000000", 
                "-54703/2000000", 
                "-291581/1250000", 
                "-36793/2000000", 
                "-25199/5000000", 
                "-3009/250000", 
                "-789/500000", 
                "10449/2500000", 
                "-28091/10000000", 
                "361/2500000", 
                "-2943/10000000", 
                "-12351/10000000", 
                "-24289/5000000", 
                "141/78125", 
                "-2419/10000000", 
                "-15951/10000000", 
                "1171/2000000", 
                "-12557/10000000", 
                "23749/10000000", 
                "-531/625000", 
                "-2871/5000000", 
                "3079/2000000", 
                "-2243/1250000", 
                "9007/10000000", 
                "-7181/10000000", 
                "8609/10000000", 
                "607/10000000", 
                "-559/10000000", 
                "-27/2000000", 
                "-87/10000000", 
                "-957/10000000", 
                "-187/10000000", 
                "-1253/10000000", 
                "-7707/10000000", 
                "-101/5000000", 
                "-3803/5000000", 
                "7031/5000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "467801/10000000", 
                "-91043/200000", 
                "2817163/5000000", 
                "-5926121/10000000", 
                "390929/10000000", 
                "-327091/2000000", 
                "2603183/2500000", 
                "-2167609/2000000", 
                "3582259/10000000", 
                "1354567/1250000", 
                "1022633/1000000", 
                "-7461631/10000000", 
                "1556447/10000000", 
                "-683927/2500000", 
                "9411721/5000000", 
                "-1390477/5000000", 
                "-1341181/5000000", 
                "402059/2000000", 
                "-15457/400000", 
                "-17633/5000000", 
                "340453/10000000", 
                "2741/1000000", 
                "3079/10000000", 
                "-2049/2500000", 
                "4136549/10000000", 
                "-185359/10000000", 
                "1127/10000000", 
                "-113089/10000000", 
                "23417/10000000", 
                "4867/500000", 
                "8797/1000000", 
                "-929/2500000", 
                "-25049/10000000", 
                "5009/2500000", 
                "-4111/2500000", 
                "-1287/312500", 
                "-14779/10000000", 
                "679/1000000", 
                "22983/10000000", 
                "-10157/5000000", 
                "-69/312500", 
                "19969/10000000", 
                "21/500000", 
                "12469/2000000", 
                "-53381/10000000", 
                "479/10000000", 
                "-439/10000000", 
                "9799/10000000", 
                "-77073/10000000", 
                "16787/10000000", 
                "1711/5000000", 
                "24189/2500000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-3359759/5000000", 
                "568273/10000000", 
                "3703/10000", 
                "1201837/2500000", 
                "2690427/10000000", 
                "261057/625000", 
                "-2562729/2500000", 
                "-6476111/10000000", 
                "-885943/5000000", 
                "-10992267/10000000", 
                "1019479/2500000", 
                "4327647/10000000", 
                "1674511/10000000", 
                "1991143/10000000", 
                "-780651/1000000", 
                "-233353/5000000", 
                "-667123/1250000", 
                "-260997/5000000", 
                "-16539/10000000", 
                "-38027/10000000", 
                "-3103/5000000", 
                "5767/5000000", 
                "-1157/312500", 
                "4627/10000000", 
                "-169/400000", 
                "-26307/10000000", 
                "-1613/250000", 
                "21291/10000000", 
                "-2539/10000000", 
                "-4513/2500000", 
                "-7157/10000000", 
                "-15983/10000000", 
                "15789/10000000", 
                "-17543/10000000", 
                "-477/1250000", 
                "56/78125", 
                "-2021/10000000", 
                "1867/5000000", 
                "-2291/2500000", 
                "3257/10000000", 
                "-377/5000000", 
                "567/5000000", 
                "11/100000", 
                "51/1000000", 
                "39/5000000", 
                "1533/10000000", 
                "-569/10000000", 
                "229/10000000", 
                "743/10000000", 
                "47/2000000", 
                "3/62500", 
                "-2/78125", 
                "14027/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "467801/10000000", 
                "90971/156250", 
                "-201051/2000000", 
                "1162493/1250000", 
                "-1416507/2000000", 
                "-2570031/5000000", 
                "-185443/2000000", 
                "-1431379/5000000", 
                "-7368767/10000000", 
                "-12686469/10000000", 
                "-527567/10000000", 
                "152457/5000000", 
                "934177/1250000", 
                "11815709/10000000", 
                "-4504083/5000000", 
                "-358859/2000000", 
                "-16954143/10000000", 
                "-508419/10000000", 
                "-239971/10000000", 
                "-133343/10000000", 
                "10561/2500000", 
                "161149/10000000", 
                "-82933/5000000", 
                "-41363/10000000", 
                "2057461/5000000", 
                "-169497/5000000", 
                "-226547/10000000", 
                "-48311/10000000", 
                "1047/312500", 
                "-116807/10000000", 
                "128149/10000000", 
                "-18779/5000000", 
                "70553/10000000", 
                "-17171/5000000", 
                "85299/10000000", 
                "-1483/400000", 
                "28771/10000000", 
                "13409/10000000", 
                "3303/2000000", 
                "-20797/10000000", 
                "949/5000000", 
                "-33763/10000000", 
                "-29/625000", 
                "12469/2000000", 
                "-707/1000000", 
                "491/10000000", 
                "-1/156250", 
                "-6299/10000000", 
                "-1651/250000", 
                "2171/2000000", 
                "-1513/2500000", 
                "-1211/10000000", 
                "11051/10000000", 
                "4701/400000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-6656529/10000000", 
                "-4417801/10000000", 
                "81222/78125", 
                "-3096407/10000000", 
                "-1727439/5000000", 
                "416349/2500000", 
                "-523787/2500000", 
                "3149603/10000000", 
                "-10497203/10000000", 
                "-5212129/10000000", 
                "-357957/625000", 
                "-518981/2500000", 
                "-7529533/10000000", 
                "-1805661/5000000", 
                "334419/625000", 
                "-150097/10000000", 
                "-291581/1250000", 
                "153551/10000000", 
                "-2829/250000", 
                "80141/10000000", 
                "-3647/400000", 
                "10449/2500000", 
                "-28091/10000000", 
                "361/2500000", 
                "703/5000000", 
                "-12619/10000000", 
                "56877/10000000", 
                "-5809/5000000", 
                "-73/78125", 
                "-2883/2500000", 
                "3147/2500000", 
                "21663/10000000", 
                "-5409/10000000", 
                "6241/5000000", 
                "117/5000000", 
                "-229/625000", 
                "-2031/5000000", 
                "3751/10000000", 
                "2633/2500000", 
                "-3843/10000000", 
                "607/10000000", 
                "-559/10000000", 
                "-27/2000000", 
                "-39/625000", 
                "-731/10000000", 
                "-51/500000", 
                "-47/625000", 
                "-7707/10000000", 
                "-71/625000", 
                "203/5000000", 
                "-3317/10000000", 
                "-289/2500000", 
                "-7477/10000000", 
                "-389/10000000", 
                "1363/1000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "467801/10000000", 
                "90971/156250", 
                "-430933/1000000", 
                "-5926121/10000000", 
                "390929/10000000", 
                "10499523/10000000", 
                "-185443/2000000", 
                "-2167609/2000000", 
                "125711/1000000", 
                "-4997171/5000000", 
                "-2188267/10000000", 
                "152457/5000000", 
                "3014501/10000000", 
                "1614453/1250000", 
                "-9744561/5000000", 
                "63563/1000000", 
                "-1341181/5000000", 
                "-80593/400000", 
                "181031/5000000", 
                "250851/10000000", 
                "46573/2000000", 
                "2741/1000000", 
                "3079/10000000", 
                "-2049/2500000", 
                "-206403/500000", 
                "161641/5000000", 
                "-2777/1000000", 
                "30001/10000000", 
                "-1431/1000000", 
                "-9329/5000000", 
                "-24409/2000000", 
                "-1231/625000", 
                "-31339/10000000", 
                "-25553/10000000", 
                "-51159/5000000", 
                "48117/10000000", 
                "1231/312500", 
                "-18661/10000000", 
                "-13447/5000000", 
                "59/40000", 
                "-69/312500", 
                "19969/10000000", 
                "21/500000", 
                "-40877/5000000", 
                "7259/10000000", 
                "-613/10000000", 
                "109/5000000", 
                "9799/10000000", 
                "37797/10000000", 
                "-3771/5000000", 
                "-349/625000", 
                "601/500000", 
                "11051/10000000", 
                "-17087/2500000", 
                "613/2500000", 
                "3823/400000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-6656529/10000000", 
                "-4417801/10000000", 
                "-4609127/10000000", 
                "4438457/10000000", 
                "935979/1000000", 
                "-1957883/10000000", 
                "-523787/2500000", 
                "-4058557/5000000", 
                "271949/500000", 
                "-2320461/10000000", 
                "-8900847/10000000", 
                "-518981/2500000", 
                "4105221/10000000", 
                "-1296271/2000000", 
                "481859/5000000", 
                "338089/5000000", 
                "825359/1250000", 
                "15381/5000000", 
                "165427/10000000", 
                "921/400000", 
                "3827/625000", 
                "-17477/2500000", 
                "48017/10000000", 
                "3277/2000000", 
                "2499/10000000", 
                "40611/10000000", 
                "-3101/10000000", 
                "-591/2000000", 
                "24187/10000000", 
                "10199/10000000", 
                "-3029/2000000", 
                "-201/1000000", 
                "-1909/2500000", 
                "3057/2000000", 
                "659/2500000", 
                "1069/10000000", 
                "-1963/10000000", 
                "-4013/10000000", 
                "2993/10000000", 
                "4257/10000000", 
                "389/5000000", 
                "-2793/10000000", 
                "-461/5000000", 
                "-697/10000000", 
                "-331/2000000", 
                "-453/10000000", 
                "-753/10000000", 
                "103/2000000", 
                "-27/625000", 
                "-193/250000", 
                "-163/500000", 
                "231/5000000", 
                "-7477/10000000", 
                "511/10000000", 
                "-3697/10000000", 
                "-19/10000000", 
                "2623/2000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-234873/1000000", 
                "-85437/250000", 
                "-1195127/5000000", 
                "303231/10000000", 
                "-1337539/5000000", 
                "1068541/10000000", 
                "-569843/1250000", 
                "118257/5000000", 
                "1314633/5000000", 
                "-221853/10000000", 
                "760079/625000", 
                "-9997893/5000000", 
                "358921/1250000", 
                "14012149/10000000", 
                "1978133/5000000", 
                "83433/2500000", 
                "2674333/10000000", 
                "132093/10000000", 
                "13889/2500000", 
                "58811/5000000", 
                "-7571/2000000", 
                "-20909/5000000", 
                "22359/5000000", 
                "-637/200000", 
                "2701/10000000", 
                "-207/250000", 
                "14591/2500000", 
                "-10173/5000000", 
                "-2573/2000000", 
                "27607/10000000", 
                "-3203/1000000", 
                "-2751/5000000", 
                "-31611/10000000", 
                "9/10000000", 
                "4441/5000000", 
                "-22987/10000000", 
                "24299/10000000", 
                "-7137/5000000", 
                "2483/10000000", 
                "-281/200000", 
                "-9/62500", 
                "5381/10000000", 
                "1317/5000000", 
                "667/2000000", 
                "-9/50000", 
                "1839/5000000", 
                "351/1000000", 
                "16927/10000000", 
                "619/1000000", 
                "16177/10000000", 
                "-18813/10000000", 
                "-7681/10000000", 
                "5353/10000000", 
                "1351/10000000", 
                "-491/625000", 
                "2829/10000000", 
                "-10467/10000000", 
                "20803/5000000", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-234873/1000000", 
                "-1121653/5000000", 
                "-439461/1250000", 
                "303231/10000000", 
                "-1337539/5000000", 
                "-4620593/10000000", 
                "378831/5000000", 
                "118257/5000000", 
                "6037113/5000000", 
                "351781/1250000", 
                "1895193/1250000", 
                "-1564807/5000000", 
                "5315103/5000000", 
                "7270089/5000000", 
                "-472167/625000", 
                "83323/2000000", 
                "2674333/10000000", 
                "-25823/2500000", 
                "99327/10000000", 
                "-56711/5000000", 
                "383/78125", 
                "-20909/5000000", 
                "22359/5000000", 
                "-637/200000", 
                "-231/625000", 
                "-3943/5000000", 
                "-70813/10000000", 
                "5813/10000000", 
                "10413/5000000", 
                "1151/625000", 
                "-1/62500", 
                "-26307/10000000", 
                "-4483/10000000", 
                "-26997/10000000", 
                "-1883/10000000", 
                "-2341/1250000", 
                "2893/2000000", 
                "-1217/625000", 
                "-703/500000", 
                "-121/500000", 
                "-9/62500", 
                "5381/10000000", 
                "1317/5000000", 
                "-3619/10000000", 
                "1127/10000000", 
                "69/500000", 
                "4893/10000000", 
                "16927/10000000", 
                "397/5000000", 
                "27/50000", 
                "-253/1000000", 
                "1663/5000000", 
                "4137/2500000", 
                "109/200000", 
                "-19723/10000000", 
                "-2141/2500000", 
                "-10467/10000000", 
                "-191/10000000", 
                "20803/5000000", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-9637531/10000000", 
                "-2001677/10000000", 
                "-417673/2000000", 
                "-4089063/10000000", 
                "325121/2500000", 
                "720871/10000000", 
                "771411/10000000", 
                "2555587/2000000", 
                "2258641/5000000", 
                "-47973/400000", 
                "-1916533/10000000", 
                "-1918403/5000000", 
                "839113/2500000", 
                "-698901/2500000", 
                "-579777/10000000", 
                "478513/2000000", 
                "7407267/5000000", 
                "2861/500000", 
                "307709/10000000", 
                "-29601/10000000", 
                "-123/15625", 
                "-65927/5000000", 
                "25093/2000000", 
                "15823/10000000", 
                "299/1250000", 
                "38861/10000000", 
                "-1553/2500000", 
                "-1229/2000000", 
                "19101/10000000", 
                "7281/5000000", 
                "-2051/1250000", 
                "-173/5000000", 
                "-14381/10000000", 
                "1469/1250000", 
                "-1549/10000000", 
                "-521/10000000", 
                "-2577/10000000", 
                "-6149/10000000", 
                "19/2000000", 
                "27/2000000", 
                "-79/10000000", 
                "131/2000000", 
                "-971/10000000", 
                "51/1250000", 
                "971/10000000", 
                "17/1000000", 
                "141/5000000", 
                "1247/2500000", 
                "-697/10000000", 
                "-547/2000000", 
                "-177/1000000", 
                "19/2000000", 
                "-263/1000000", 
                "-787/10000000", 
                "-431/2000000", 
                "-29/2000000", 
                "2471/10000000", 
                "-17/5000000", 
                "-17/5000000", 
                "99/200000", 
                0, 
                0, 
                0
            ], 
            [
                "-234873/1000000", 
                "-1121653/5000000", 
                "-2340459/10000000", 
                "-2734583/5000000", 
                "-140689/625000", 
                "708023/10000000", 
                "378831/5000000", 
                "2373337/5000000", 
                "-1536167/5000000", 
                "757501/2000000", 
                "286973/156250", 
                "-1564807/5000000", 
                "-34957/250000", 
                "17507337/10000000", 
                "-1468629/10000000", 
                "-1221021/10000000", 
                "-4379307/5000000", 
                "-29533/10000000", 
                "-7941/500000", 
                "443/1000000", 
                "589/500000", 
                "17567/2500000", 
                "-55927/10000000", 
                "-51609/10000000", 
                "-2407/10000000", 
                "-4889/1250000", 
                "-1587/2000000", 
                "977/2500000", 
                "-2673/625000", 
                "889/1250000", 
                "1493/1250000", 
                "2651/2000000", 
                "-5537/5000000", 
                "-29679/10000000", 
                "167/312500", 
                "-7513/10000000", 
                "3721/2500000", 
                "-863/5000000", 
                "-7099/5000000", 
                "-5049/2500000", 
                "-287/2500000", 
                "311/2000000", 
                "3/62500", 
                "371/2500000", 
                "3527/10000000", 
                "2941/10000000", 
                "2443/5000000", 
                "1051/2000000", 
                "-4249/10000000", 
                "8373/5000000", 
                "-2667/10000000", 
                "-71/1250000", 
                "4137/2500000", 
                "-2109/2000000", 
                "-601/1250000", 
                "-179/2500000", 
                "-4321/2000000", 
                "-191/10000000", 
                "-191/10000000", 
                "-897/10000000", 
                "10399/2500000", 
                0, 
                0
            ], 
            [
                "-9637531/10000000", 
                "-2001677/10000000", 
                "259951/10000000", 
                "40337/1000000", 
                "-566869/2500000", 
                "-1058327/2500000", 
                "771411/10000000", 
                "-3186801/5000000", 
                "-2289287/10000000", 
                "2988533/2500000", 
                "167463/10000000", 
                "-1918403/5000000", 
                "-6010729/10000000", 
                "-48493/1000000", 
                "12762437/10000000", 
                "-837289/5000000", 
                "-648619/1000000", 
                "721061/10000000", 
                "-142149/5000000", 
                "86289/10000000", 
                "-427/2500000", 
                "87321/10000000", 
                "-60233/10000000", 
                "-20633/10000000", 
                "3553/10000000", 
                "-3709/2000000", 
                "109799/10000000", 
                "-9619/10000000", 
                "-23727/10000000", 
                "5423/2000000", 
                "1371/1000000", 
                "9819/5000000", 
                "-6591/10000000", 
                "4741/5000000", 
                "7181/10000000", 
                "-9343/10000000", 
                "-4653/10000000", 
                "-73/2500000", 
                "3881/5000000", 
                "-6151/10000000", 
                "23/10000000", 
                "-171/2500000", 
                "47/1000000", 
                "-357/5000000", 
                "-39/1000000", 
                "-217/2500000", 
                "283/10000000", 
                "-649/2500000", 
                "187/10000000", 
                "2567/5000000", 
                "-1757/10000000", 
                "463/10000000", 
                "-263/1000000", 
                "59/2000000", 
                "2941/10000000", 
                "-13/156250", 
                "-7/50000", 
                "-17/5000000", 
                "-107/10000000", 
                "-553/2500000", 
                "-41/5000000", 
                "2213/5000000", 
                0
            ], 
            [
                "-9637531/10000000", 
                "344531/10000000", 
                "-397773/2000000", 
                "40337/1000000", 
                "-566869/2500000", 
                "132007/1250000", 
                "-521427/1250000", 
                "-3186801/5000000", 
                "-691193/2500000", 
                "-10570141/10000000", 
                "-887239/10000000", 
                "9946849/10000000", 
                "3128231/10000000", 
                "53327/78125", 
                "-9446827/10000000", 
                "-468771/10000000", 
                "-648619/1000000", 
                "-775059/10000000", 
                "-761/1250000", 
                "-33017/5000000", 
                "55571/10000000", 
                "87321/10000000", 
                "-60233/10000000", 
                "-20633/10000000", 
                "-29/50000", 
                "-1797/1000000", 
                "-51259/5000000", 
                "247/156250", 
                "1923/5000000", 
                "-43687/10000000", 
                "169/400000", 
                "-857/400000", 
                "539/250000", 
                "-2189/1000000", 
                "-6051/10000000", 
                "2509/2500000", 
                "317/500000", 
                "711/1250000", 
                "-1683/2000000", 
                "5221/10000000", 
                "23/10000000", 
                "-171/2500000", 
                "47/1000000", 
                "11/500000", 
                "-49/625000", 
                "41/625000", 
                "-317/5000000", 
                "-649/2500000", 
                "87/2000000", 
                "-21/80000", 
                "3337/10000000", 
                "-741/10000000", 
                "5041/10000000", 
                "393/10000000", 
                "-13/125000", 
                "791/10000000", 
                "-7/50000", 
                "-53/5000000", 
                "-17/5000000", 
                "-553/2500000", 
                "-41/5000000", 
                "-3581/10000000", 
                "1301/5000000"
            ]
        ], 
        [
            [
                "663557/312500", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "2785097/10000000", 
                "14264171/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1057199/1000000", 
                "2113273/5000000", 
                "13818751/5000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1057199/1000000", 
                "2113273/5000000", 
                "-861369/500000", 
                "10805657/5000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1057199/1000000", 
                "2113273/5000000", 
                "2038667/5000000", 
                "-1096791/2000000", 
                "26779341/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1057199/1000000", 
                "2113273/5000000", 
                "-6829751/10000000", 
                "-57509/2500000", 
                "-671467/400000", 
                "20864819/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "432299/400000", 
                "-2609811/2000000", 
                "8526223/10000000", 
                "17700359/10000000", 
                "1112601/1000000", 
                "2903907/1250000", 
                "13728749/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "255401/5000000", 
                "-148427/625000", 
                "2363347/2500000", 
                "-9457299/5000000", 
                "4614103/10000000", 
                "467587/1250000", 
                "-4448859/10000000", 
                "2562207/1000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "255401/5000000", 
                "-148427/625000", 
                "-20682999/10000000", 
                "-4397967/10000000", 
                "22163/10000000", 
                "371243/625000", 
                "-4448859/10000000", 
                "151879/400000", 
                "25339169/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "255401/5000000", 
                "-148427/625000", 
                "9618599/10000000", 
                "4908703/10000000", 
                "185941/200000", 
                "-8357083/5000000", 
                "-4448859/10000000", 
                "5662421/10000000", 
                "6334481/10000000", 
                "1510771/625000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "255401/5000000", 
                "-148427/625000", 
                "-539301/2500000", 
                "5290541/5000000", 
                "-18850523/10000000", 
                "-3233611/10000000", 
                "-4448859/10000000", 
                "7103663/10000000", 
                "72831/156250", 
                "284791/2500000", 
                "24145479/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "6687867/10000000", 
                "21402173/10000000", 
                "3277233/10000000", 
                "425219/625000", 
                "1069129/2500000", 
                "8929421/10000000", 
                "-1889211/1000000", 
                "-178489/500000", 
                "-1537359/5000000", 
                "-133869/625000", 
                "-2043233/10000000", 
                "10739/312500", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "6575359/5000000", 
                "-3782001/5000000", 
                "5956649/10000000", 
                "6182973/5000000", 
                "-900431/10000000", 
                "-117507/625000", 
                "236367/2000000", 
                "1811311/10000000", 
                "390029/2500000", 
                "-57519/312500", 
                "-1755817/10000000", 
                "-2667/2000000", 
                "6389949/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "4282579/10000000", 
                "2323021/10000000", 
                "-12547061/5000000", 
                "-11124307/10000000", 
                "-24355601/10000000", 
                "-18734889/10000000", 
                "642021/312500", 
                "-32919/2500000", 
                "-5727313/2500000", 
                "1178951/2000000", 
                "-19879367/10000000", 
                "-305363/10000000", 
                "-199/10000000", 
                "23772159/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "6225759/5000000", 
                "-60489/500000", 
                "16272257/10000000", 
                "907369/1250000", 
                "-2800527/5000000", 
                "2245439/1000000", 
                "1406843/5000000", 
                "-10135279/10000000", 
                "7684241/10000000", 
                "1705911/2500000", 
                "-9578611/10000000", 
                "-13391/10000000", 
                "13/1000000", 
                "-79/5000000", 
                "10345013/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-580789/5000000", 
                "-2589893/10000000", 
                "5387371/2500000", 
                "264559/625000", 
                "5792017/10000000", 
                "1468503/5000000", 
                "-3438271/5000000", 
                "-2294539/10000000", 
                "6475987/10000000", 
                "367371/10000000", 
                "704649/10000000", 
                "23163/2000000", 
                "-1145991/10000000", 
                "3512661/5000000", 
                "3201151/10000000", 
                "5214273/5000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "6225759/5000000", 
                "-60489/500000", 
                "-4466861/10000000", 
                "17248939/10000000", 
                "656441/312500", 
                "4855787/5000000", 
                "1406843/5000000", 
                "3048717/5000000", 
                "-87204/78125", 
                "-1155799/1250000", 
                "7267471/10000000", 
                "-13391/10000000", 
                "13/1000000", 
                "-79/5000000", 
                "-10344441/10000000", 
                "289/10000000", 
                "54381/5000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "4282579/10000000", 
                "2323021/10000000", 
                "3471643/5000000", 
                "-1659791/625000", 
                "670273/10000000", 
                "-15360193/5000000", 
                "642021/312500", 
                "-2834477/1250000", 
                "102023/312500", 
                "-19579479/10000000", 
                "213283/312500", 
                "-305363/10000000", 
                "-199/10000000", 
                "-11885769/5000000", 
                "-727/10000000", 
                "-571/10000000", 
                "-138231/10000000", 
                "101963/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-580789/5000000", 
                "-2589893/10000000", 
                "-10122539/10000000", 
                "19489287/10000000", 
                "-1342401/10000000", 
                "6353851/10000000", 
                "-3438271/5000000", 
                "1516113/2500000", 
                "-3228891/10000000", 
                "721179/10000000", 
                "66751/2000000", 
                "23163/2000000", 
                "-1145991/10000000", 
                "-7025487/10000000", 
                "-1600449/5000000", 
                "1374353/2000000", 
                "2247/10000000", 
                "11509/5000000", 
                "3922123/5000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "13150717/10000000", 
                "-3782001/5000000", 
                "-2447399/10000000", 
                "-5080777/10000000", 
                "5479709/10000000", 
                "2288341/2000000", 
                "236367/2000000", 
                "-14851/156250", 
                "-818653/10000000", 
                "18857/80000", 
                "112427/500000", 
                "-2667/2000000", 
                "-6389851/10000000", 
                "-107/10000000", 
                "161/10000000", 
                "113/10000000", 
                "30661/10000000", 
                "-8213/10000000", 
                "7/10000000", 
                "15549/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-580789/5000000", 
                "-2589893/10000000", 
                "7951427/10000000", 
                "-2180233/10000000", 
                "20582919/10000000", 
                "5730307/10000000", 
                "-3438271/5000000", 
                "720269/5000000", 
                "510061/5000000", 
                "-3036931/10000000", 
                "5957857/10000000", 
                "23163/2000000", 
                "1146121/10000000", 
                "3512671/5000000", 
                "-400089/1250000", 
                "-1717901/2500000", 
                "741/100000", 
                "-33139/10000000", 
                "-1568789/2000000", 
                "8539/5000000", 
                "59399/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-580789/5000000", 
                "-2589893/10000000", 
                "-6661237/10000000", 
                "971731/2000000", 
                "-4218867/5000000", 
                "19628999/10000000", 
                "-3438271/5000000", 
                "611167/5000000", 
                "1273459/10000000", 
                "1452029/2500000", 
                "-3314331/10000000", 
                "23163/2000000", 
                "1146121/10000000", 
                "-1756367/2500000", 
                "3200907/10000000", 
                "-10428317/10000000", 
                "113/125000", 
                "-10121/10000000", 
                "-49/2000000", 
                "8539/5000000", 
                "-27619/10000000", 
                "13147/2500000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-4693863/5000000", 
                "-1774879/5000000", 
                "-753133/10000000", 
                "-195437/1250000", 
                "1306303/10000000", 
                "1363789/5000000", 
                "-239381/5000000", 
                "1097777/1250000", 
                "1512857/2000000", 
                "-494363/2000000", 
                "-1178973/5000000", 
                "-24401/10000000", 
                "-2087049/1250000", 
                "-33/2000000", 
                "251/10000000", 
                "1119101/1000000", 
                "2257/1250000", 
                "2611/2500000", 
                "1268541/2500000", 
                "1607/2000000", 
                "-527/500000", 
                "-17441/10000000", 
                "38739/5000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-11742357/10000000", 
                "-2442759/2500000", 
                "-10740683/10000000", 
                "-4450243/10000000", 
                "-10360869/10000000", 
                "-7641869/10000000", 
                "1143227/2000000", 
                "-4219/40000", 
                "-27501227/10000000", 
                "3167951/5000000", 
                "-4741259/2000000", 
                "-16647/5000000", 
                "-137/10000000", 
                "23115311/10000000", 
                "1/50000", 
                "-890223/1250000", 
                "57011/10000000", 
                "-10139/10000000", 
                "3926797/2500000", 
                "-5359/2000000", 
                "-19229/2500000", 
                "13909/2000000", 
                "-529/5000000", 
                "211021/5000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-854791/1250000", 
                "1956309/5000000", 
                "-2394333/2500000", 
                "225353/2000000", 
                "8759451/10000000", 
                "-8761307/10000000", 
                "-14071167/10000000", 
                "12450567/5000000", 
                "1892821/10000000", 
                "-216761/5000000", 
                "18753011/10000000", 
                "71259/5000000", 
                "1/1250000", 
                "-1/2000000", 
                "412511/2000000", 
                "19/2500000", 
                "-447/125000", 
                "-36021/10000000", 
                "-129/10000000", 
                "1819/500000", 
                "-23347/10000000", 
                "3271/2500000", 
                "211/2000000", 
                "-2909/5000000", 
                "133647/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "705711/2000000", 
                "603537/1250000", 
                "28367/100000", 
                "3938319/10000000", 
                "5426391/5000000", 
                "-74627/250000", 
                "-6170301/10000000", 
                "1679883/1250000", 
                "-3129161/10000000", 
                "-666329/2000000", 
                "-917423/2500000", 
                "2733/312500", 
                "-8115691/10000000", 
                "5593347/10000000", 
                "-5087953/5000000", 
                "8392817/10000000", 
                "36419/5000000", 
                "-1123/5000000", 
                "-2372489/2500000", 
                "3731/5000000", 
                "35983/5000000", 
                "-509/100000", 
                "64503/10000000", 
                "-4157/2500000", 
                "-1433/1000000", 
                "60093/5000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-854791/1250000", 
                "1956309/5000000", 
                "856369/1250000", 
                "-424169/625000", 
                "-12317149/10000000", 
                "1332787/10000000", 
                "-14071167/10000000", 
                "5562061/10000000", 
                "6086423/2500000", 
                "292371/156250", 
                "-1316809/10000000", 
                "71259/5000000", 
                "1/1250000", 
                "-1/2000000", 
                "-2062817/10000000", 
                "3/10000000", 
                "-14073/10000000", 
                "-18011/5000000", 
                "159/10000000", 
                "1819/500000", 
                "22439/10000000", 
                "-7293/5000000", 
                "211/2000000", 
                "-2909/5000000", 
                "-3543/1250000", 
                "2833/2500000", 
                "26023/2000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-11742357/10000000", 
                "-2442759/2500000", 
                "803783/2500000", 
                "-11172729/10000000", 
                "135163/2500000", 
                "-12862871/10000000", 
                "1143227/2000000", 
                "-13676941/5000000", 
                "1516173/5000000", 
                "-4676273/2000000", 
                "7446063/10000000", 
                "-16647/5000000", 
                "-137/10000000", 
                "-23114911/10000000", 
                "-253/5000000", 
                "3560711/5000000", 
                "-11523/1000000", 
                "918/78125", 
                "-981699/625000", 
                "-5359/2000000", 
                "48667/5000000", 
                "-447/125000", 
                "-529/5000000", 
                "-155389/5000000", 
                "-31901/10000000", 
                "1457/1250000", 
                "-10183/2500000", 
                "280577/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1764277/5000000", 
                "603537/1250000", 
                "1311383/10000000", 
                "4673061/10000000", 
                "-2282219/2500000", 
                "6584619/10000000", 
                "-6170301/10000000", 
                "-551527/5000000", 
                "6877197/5000000", 
                "-119457/312500", 
                "-3155003/10000000", 
                "2733/312500", 
                "-8115691/10000000", 
                "-223741/400000", 
                "10176173/10000000", 
                "-1608189/10000000", 
                "-20059/5000000", 
                "869/5000000", 
                "12566171/10000000", 
                "3731/5000000", 
                "-3141/400000", 
                "40047/10000000", 
                "64503/10000000", 
                "16647/10000000", 
                "7339/5000000", 
                "-23599/2000000", 
                "243/10000000", 
                "33/10000000", 
                "5651/2500000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-4693863/5000000", 
                "-3549757/10000000", 
                "366217/2500000", 
                "3041053/10000000", 
                "-377547/10000000", 
                "-197081/2500000", 
                "-239381/5000000", 
                "1478993/10000000", 
                "318471/2500000", 
                "8628643/10000000", 
                "8231149/10000000", 
                "-24401/10000000", 
                "1043527/625000", 
                "57/5000000", 
                "-17/1000000", 
                "-2797741/2500000", 
                "-2617/10000000", 
                "-103/80000", 
                "-1268541/2500000", 
                "-6891/10000000", 
                "5009/5000000", 
                "259/156250", 
                "-76639/10000000", 
                "-193/5000000", 
                "3/25000", 
                "-69/2500000", 
                "759/5000000", 
                "-641/10000000", 
                "-3897/10000000", 
                "2619/2500000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "705711/2000000", 
                "603537/1250000", 
                "10152833/10000000", 
                "-4157011/10000000", 
                "530481/10000000", 
                "5441381/10000000", 
                "-6170301/10000000", 
                "-946747/10000000", 
                "-312797/10000000", 
                "7274409/5000000", 
                "-189749/1250000", 
                "2733/312500", 
                "324629/400000", 
                "5593483/10000000", 
                "10176139/10000000", 
                "804013/5000000", 
                "-13769/2500000", 
                "-1347/2500000", 
                "-12566347/10000000", 
                "-899/2000000", 
                "50049/10000000", 
                "-23577/10000000", 
                "-64371/10000000", 
                "-16951/10000000", 
                "14233/10000000", 
                "51853/5000000", 
                "-19619/10000000", 
                "3/125000", 
                "-659/400000", 
                "1667/5000000", 
                "27527/5000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "705711/2000000", 
                "603537/1250000", 
                "-9579201/10000000", 
                "2673933/5000000", 
                "3907057/10000000", 
                "3824257/10000000", 
                "-6170301/10000000", 
                "-449643/10000000", 
                "-44497/500000", 
                "-830667/10000000", 
                "14604191/10000000", 
                "2733/312500", 
                "324629/400000", 
                "-5593389/10000000", 
                "-10176281/10000000", 
                "-8392573/10000000", 
                "11487/2500000", 
                "-281/2000000", 
                "4745067/5000000", 
                "-899/2000000", 
                "-8829/2000000", 
                "8337/2500000", 
                "-64371/10000000", 
                "4081/2500000", 
                "-5939/5000000", 
                "-104721/10000000", 
                "283/125000", 
                "-113/1000000", 
                "729/2000000", 
                "1667/5000000", 
                "-51807/10000000", 
                "4657/2500000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-72231/312500", 
                "97841/200000", 
                "-20104761/10000000", 
                "17867/80000", 
                "-7423579/10000000", 
                "-5650419/5000000", 
                "1477019/2500000", 
                "-2925179/5000000", 
                "-18506853/10000000", 
                "-589981/2500000", 
                "-113811/2000000", 
                "-1243/250000", 
                "-6192521/10000000", 
                "29224601/10000000", 
                "1974169/2500000", 
                "-1443001/5000000", 
                "8881/2500000", 
                "-65337/10000000", 
                "-6563177/10000000", 
                "771/2000000", 
                "56533/10000000", 
                "-33/20000", 
                "401/125000", 
                "1389/10000000", 
                "24321/10000000", 
                "-64849/10000000", 
                "-16471/10000000", 
                "4769/10000000", 
                "11411/5000000", 
                "-2133/2000000", 
                "5381/5000000", 
                "-6813/10000000", 
                "69/8000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-72231/312500", 
                "97841/200000", 
                "3569593/2500000", 
                "-1791113/1250000", 
                "-1037859/2500000", 
                "-6433973/5000000", 
                "1477019/2500000", 
                "-19169487/10000000", 
                "-1521601/5000000", 
                "-339819/5000000", 
                "-582621/2500000", 
                "-1243/250000", 
                "-6192521/10000000", 
                "-29224497/10000000", 
                "-197421/250000", 
                "-3419439/5000000", 
                "-20449/5000000", 
                "26053/5000000", 
                "1076881/5000000", 
                "771/2000000", 
                "-20447/5000000", 
                "42379/10000000", 
                "401/125000", 
                "27/2500000", 
                "-26747/10000000", 
                "16979/2500000", 
                "13183/10000000", 
                "-87/500000", 
                "2087/2000000", 
                "-2133/2000000", 
                "-12433/10000000", 
                "-2769/10000000", 
                "-19929/2500000", 
                "32931/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1583171/2500000", 
                "-5595713/10000000", 
                "331309/400000", 
                "8597429/5000000", 
                "-12341/5000000", 
                "-3221/625000", 
                "-1294849/5000000", 
                "-3270209/10000000", 
                "-704173/2500000", 
                "694701/1000000", 
                "6626983/10000000", 
                "4973/1000000", 
                "-175013/2000000", 
                "-1/125000", 
                "31/2500000", 
                "2699601/1250000", 
                "-8451/2500000", 
                "2353/625000", 
                "9792401/10000000", 
                "-15603/10000000", 
                "-157/78125", 
                "-33253/10000000", 
                "-65283/10000000", 
                "-11/400000", 
                "177/2500000", 
                "-3149/10000000", 
                "289/2500000", 
                "-339/10000000", 
                "-33699/10000000", 
                "-3157/10000000", 
                "403/1250000", 
                "18493/10000000", 
                "-1029/10000000", 
                "-1037/2000000", 
                "30027/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-72231/312500", 
                "97841/200000", 
                "-1325283/1250000", 
                "-181647/250000", 
                "-4124539/2000000", 
                "-24587/200000", 
                "1477019/2500000", 
                "-2023679/2500000", 
                "-279991/625000", 
                "-156553/500000", 
                "-2118469/1250000", 
                "-1243/250000", 
                "6192343/10000000", 
                "228318/78125", 
                "-7896103/10000000", 
                "6839049/10000000", 
                "63003/10000000", 
                "-18961/5000000", 
                "-2154069/10000000", 
                "-22381/10000000", 
                "-1473/10000000", 
                "-1623/10000000", 
                "-8521/2500000", 
                "1223/10000000", 
                "-26177/10000000", 
                "-5091/1000000", 
                "12121/5000000", 
                "1963/5000000", 
                "-271/10000000", 
                "-43/31250", 
                "-38167/10000000", 
                "3029/2000000", 
                "3069/625000", 
                "-7379/5000000", 
                "613/5000000", 
                "2167/312500", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "2977759/2500000", 
                "662003/2000000", 
                "-320521/1250000", 
                "-3765379/10000000", 
                "-756753/2500000", 
                "-1019833/2000000", 
                "-13249/156250", 
                "-936947/2500000", 
                "178591/1250000", 
                "-3469039/10000000", 
                "1900471/10000000", 
                "7777/5000000", 
                "-43/10000000", 
                "7843653/5000000", 
                "167/10000000", 
                "3216941/10000000", 
                "29/12500", 
                "-2999/1000000", 
                "-3547291/5000000", 
                "-73/80000", 
                "9957/2500000", 
                "-5749/2500000", 
                "-169/2000000", 
                "-1577/5000000", 
                "-3/312500", 
                "2341/2000000", 
                "-1139/10000000", 
                "-143/10000000", 
                "4227/10000000", 
                "-5249/5000000", 
                "763/2500000", 
                "413/2500000", 
                "27687/10000000", 
                "-441/1000000", 
                "3/500000", 
                "3473/2500000", 
                "16677/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1370269/5000000", 
                "-1391739/10000000", 
                "10072131/10000000", 
                "4165779/10000000", 
                "-3798113/10000000", 
                "13628649/10000000", 
                "-1503773/2500000", 
                "-921303/2000000", 
                "-1154503/10000000", 
                "-552191/10000000", 
                "-3284049/10000000", 
                "67121/5000000", 
                "49/10000000", 
                "-27/5000000", 
                "448089/312500", 
                "-133/10000000", 
                "-11977/2000000", 
                "-4357/10000000", 
                "-1/625000", 
                "7631/10000000", 
                "-143/500000", 
                "1277/5000000", 
                "213/10000000", 
                "9/10000000", 
                "1501/625000", 
                "-7543/10000000", 
                "-2351/1250000", 
                "169/5000000", 
                "-221/2500000", 
                "1297/5000000", 
                "11751/5000000", 
                "-4831/10000000", 
                "1213/1250000", 
                "-691/2500000", 
                "-1/400000", 
                "-19927/10000000", 
                "-87/625000", 
                "7873/5000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-72231/312500", 
                "97841/200000", 
                "927147/10000000", 
                "-3204893/2500000", 
                "11969537/10000000", 
                "-8419279/5000000", 
                "1477019/2500000", 
                "-5629961/10000000", 
                "-7341463/10000000", 
                "-17076479/10000000", 
                "-291111/1250000", 
                "-1243/250000", 
                "6192343/10000000", 
                "-29224393/10000000", 
                "3947813/5000000", 
                "2885453/10000000", 
                "-89729/5000000", 
                "79521/10000000", 
                "3281743/5000000", 
                "-22381/10000000", 
                "-47/625000", 
                "-2059/10000000", 
                "-8521/2500000", 
                "-29/5000000", 
                "1239/500000", 
                "49901/10000000", 
                "-6473/2500000", 
                "-1239/10000000", 
                "-5139/5000000", 
                "-43/31250", 
                "513/125000", 
                "1337/10000000", 
                "-51019/10000000", 
                "1277/2500000", 
                "613/5000000", 
                "-30979/5000000", 
                "-679/2000000", 
                "53/78125", 
                "30203/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1370269/5000000", 
                "-1391739/10000000", 
                "-75521/250000", 
                "2094527/2000000", 
                "649973/500000", 
                "1116777/2000000", 
                "-1503773/2500000", 
                "-912201/5000000", 
                "-2192283/5000000", 
                "-3306423/10000000", 
                "-396811/10000000", 
                "67121/5000000", 
                "49/10000000", 
                "-27/5000000", 
                "-7169343/5000000", 
                "249/10000000", 
                "90869/10000000", 
                "-4357/10000000", 
                "3/1250000", 
                "7631/10000000", 
                "3591/10000000", 
                "-269/2000000", 
                "213/10000000", 
                "9/10000000", 
                "-6011/2500000", 
                "727/1000000", 
                "9399/5000000", 
                "-283/10000000", 
                "-1983/10000000", 
                "1297/5000000", 
                "-19/8000", 
                "1703/5000000", 
                "-1253/1250000", 
                "1151/10000000", 
                "-1/400000", 
                "19413/10000000", 
                "-3/80000", 
                "-14037/10000000", 
                "-22/78125", 
                "8061/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "2977759/2500000", 
                "662003/2000000", 
                "-1346029/10000000", 
                "-4352153/10000000", 
                "-2075469/10000000", 
                "-5554883/10000000", 
                "-13249/156250", 
                "857563/10000000", 
                "-3918133/10000000", 
                "13879/80000", 
                "-888687/2500000", 
                "7777/5000000", 
                "-43/10000000", 
                "-7843619/5000000", 
                "-313/10000000", 
                "-1608509/5000000", 
                "-25467/5000000", 
                "977/400000", 
                "283783/400000", 
                "-73/80000", 
                "-38877/10000000", 
                "3071/1250000", 
                "-169/2000000", 
                "667/2500000", 
                "79/5000000", 
                "-269/250000", 
                "1133/10000000", 
                "-29/250000", 
                "1593/2500000", 
                "-5249/5000000", 
                "-2313/10000000", 
                "2587/10000000", 
                "-27273/10000000", 
                "1299/2000000", 
                "3/500000", 
                "-13229/10000000", 
                "-1971/2500000", 
                "-177/2500000", 
                "403/1000000", 
                "-2777/5000000", 
                "13651/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1583171/2500000", 
                "-5595713/10000000", 
                "-2213853/10000000", 
                "-4595937/10000000", 
                "3972027/5000000", 
                "16587289/10000000", 
                "-1294849/5000000", 
                "1026973/2000000", 
                "2211377/5000000", 
                "-2914099/5000000", 
                "-5559711/10000000", 
                "4973/1000000", 
                "437597/5000000", 
                "-33/5000000", 
                "51/5000000", 
                "-1079833/500000", 
                "7671/1000000", 
                "-11911/2500000", 
                "-4896197/5000000", 
                "31869/10000000", 
                "9789/5000000", 
                "6479/2000000", 
                "65893/10000000", 
                "27/5000000", 
                "-313/10000000", 
                "699/2500000", 
                "-633/10000000", 
                "-103/10000000", 
                "14897/5000000", 
                "10513/10000000", 
                "-1767/5000000", 
                "-1267/625000", 
                "91/1250000", 
                "367/1000000", 
                "-3569/1250000", 
                "-51/1000000", 
                "59/10000000", 
                "-13/500000", 
                "-43/200000", 
                "6/78125", 
                "27/10000000", 
                "1217/1250000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-5743821/10000000", 
                "2570799/10000000", 
                "-10835593/10000000", 
                "-6720559/10000000", 
                "-13177579/10000000", 
                "68917/2000000", 
                "2381131/2500000", 
                "2522533/5000000", 
                "920879/1250000", 
                "6992569/10000000", 
                "-937373/625000", 
                "-178479/10000000", 
                "-1537419/10000000", 
                "9470569/10000000", 
                "-4278579/5000000", 
                "2427777/2500000", 
                "36949/10000000", 
                "-1393/2000000", 
                "4513031/10000000", 
                "-1491/2500000", 
                "-9599/10000000", 
                "-4501/1250000", 
                "14841/10000000", 
                "10319/5000000", 
                "-11711/5000000", 
                "16229/10000000", 
                "679/312500", 
                "-383/250000", 
                "-2927/2500000", 
                "267/200000", 
                "-14913/5000000", 
                "-619/10000000", 
                "-679/1250000", 
                "-7391/5000000", 
                "-2913/10000000", 
                "10773/5000000", 
                "191/625000", 
                "-7959/10000000", 
                "-951/1250000", 
                "769/10000000", 
                "-781/2000000", 
                "21/200000", 
                "26977/5000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-5743821/10000000", 
                "2570799/10000000", 
                "299801/2000000", 
                "-3165527/2500000", 
                "8528867/10000000", 
                "-10051157/10000000", 
                "2381131/2500000", 
                "4016663/5000000", 
                "3897629/10000000", 
                "-14651767/10000000", 
                "1538321/2000000", 
                "-178479/10000000", 
                "-1537419/10000000", 
                "-4735269/5000000", 
                "1711411/2000000", 
                "9793319/10000000", 
                "-10831/1000000", 
                "16911/5000000", 
                "67667/156250", 
                "-1491/2500000", 
                "-5483/2000000", 
                "-25241/10000000", 
                "14841/10000000", 
                "-25261/10000000", 
                "25499/10000000", 
                "-2319/1250000", 
                "-947/500000", 
                "797/2000000", 
                "-2161/2500000", 
                "267/200000", 
                "13929/5000000", 
                "-427/400000", 
                "-39/625000", 
                "-1967/1250000", 
                "-2913/10000000", 
                "-23493/10000000", 
                "-3919/10000000", 
                "5263/10000000", 
                "-87/2500000", 
                "-1949/5000000", 
                "-581/10000000", 
                "21/200000", 
                "-1073/1250000", 
                "53267/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-93631/125000", 
                "-225199/312500", 
                "657683/2500000", 
                "2730687/5000000", 
                "2763939/10000000", 
                "288557/500000", 
                "-2471833/10000000", 
                "2510547/2500000", 
                "8649523/10000000", 
                "-2345411/5000000", 
                "-4474731/10000000", 
                "227/125000", 
                "-6125333/2500000", 
                "-69/2500000", 
                "209/5000000", 
                "8732363/5000000", 
                "16541/5000000", 
                "347/250000", 
                "7918749/10000000", 
                "15289/10000000", 
                "-827/500000", 
                "-3421/1250000", 
                "121177/10000000", 
                "-3/2000000", 
                "-57/2500000", 
                "-19/2500000", 
                "-277/10000000", 
                "-51/5000000", 
                "-483/10000000", 
                "-1131/10000000", 
                "-17/2500000", 
                "-389/10000000", 
                "-383/10000000", 
                "-241/1250000", 
                "179/1000000", 
                "-99/10000000", 
                "-271/10000000", 
                "-3/5000000", 
                "-461/10000000", 
                "337/10000000", 
                "-413/10000000", 
                "93/10000000", 
                "-269/10000000", 
                "-79/2500000", 
                "5969/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-5743821/10000000", 
                "2570799/10000000", 
                "-13033449/10000000", 
                "146989/400000", 
                "-67567/80000", 
                "-9035271/10000000", 
                "2381131/2500000", 
                "23833/25000", 
                "-12636059/10000000", 
                "1606453/2500000", 
                "3928039/5000000", 
                "-178479/10000000", 
                "1537369/10000000", 
                "4735297/5000000", 
                "4278653/5000000", 
                "-2448401/2500000", 
                "-8597/10000000", 
                "-44011/10000000", 
                "-1082707/2500000", 
                "12693/10000000", 
                "-10511/10000000", 
                "2507/5000000", 
                "-12257/10000000", 
                "2057/1000000", 
                "6927/2500000", 
                "-1083/5000000", 
                "-17617/10000000", 
                "-1829/1250000", 
                "-2261/2500000", 
                "15911/10000000", 
                "7929/2500000", 
                "-12617/10000000", 
                "8359/5000000", 
                "-2987/10000000", 
                "1499/10000000", 
                "-2407/1250000", 
                "1687/5000000", 
                "1413/5000000", 
                "-2571/2000000", 
                "-523/2000000", 
                "-3907/10000000", 
                "1/62500", 
                "353/500000", 
                "-8697/5000000", 
                "-803/5000000", 
                "25279/5000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-573161/10000000", 
                "1445979/2500000", 
                "-1754263/5000000", 
                "-2076411/10000000", 
                "-438997/1250000", 
                "-20317/62500", 
                "-2237351/10000000", 
                "11463979/10000000", 
                "-1999531/10000000", 
                "1248757/1250000", 
                "-3753679/10000000", 
                "-8751/10000000", 
                "-19/5000000", 
                "5243603/10000000", 
                "17/10000000", 
                "812417/1250000", 
                "-279/200000", 
                "4991/5000000", 
                "-179177/125000", 
                "-3129/10000000", 
                "78077/10000000", 
                "-50419/10000000", 
                "139/2500000", 
                "-3433/2000000", 
                "-2103/10000000", 
                "171631/10000000", 
                "-3513/2000000", 
                "-49/312500", 
                "-2589/1250000", 
                "1763/2500000", 
                "10197/2500000", 
                "-4817/5000000", 
                "-4603/5000000", 
                "1569/10000000", 
                "-37/2000000", 
                "-2297/5000000", 
                "1177/2000000", 
                "99/2000000", 
                "663/5000000", 
                "339/5000000", 
                "-3037/2500000", 
                "-871/10000000", 
                "1249/2500000", 
                "-3937/10000000", 
                "-11/78125", 
                "647/2000000", 
                "29869/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-2446237/2500000", 
                "-13008983/10000000", 
                "5027301/10000000", 
                "4666123/10000000", 
                "5773/80000", 
                "8936781/10000000", 
                "785509/2000000", 
                "3303751/2500000", 
                "-1934841/5000000", 
                "-4062247/10000000", 
                "2214789/2000000", 
                "-17519/2000000", 
                "19/2000000", 
                "-23/2000000", 
                "-1371621/2000000", 
                "193/10000000", 
                "13877/2000000", 
                "-8383/10000000", 
                "37/10000000", 
                "1039/1250000", 
                "1001/2000000", 
                "-387/1000000", 
                "183/2500000", 
                "-29/500000", 
                "-4701/5000000", 
                "2549/10000000", 
                "307/312500", 
                "-1263/10000000", 
                "-1031/2500000", 
                "1771/2000000", 
                "-139/156250", 
                "569/10000000", 
                "-803/1250000", 
                "-227/10000000", 
                "-27/10000000", 
                "5889/5000000", 
                "31/400000", 
                "-357/500000", 
                "-413/1250000", 
                "883/10000000", 
                "3/400000", 
                "33/400000", 
                "-1583/10000000", 
                "903/10000000", 
                "7/40000", 
                "1807/10000000", 
                "-861/10000000", 
                "3041/2500000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-5743821/10000000", 
                "2570799/10000000", 
                "10997659/10000000", 
                "-3950503/5000000", 
                "-1745417/10000000", 
                "-6122141/5000000", 
                "2381131/2500000", 
                "-55419/50000", 
                "5650249/5000000", 
                "8150177/10000000", 
                "6048441/10000000", 
                "-178479/10000000", 
                "1537369/10000000", 
                "-591907/625000", 
                "-8557487/10000000", 
                "-4855511/5000000", 
                "13041/5000000", 
                "-403/1250000", 
                "-902587/2000000", 
                "12693/10000000", 
                "4663/5000000", 
                "-3487/5000000", 
                "-12257/10000000", 
                "-25329/10000000", 
                "-25209/10000000", 
                "109/10000000", 
                "20907/10000000", 
                "3051/10000000", 
                "-8851/10000000", 
                "15911/10000000", 
                "-6823/2000000", 
                "-571/5000000", 
                "-1037/625000", 
                "3623/10000000", 
                "1499/10000000", 
                "5859/5000000", 
                "-327/2000000", 
                "-1337/1250000", 
                "-3591/2000000", 
                "-327/5000000", 
                "-583/10000000", 
                "1/62500", 
                "-2287/1250000", 
                "4203/10000000", 
                "-803/5000000", 
                "-5211/10000000", 
                "-2177/5000000", 
                "-1127/1250000", 
                "24641/5000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-2446237/2500000", 
                "-13008983/10000000", 
                "257509/5000000", 
                "6839679/10000000", 
                "6510639/10000000", 
                "3082141/5000000", 
                "785509/2000000", 
                "-467151/2500000", 
                "3410637/2500000", 
                "10870201/10000000", 
                "-1144903/2500000", 
                "-17519/2000000", 
                "19/2000000", 
                "-23/2000000", 
                "857307/1250000", 
                "1/312500", 
                "-1361/5000000", 
                "-8383/10000000", 
                "-31/10000000", 
                "1039/1250000", 
                "-2877/5000000", 
                "2631/10000000", 
                "183/2500000", 
                "-29/500000", 
                "5887/5000000", 
                "-791/2500000", 
                "-6817/10000000", 
                "-517/5000000", 
                "-1859/5000000", 
                "1771/2000000", 
                "8563/10000000", 
                "-99/400000", 
                "5851/10000000", 
                "-1331/5000000", 
                "-27/10000000", 
                "-12699/10000000", 
                "71/5000000", 
                "1463/2500000", 
                "-307/10000000", 
                "-631/2500000", 
                "3/400000", 
                "33/400000", 
                "1143/10000000", 
                "-1419/10000000", 
                "7/40000", 
                "-2281/10000000", 
                "-59/500000", 
                "-1411/2000000", 
                "109/5000000", 
                "4887/5000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-573161/10000000", 
                "1445979/2500000", 
                "563319/10000000", 
                "-403781/1000000", 
                "-331273/10000000", 
                "-1193509/2500000", 
                "-2237351/10000000", 
                "-69647/2500000", 
                "2326743/2000000", 
                "-327871/1000000", 
                "2031171/2000000", 
                "-8751/10000000", 
                "-19/5000000", 
                "-2621749/5000000", 
                "-143/10000000", 
                "-3249723/5000000", 
                "-31/31250", 
                "3233/5000000", 
                "7167077/5000000", 
                "-3129/10000000", 
                "-80941/10000000", 
                "45681/10000000", 
                "139/2500000", 
                "1137/625000", 
                "-141/2500000", 
                "-172619/10000000", 
                "3583/2500000", 
                "3519/10000000", 
                "3061/2500000", 
                "1763/2500000", 
                "-20821/5000000", 
                "37/78125", 
                "9107/10000000", 
                "-413/2000000", 
                "-37/2000000", 
                "2221/5000000", 
                "-12709/10000000", 
                "-1637/10000000", 
                "-39/156250", 
                "-741/2000000", 
                "-43/312500", 
                "-871/10000000", 
                "-2341/5000000", 
                "2153/5000000", 
                "-11/78125", 
                "-1453/5000000", 
                "-1613/1000000", 
                "-4213/10000000", 
                "163/2000000", 
                "-7717/10000000", 
                "1179/500000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-7490479/10000000", 
                "-225199/312500", 
                "495639/2500000", 
                "4115767/10000000", 
                "3256017/10000000", 
                "3399303/5000000", 
                "-308979/1250000", 
                "-67707/10000000", 
                "-29159/5000000", 
                "1067561/1000000", 
                "10183819/10000000", 
                "227/125000", 
                "24501451/10000000", 
                "133/10000000", 
                "-1/50000", 
                "-17464587/10000000", 
                "8281/10000000", 
                "-2451/1000000", 
                "-1583749/2000000", 
                "-211/500000", 
                "15543/10000000", 
                "25719/10000000", 
                "-120001/10000000", 
                "-619/10000000", 
                "33/200000", 
                "-43/1000000", 
                "523/2500000", 
                "-277/2500000", 
                "-719/1250000", 
                "7787/5000000", 
                "-161/10000000", 
                "-923/10000000", 
                "29/5000000", 
                "29/1000000", 
                "-911/5000000", 
                "-423/10000000", 
                "-133/10000000", 
                "-29/1000000", 
                "-1787/10000000", 
                "383/10000000", 
                "-411/10000000", 
                "677/10000000", 
                "-111/10000000", 
                "-13/1000000", 
                "-3367/10000000", 
                "-423/10000000", 
                "-99/2500000", 
                "277/2000000", 
                "-261/10000000", 
                "1269/5000000", 
                "51/2500000", 
                "3953/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-10168161/10000000", 
                "582867/1000000", 
                "-4294703/10000000", 
                "-4457881/5000000", 
                "-5604229/10000000", 
                "-1462713/1250000", 
                "1121543/2500000", 
                "-8735409/10000000", 
                "-752397/1000000", 
                "-5241333/10000000", 
                "-4999881/10000000", 
                "-7081/2000000", 
                "-109/10000000", 
                "1/80000", 
                "-39/2000000", 
                "-31/2500000", 
                "-37031/10000000", 
                "327/400000", 
                "-1/2500000", 
                "-12131/10000000", 
                "187/2500000", 
                "1237/10000000", 
                "-209/2500000", 
                "13/312500", 
                "-219/2000000", 
                "31/1000000", 
                "-139/1000000", 
                "373/5000000", 
                "509/1250000", 
                "-10389/10000000", 
                "11/2000000", 
                "79/2500000", 
                "31/2500000", 
                "623/10000000", 
                "9/2000000", 
                "99/5000000", 
                "-17/625000", 
                "17/500000", 
                "377/5000000", 
                "147/2500000", 
                "-31/5000000", 
                "-7/400000", 
                "-9/10000000", 
                "-1/1000000", 
                "-33/2500000", 
                "-1/625000", 
                "49/10000000", 
                "-187/10000000", 
                "-3/625000", 
                "-93/2500000", 
                "-31/5000000", 
                "-1/5000000", 
                "2037/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "990011/1000000", 
                "174033/400000", 
                "-10041979/5000000", 
                "10859783/10000000", 
                "-11152631/10000000", 
                "-852961/2500000", 
                "-56633/500000", 
                "-2403083/2500000", 
                "-4011659/10000000", 
                "-5615911/5000000", 
                "5844679/10000000", 
                "55777/10000000", 
                "-3492911/10000000", 
                "2749723/2500000", 
                "31947/200000", 
                "3535131/5000000", 
                "-3221/5000000", 
                "-6761/10000000", 
                "-96541/1000000", 
                "-7879/10000000", 
                "29943/10000000", 
                "-30121/10000000", 
                "221/250000", 
                "-183/10000000", 
                "4303/5000000", 
                "-4111/10000000", 
                "-387/500000", 
                "503/5000000", 
                "673/10000000", 
                "-4697/5000000", 
                "2429/2500000", 
                "1897/10000000", 
                "28077/10000000", 
                "-1077/2000000", 
                "341/1250000", 
                "-507/5000000", 
                "203/625000", 
                "57/5000000", 
                "181/1000000", 
                "29/1250000", 
                "-133/1250000", 
                "-861/10000000", 
                "911/10000000", 
                "-9/125000", 
                "681/10000000", 
                "769/5000000", 
                "459/2000000", 
                "3493/10000000", 
                "-229/5000000", 
                "-4113/10000000", 
                "-1581/10000000", 
                "-1419/10000000", 
                "-29/5000000", 
                "1251/1250000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "990011/1000000", 
                "174033/400000", 
                "21010877/10000000", 
                "-2233877/2500000", 
                "2166373/5000000", 
                "-5414083/5000000", 
                "-56633/500000", 
                "-5391831/10000000", 
                "-1782341/2000000", 
                "1061773/2000000", 
                "-11494783/10000000", 
                "55777/10000000", 
                "-3492911/10000000", 
                "-2199763/2000000", 
                "-399367/2500000", 
                "157301/400000", 
                "-22637/5000000", 
                "34139/10000000", 
                "595433/1000000", 
                "-7879/10000000", 
                "-40589/10000000", 
                "2501/2000000", 
                "221/250000", 
                "787/10000000", 
                "-9667/10000000", 
                "413/1000000", 
                "3209/5000000", 
                "257/10000000", 
                "1/2500000", 
                "-4697/5000000", 
                "-8501/10000000", 
                "5073/10000000", 
                "-14003/5000000", 
                "5743/10000000", 
                "341/1250000", 
                "1547/10000000", 
                "-507/2000000", 
                "99/10000000", 
                "537/10000000", 
                "-657/5000000", 
                "1141/5000000", 
                "-861/10000000", 
                "-107/1250000", 
                "157/2000000", 
                "681/10000000", 
                "-57/400000", 
                "-77/400000", 
                "-231/400000", 
                "1/50000", 
                "-309/10000000", 
                "97/2000000", 
                "-1419/10000000", 
                "-29/5000000", 
                "-103/156250", 
                "7531/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "990011/1000000", 
                "174033/400000", 
                "-3981037/2500000", 
                "-1093547/10000000", 
                "-18526943/10000000", 
                "385033/500000", 
                "-56633/500000", 
                "-6856203/5000000", 
                "3686447/10000000", 
                "-3971361/5000000", 
                "-101213/500000", 
                "55777/10000000", 
                "873199/2500000", 
                "10998951/10000000", 
                "-79861/500000", 
                "-1966263/5000000", 
                "22813/10000000", 
                "-4857/2000000", 
                "-2977269/5000000", 
                "-3743/10000000", 
                "7901/10000000", 
                "6031/10000000", 
                "-10059/10000000", 
                "-231/10000000", 
                "-4781/5000000", 
                "2353/10000000", 
                "6703/10000000", 
                "129/2000000", 
                "841/1250000", 
                "-2747/5000000", 
                "-1233/1250000", 
                "171/2500000", 
                "1613/1000000", 
                "-1931/10000000", 
                "-1367/5000000", 
                "11569/5000000", 
                "3897/10000000", 
                "-563/10000000", 
                "-4263/10000000", 
                "119/10000000", 
                "-531/5000000", 
                "11/2500000", 
                "443/2500000", 
                "-729/5000000", 
                "-2557/10000000", 
                "143/10000000", 
                "513/2500000", 
                "-4753/10000000", 
                "-911/10000000", 
                "1247/10000000", 
                "-151/1000000", 
                "-49/10000000", 
                "-29/5000000", 
                "3061/5000000", 
                "-699/2000000", 
                "111/156250", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "990011/1000000", 
                "174033/400000", 
                "2267737/2500000", 
                "-1313363/1000000", 
                "17613527/10000000", 
                "-4803943/5000000", 
                "-56633/500000", 
                "20171/125000", 
                "-14107303/10000000", 
                "-95853/400000", 
                "-15677/20000", 
                "55777/10000000", 
                "873199/2500000", 
                "-10998757/10000000", 
                "798463/5000000", 
                "-3535267/5000000", 
                "-9921/2000000", 
                "3323/2000000", 
                "482803/5000000", 
                "-3743/10000000", 
                "833/5000000", 
                "9799/10000000", 
                "-10059/10000000", 
                "739/10000000", 
                "2199/2500000", 
                "-27/250000", 
                "-7769/10000000", 
                "389/10000000", 
                "6933/10000000", 
                "-2747/5000000", 
                "4757/5000000", 
                "-1347/5000000", 
                "-3129/2000000", 
                "2187/5000000", 
                "-1367/5000000", 
                "-2847/1250000", 
                "-3139/10000000", 
                "329/5000000", 
                "5899/10000000", 
                "-529/5000000", 
                "457/2000000", 
                "11/2500000", 
                "-1721/10000000", 
                "759/5000000", 
                "-2557/10000000", 
                "-29/1250000", 
                "-983/5000000", 
                "853/2500000", 
                "143/2500000", 
                "-391/1000000", 
                "139/2500000", 
                "-49/10000000", 
                "-29/5000000", 
                "-3331/5000000", 
                "461/2000000", 
                "-2411/10000000", 
                "3341/5000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1673721/10000000", 
                "-3160697/10000000", 
                "-1327551/5000000", 
                "-2755983/5000000", 
                "-1732343/5000000", 
                "-723431/1000000", 
                "185891/200000", 
                "-324113/10000000", 
                "-55833/2000000", 
                "-194471/10000000", 
                "-185513/10000000", 
                "-16063/1000000", 
                "-7/2000000", 
                "39/10000000", 
                "-29/5000000", 
                "-21/5000000", 
                "-11033/10000000", 
                "3101/10000000", 
                "-3/10000000", 
                "-2713/5000000", 
                "-229/5000000", 
                "-379/5000000", 
                "3/10000000", 
                "-7/1000000", 
                "-169/10000000", 
                "-69/10000000", 
                "-41/2000000", 
                "-229/10000000", 
                "-403/10000000", 
                "-9/1250000", 
                "-57/5000000", 
                "-327/5000000", 
                "-23/1250000", 
                "-927/10000000", 
                "-91/10000000", 
                "-147/5000000", 
                "93/2000000", 
                "-277/5000000", 
                "-551/5000000", 
                "-33/312500", 
                "59/5000000", 
                "137/10000000", 
                "27/10000000", 
                "1/312500", 
                "11/1250000", 
                "39/10000000", 
                "-109/10000000", 
                "261/10000000", 
                "41/5000000", 
                "523/10000000", 
                "13/10000000", 
                "-7/312500", 
                "-2919/10000000", 
                0, 
                0, 
                0, 
                0, 
                "843/5000000", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "224623/5000000", 
                "-383497/400000", 
                "-15683007/10000000", 
                "6651341/10000000", 
                "-13867837/10000000", 
                "83607/10000000", 
                "4339181/5000000", 
                "2563589/5000000", 
                "3063757/5000000", 
                "-179331/5000000", 
                "-1016399/2500000", 
                "-168253/10000000", 
                "-6797371/10000000", 
                "-567681/5000000", 
                "3721281/5000000", 
                "4796747/10000000", 
                "-37221/10000000", 
                "8507/10000000", 
                "36267/78125", 
                "-1/1250000", 
                "-14509/10000000", 
                "-7593/10000000", 
                "5773/1250000", 
                "673/2000000", 
                "14931/10000000", 
                "-8451/10000000", 
                "-1521/1250000", 
                "-1409/10000000", 
                "-253/5000000", 
                "1869/10000000", 
                "137/100000", 
                "-2601/5000000", 
                "5897/5000000", 
                "-1101/2000000", 
                "151/5000000", 
                "-289/200000", 
                "-569/5000000", 
                "5339/10000000", 
                "-7/1250000", 
                "-5291/10000000", 
                "-27/2000000", 
                "283/5000000", 
                "797/2500000", 
                "-3153/10000000", 
                "1071/5000000", 
                "927/5000000", 
                "451/2000000", 
                "-9/625000", 
                "-499/5000000", 
                "1553/10000000", 
                "-113/1250000", 
                "19/1000000", 
                "-111/1000000", 
                "119/1250000", 
                "-1/4000", 
                "-7/400000", 
                "-547/10000000", 
                "91/2500000", 
                "6727/10000000", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "224623/5000000", 
                "-383497/400000", 
                "18721/12500", 
                "-405871/500000", 
                "4379109/5000000", 
                "-10752559/10000000", 
                "4339181/5000000", 
                "3409831/5000000", 
                "4162521/10000000", 
                "-4077981/10000000", 
                "-33333/2000000", 
                "-168253/10000000", 
                "-6797371/10000000", 
                "567621/5000000", 
                "-7442373/10000000", 
                "1663197/2500000", 
                "42701/10000000", 
                "147/200000", 
                "137307/2500000", 
                "-1/1250000", 
                "3/1250000", 
                "-131/80000", 
                "5773/1250000", 
                "-1801/5000000", 
                "-16033/10000000", 
                "1007/1250000", 
                "1083/1000000", 
                "243/5000000", 
                "-1873/10000000", 
                "1869/10000000", 
                "-3663/2500000", 
                "-13/500000", 
                "-6501/5000000", 
                "-117/2000000", 
                "151/5000000", 
                "2693/2000000", 
                "549/2500000", 
                "-8013/10000000", 
                "-3509/10000000", 
                "-289/2500000", 
                "-1629/10000000", 
                "283/5000000", 
                "-181/500000", 
                "1323/5000000", 
                "1071/5000000", 
                "-333/2500000", 
                "-19/80000", 
                "777/10000000", 
                "847/5000000", 
                "-11/1000000", 
                "683/5000000", 
                "19/1000000", 
                "-111/1000000", 
                "-627/2500000", 
                "-93/1000000", 
                "-91/2000000", 
                "-351/10000000", 
                "91/2500000", 
                "-2971/10000000", 
                "1207/2000000", 
                0, 
                0, 
                0
            ], 
            [
                "224623/5000000", 
                "-383497/400000", 
                "-26673/15625", 
                "532551/2500000", 
                "-6575109/5000000", 
                "1846989/5000000", 
                "4339181/5000000", 
                "2309617/10000000", 
                "-1671747/10000000", 
                "5331737/10000000", 
                "6628393/10000000", 
                "-168253/10000000", 
                "3398687/5000000", 
                "-70953/625000", 
                "-7442579/10000000", 
                "-3326283/5000000", 
                "38819/10000000", 
                "-5663/10000000", 
                "-274643/5000000", 
                "-17/50000", 
                "-6081/5000000", 
                "7373/5000000", 
                "-11347/2500000", 
                "49/156250", 
                "-15017/10000000", 
                "81/1250000", 
                "12741/10000000", 
                "-87/400000", 
                "-1037/2000000", 
                "7469/10000000", 
                "-8069/5000000", 
                "221/2000000", 
                "-3957/10000000", 
                "-17/500000", 
                "-31/500000", 
                "1741/1000000", 
                "-79/5000000", 
                "-8761/10000000", 
                "-6067/10000000", 
                "-877/5000000", 
                "-67/5000000", 
                "351/5000000", 
                "3107/10000000", 
                "-543/2500000", 
                "-689/10000000", 
                "2199/10000000", 
                "2227/10000000", 
                "1109/5000000", 
                "-453/2500000", 
                "1409/10000000", 
                "-841/10000000", 
                "1399/10000000", 
                "-111/1000000", 
                "1331/10000000", 
                "-109/1250000", 
                "-47/2000000", 
                "-1107/5000000", 
                "91/2500000", 
                "4291/10000000", 
                "-159/1000000", 
                "493/1000000", 
                0, 
                0
            ], 
            [
                "224623/5000000", 
                "-383497/400000", 
                "12306477/10000000", 
                "-12020727/10000000", 
                "11121357/10000000", 
                "-7930267/10000000", 
                "4339181/5000000", 
                "-1311023/10000000", 
                "1265927/5000000", 
                "859037/1250000", 
                "2506719/5000000", 
                "-168253/10000000", 
                "3398687/5000000", 
                "283839/2500000", 
                "297697/400000", 
                "-4796987/10000000", 
                "-9439/2500000", 
                "-341/500000", 
                "-4642131/10000000", 
                "-17/50000", 
                "1871/1000000", 
                "-3911/10000000", 
                "-11347/2500000", 
                "-479/1250000", 
                "767/500000", 
                "-1687/10000000", 
                "-12247/10000000", 
                "509/10000000", 
                "-1289/2500000", 
                "7469/10000000", 
                "389/250000", 
                "-4421/10000000", 
                "3527/10000000", 
                "-73/400000", 
                "-31/500000", 
                "-19047/10000000", 
                "1511/10000000", 
                "2747/5000000", 
                "-83/5000000", 
                "-4673/10000000", 
                "-1629/10000000", 
                "351/5000000", 
                "-2639/10000000", 
                "1361/5000000", 
                "-689/10000000", 
                "-2581/10000000", 
                "-79/312500", 
                "-611/10000000", 
                "1649/10000000", 
                "793/5000000", 
                "357/2500000", 
                "1399/10000000", 
                "-111/1000000", 
                "-1533/10000000", 
                "427/10000000", 
                "-2003/10000000", 
                "-243/2500000", 
                "91/2500000", 
                "-3321/10000000", 
                "787/2500000", 
                "-147/10000000", 
                "77/156250", 
                0
            ], 
            [
                "-6742243/10000000", 
                "175451/125000", 
                "-2664873/5000000", 
                "-11064501/10000000", 
                "-6954873/10000000", 
                "-14521867/10000000", 
                "-3004737/5000000", 
                "-4195309/5000000", 
                "-3613497/5000000", 
                "-2517227/5000000", 
                "-4802533/10000000", 
                "127951/10000000", 
                "-81/5000000", 
                "187/10000000", 
                "-293/10000000", 
                "-9/500000", 
                "-55647/10000000", 
                "5969/5000000", 
                "-1/2500000", 
                "-16829/10000000", 
                "139/500000", 
                "23/50000", 
                "-1331/10000000", 
                "6/78125", 
                "-117/1000000", 
                "177/2500000", 
                "-759/5000000", 
                "203/1250000", 
                "1961/2500000", 
                "-16169/10000000", 
                "97/2000000", 
                "2781/10000000", 
                "673/10000000", 
                "3391/10000000", 
                "33/2000000", 
                "1079/10000000", 
                "-359/10000000", 
                "1319/10000000", 
                "871/2000000", 
                "1173/10000000", 
                "379/5000000", 
                "-1/8000", 
                "53/10000000", 
                "31/5000000", 
                "-779/5000000", 
                "21/10000000", 
                "279/5000000", 
                "-703/5000000", 
                "-23/1250000", 
                "-1367/5000000", 
                "-23/5000000", 
                "-1389/10000000", 
                "341/2500000", 
                0, 
                "-1/10000000", 
                "-1/10000000", 
                "-1/10000000", 
                "-7/125000", 
                "-271/2000000", 
                "-2177/10000000", 
                "-1371/10000000", 
                "-1413/10000000", 
                "61/312500"
            ]
        ], 
        [
            [
                "1143111/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "9520103/10000000", 
                "7241617/5000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "9520103/10000000", 
                "-3845639/10000000", 
                "279267/200000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "9520103/10000000", 
                "-3845639/10000000", 
                "-1009589/2000000", 
                "13018963/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "4043637/10000000", 
                "-1039979/10000000", 
                "-1365119/10000000", 
                "-3889767/5000000", 
                "6664437/2000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "4043637/10000000", 
                "-1039979/10000000", 
                "-6759869/10000000", 
                "-2042601/5000000", 
                "-16652057/10000000", 
                "28863073/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "4043637/10000000", 
                "-6241081/10000000", 
                "-174847/625000", 
                "-2042601/5000000", 
                "-16652057/10000000", 
                "-3603973/1250000", 
                "671793/5000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "9673261/10000000", 
                "5474089/10000000", 
                "7185517/10000000", 
                "279973/2000000", 
                "-150887/500000", 
                "14087/5000000", 
                "241961/2000000", 
                "13074319/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "9673261/10000000", 
                "547409/1000000", 
                "-323119/2500000", 
                "900701/1250000", 
                "306491/2000000", 
                "-324979/1250000", 
                "241961/2000000", 
                "-653459/1000000", 
                "452967/400000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1253647/2500000", 
                "3293727/10000000", 
                "-5691/31250", 
                "1552791/1250000", 
                "-325163/625000", 
                "-861153/1250000", 
                "5846911/10000000", 
                "4793269/10000000", 
                "-1688837/5000000", 
                "24306977/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1253647/2500000", 
                "3293727/10000000", 
                "6120263/5000000", 
                "698223/2500000", 
                "-841857/2500000", 
                "-7949149/10000000", 
                "5846911/10000000", 
                "-5321227/10000000", 
                "2463463/10000000", 
                "-5189341/2500000", 
                "790473/625000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1049633/2000000", 
                "1987709/1250000", 
                "-4264951/10000000", 
                "-1557003/2500000", 
                "-4658117/10000000", 
                "-403259/500000", 
                "-33521/156250", 
                "-198691/400000", 
                "-8601319/10000000", 
                "1285191/10000000", 
                "1144811/2500000", 
                "1075939/2000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "9673261/10000000", 
                "-1349791/5000000", 
                "4934411/10000000", 
                "900701/1250000", 
                "306491/2000000", 
                "2653331/10000000", 
                "1087471/10000000", 
                "-653459/1000000", 
                "-2828819/2500000", 
                "13063/10000000", 
                "9309/2000000", 
                "-24223/5000000", 
                "443617/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1253647/2500000", 
                "-328789/1250000", 
                "2691947/10000000", 
                "1552791/1250000", 
                "-325163/625000", 
                "1788483/2500000", 
                "5519877/10000000", 
                "4793269/10000000", 
                "3403059/10000000", 
                "-1758173/1250000", 
                "-4812123/5000000", 
                "1727563/2000000", 
                "147351/500000", 
                "2945499/2000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1049633/2000000", 
                "-4167063/5000000", 
                "14198427/10000000", 
                "-1557003/2500000", 
                "-4658117/10000000", 
                "795657/1000000", 
                "-314807/1250000", 
                "-198691/400000", 
                "1073981/1250000", 
                "-81921/1250000", 
                "-1167957/5000000", 
                "-165097/625000", 
                "-438207/10000000", 
                "1593091/10000000", 
                "3005469/5000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "5014589/10000000", 
                "5463291/5000000", 
                "1606411/2500000", 
                "698223/2500000", 
                "-841857/2500000", 
                "8212707/10000000", 
                "5470537/10000000", 
                "-5321227/10000000", 
                "-152093/625000", 
                "1752591/2500000", 
                "5017123/10000000", 
                "-4432381/5000000", 
                "-177387/2000000", 
                "-4727769/2500000", 
                "8916053/10000000", 
                "404677/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1049633/2000000", 
                "-4167063/5000000", 
                "-273493/250000", 
                "2746657/2500000", 
                "9219633/10000000", 
                "-58649/10000000", 
                "-314807/1250000", 
                "1984879/2000000", 
                "-1623/2000000", 
                "-20493/312500", 
                "-2335799/10000000", 
                "-165097/625000", 
                "-438207/10000000", 
                "-797159/5000000", 
                "-6010069/10000000", 
                "-57051/10000000", 
                "7167/1250000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "5014589/10000000", 
                "-328789/1250000", 
                "10608989/10000000", 
                "3500363/5000000", 
                "17593/20000", 
                "-931379/10000000", 
                "5519877/10000000", 
                "551829/10000000", 
                "5852497/10000000", 
                "3501813/5000000", 
                "-7768693/5000000", 
                "1727563/2000000", 
                "147351/500000", 
                "-2941801/2000000", 
                "-7907/10000000", 
                "297749/5000000", 
                "-4657/1250000", 
                "86769/2000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1253647/2500000", 
                "5463291/5000000", 
                "3513/125000", 
                "3500363/5000000", 
                "17593/20000", 
                "1187321/10000000", 
                "5470537/10000000", 
                "551829/10000000", 
                "-5825187/10000000", 
                "-3376079/10000000", 
                "3966069/5000000", 
                "-4432381/5000000", 
                "-177387/2000000", 
                "18898909/10000000", 
                "-8911519/10000000", 
                "-11213/156250", 
                "-4657/1250000", 
                "-19953/500000", 
                "85107/5000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "177939/1000000", 
                "-1846643/2000000", 
                "87169/312500", 
                "4073309/10000000", 
                "4075719/10000000", 
                "7056801/10000000", 
                "248229/2500000", 
                "-1164759/10000000", 
                "-1008447/5000000", 
                "-361677/10000000", 
                "-644343/5000000", 
                "-4766617/5000000", 
                "-692921/10000000", 
                "-1659/5000000", 
                "1487/10000000", 
                "-26739/2500000", 
                "521/250000", 
                "-239/31250", 
                "6357/5000000", 
                "18981/5000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "177939/1000000", 
                "1285229/2500000", 
                "-816113/1000000", 
                "407331/1000000", 
                "4075719/10000000", 
                "-7002931/10000000", 
                "1320337/10000000", 
                "-1164759/10000000", 
                "404647/2000000", 
                "-1377737/5000000", 
                "1493069/10000000", 
                "4742823/10000000", 
                "140927/2500000", 
                "-5152273/10000000", 
                "-2913189/5000000", 
                "2897/250000", 
                "521/250000", 
                "9417/1250000", 
                "-18311/10000000", 
                "-8163/5000000", 
                "34273/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "177939/1000000", 
                "1285229/2500000", 
                "337409/500000", 
                "-191769/312500", 
                "-4051283/5000000", 
                "7687/2500000", 
                "1320337/10000000", 
                "2334553/10000000", 
                "297/1250000", 
                "3129969/10000000", 
                "-79357/5000000", 
                "4742823/10000000", 
                "140927/2500000", 
                "1031157/2000000", 
                "1164951/2000000", 
                "9/1250000", 
                "-5051/1000000", 
                "1179/10000000", 
                "5769/10000000", 
                "-8163/5000000", 
                "-1293/500000", 
                "22491/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "487571/2000000", 
                "465429/1000000", 
                "3054707/5000000", 
                "-941313/2500000", 
                "-7439961/10000000", 
                "9767/2500000", 
                "167763/1000000", 
                "3340869/2500000", 
                "83/1000000", 
                "8396931/10000000", 
                "-1167659/2500000", 
                "1935343/2000000", 
                "670967/5000000", 
                "3220383/2500000", 
                "3466031/5000000", 
                "-73343/10000000", 
                "-84329/10000000", 
                "2197/5000000", 
                "43/20000", 
                "-6651/2500000", 
                "-21071/5000000", 
                "1869/1000000", 
                "72249/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "513039/2000000", 
                "-705483/1250000", 
                "2828211/10000000", 
                "4376557/10000000", 
                "-7487527/5000000", 
                "-617821/2500000", 
                "85359/2000000", 
                "8993663/10000000", 
                "5935631/5000000", 
                "-192983/125000", 
                "1667441/1250000", 
                "-61333/5000000", 
                "-318907/2500000", 
                "-1978831/10000000", 
                "-213881/250000", 
                "-129507/10000000", 
                "8449/2000000", 
                "-107069/10000000", 
                "301/2500000", 
                "769/2000000", 
                "5133/1000000", 
                "-20689/10000000", 
                "-4223/2500000", 
                "10353787/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "513039/2000000", 
                "4225269/10000000", 
                "-4690317/10000000", 
                "4376557/10000000", 
                "-7487527/5000000", 
                "2488473/10000000", 
                "311293/10000000", 
                "8993663/10000000", 
                "-11874361/10000000", 
                "1133343/5000000", 
                "-2417957/10000000", 
                "-12401493/10000000", 
                "-1008269/10000000", 
                "-8699741/5000000", 
                "1604/3125", 
                "79981/2500000", 
                "8449/2000000", 
                "98957/10000000", 
                "-40899/10000000", 
                "2793/625000", 
                "12773/5000000", 
                "-20689/10000000", 
                "-4223/2500000", 
                "-2588391/2500000", 
                "33973/5000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "513039/2000000", 
                "-5643863/10000000", 
                "1529059/5000000", 
                "1054779/2500000", 
                "1335721/2500000", 
                "-3551523/2500000", 
                "85359/2000000", 
                "2893549/5000000", 
                "13723059/10000000", 
                "10062503/5000000", 
                "671677/2000000", 
                "-61333/5000000", 
                "-318907/2500000", 
                "986221/5000000", 
                "8557731/10000000", 
                "-57949/10000000", 
                "-30767/5000000", 
                "-70727/10000000", 
                "5473/2500000", 
                "769/2000000", 
                "-13077/2500000", 
                "723/400000", 
                "11543/10000000", 
                "-10353461/10000000", 
                "29391/10000000", 
                "38837/5000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "487571/2000000", 
                "465429/1000000", 
                "-2859617/5000000", 
                "270939/625000", 
                "3751803/10000000", 
                "-1606209/2500000", 
                "167763/1000000", 
                "-834799/1250000", 
                "18086/15625", 
                "-30003/31250", 
                "380577/10000000", 
                "1935343/2000000", 
                "670967/5000000", 
                "-12871703/10000000", 
                "-3468201/5000000", 
                "48477/1250000", 
                "33771/10000000", 
                "226393/10000000", 
                "-11143/2000000", 
                "-6651/2500000", 
                "44063/10000000", 
                "-13553/10000000", 
                "-22881/10000000", 
                "43/10000000", 
                "5381/10000000", 
                "-8587/10000000", 
                "67777/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "641299/2500000", 
                "4225269/10000000", 
                "5776171/10000000", 
                "-279091/1000000", 
                "9638937/10000000", 
                "-11727559/10000000", 
                "311293/10000000", 
                "-14779909/10000000", 
                "927457/5000000", 
                "-3193803/10000000", 
                "-885439/10000000", 
                "-12401493/10000000", 
                "-1008269/10000000", 
                "8695313/5000000", 
                "-5128793/10000000", 
                "-37973/625000", 
                "19469/10000000", 
                "-149837/5000000", 
                "74309/10000000", 
                "2793/625000", 
                "-32853/10000000", 
                "577/5000000", 
                "4217/10000000", 
                "10353419/10000000", 
                "-15769/2500000", 
                "-7161/2000000", 
                "-22713/10000000", 
                "11473/2500000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-206139/312500", 
                "-290109/1000000", 
                "-853647/5000000", 
                "-1246561/5000000", 
                "-1182531/10000000", 
                "-255933/1250000", 
                "-416717/10000000", 
                "4089403/5000000", 
                "14162397/10000000", 
                "171263/1250000", 
                "976359/2000000", 
                "9843959/10000000", 
                "1289/156250", 
                "2191/10000000", 
                "-271/2500000", 
                "75811/10000000", 
                "-15037/5000000", 
                "41971/10000000", 
                "-529/625000", 
                "-2159/500000", 
                "1431/5000000", 
                "7651/10000000", 
                "187/1250000", 
                "101/10000000", 
                "4047/10000000", 
                "12403/5000000", 
                "4921/10000000", 
                "-12847/10000000", 
                "5193/5000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-952231/10000000", 
                "777453/10000000", 
                "-296253/10000000", 
                "-2956037/10000000", 
                "-667073/2000000", 
                "-2018753/2500000", 
                "-18941/2000000", 
                "5918739/10000000", 
                "-385787/5000000", 
                "7839187/5000000", 
                "112557/312500", 
                "305999/500000", 
                "-67599/2500000", 
                "-6067383/10000000", 
                "5788101/5000000", 
                "51681/2000000", 
                "-67331/10000000", 
                "43459/5000000", 
                "-2463/1250000", 
                "-129/200000", 
                "-517/312500", 
                "4571/5000000", 
                "11477/10000000", 
                "2115681/10000000", 
                "337/500000", 
                "198/78125", 
                "-723/2500000", 
                "-4041/5000000", 
                "-7009/10000000", 
                "77561/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-952231/10000000", 
                "777453/10000000", 
                "-662253/2500000", 
                "-268973/2000000", 
                "-1331913/2500000", 
                "-138487/200000", 
                "-18941/2000000", 
                "-28332/78125", 
                "2370407/5000000", 
                "-11514693/10000000", 
                "2808429/2500000", 
                "305999/500000", 
                "-67599/2500000", 
                "606673/1000000", 
                "-11576211/10000000", 
                "-264273/10000000", 
                "11689/5000000", 
                "-31739/2500000", 
                "5429/2500000", 
                "-129/200000", 
                "18483/10000000", 
                "-3959/10000000", 
                "-949/1250000", 
                "-423081/2000000", 
                "12303/10000000", 
                "39669/10000000", 
                "15069/10000000", 
                "-7223/10000000", 
                "-7009/10000000", 
                "-14899/2000000", 
                "21593/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "513039/2000000", 
                "4446923/10000000", 
                "-4629271/10000000", 
                "1054779/2500000", 
                "1068577/2000000", 
                "22204/15625", 
                "-234967/10000000", 
                "2893549/5000000", 
                "-6862351/5000000", 
                "-11964251/10000000", 
                "-3858633/10000000", 
                "1564517/1250000", 
                "589353/2500000", 
                "11478829/10000000", 
                "6558281/10000000", 
                "3111/625000", 
                "-30767/5000000", 
                "36823/5000000", 
                "-1903/2500000", 
                "-48877/10000000", 
                "-1189/625000", 
                "723/400000", 
                "11543/10000000", 
                "10353431/10000000", 
                "-19277/5000000", 
                "-1729/312500", 
                "-2159/10000000", 
                "-19569/10000000", 
                "-581/5000000", 
                "4741/2000000", 
                "-1167/2000000", 
                "44577/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "641299/2500000", 
                "4446923/10000000", 
                "5607309/10000000", 
                "-279091/1000000", 
                "1204867/1250000", 
                "1466167/1250000", 
                "-234967/10000000", 
                "-14779909/10000000", 
                "-1847223/10000000", 
                "820933/1000000", 
                "-1904093/2000000", 
                "1564517/1250000", 
                "589353/2500000", 
                "-11463601/10000000", 
                "-6564771/10000000", 
                "106141/2500000", 
                "19469/10000000", 
                "304801/10000000", 
                "-49223/10000000", 
                "-48877/10000000", 
                "3277/1250000", 
                "577/5000000", 
                "4217/10000000", 
                "-1035361/1000000", 
                "4869/10000000", 
                "14573/10000000", 
                "2179/1000000", 
                "-12573/5000000", 
                "-581/5000000", 
                "-24393/10000000", 
                "199/2000000", 
                "-41213/10000000", 
                "4247/2500000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "487571/2000000", 
                "-3374881/5000000", 
                "2968631/10000000", 
                "270939/625000", 
                "3751803/10000000", 
                "1299193/2000000", 
                "1376733/10000000", 
                "-834799/1250000", 
                "-2891071/2500000", 
                "1221091/10000000", 
                "4350849/10000000", 
                "-19416813/10000000", 
                "-1053171/5000000", 
                "-293/312500", 
                "4041/10000000", 
                "-293657/10000000", 
                "33771/10000000", 
                "-2301/100000", 
                "1503/400000", 
                "51221/10000000", 
                "-5069/10000000", 
                "-13553/10000000", 
                "-22881/10000000", 
                "-1/1250000", 
                "5381/10000000", 
                "529/1250000", 
                "-32007/10000000", 
                "4229/2500000", 
                "2253/2000000", 
                "37/1000000", 
                "2607/10000000", 
                "-679/2000000", 
                "-2143/1250000", 
                "53849/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-952231/10000000", 
                "-9841/200000", 
                "167721/2500000", 
                "-1478019/5000000", 
                "-667073/2000000", 
                "161237/200000", 
                "-470497/10000000", 
                "5918739/10000000", 
                "767083/10000000", 
                "-12034113/10000000", 
                "3338221/10000000", 
                "4708413/10000000", 
                "194143/5000000", 
                "2745047/2000000", 
                "10026057/10000000", 
                "-140231/10000000", 
                "-67331/10000000", 
                "-87679/10000000", 
                "15977/10000000", 
                "-6081/5000000", 
                "-6469/5000000", 
                "4571/5000000", 
                "11477/10000000", 
                "-2115591/10000000", 
                "1289/625000", 
                "49/62500", 
                "1183/10000000", 
                "-23243/10000000", 
                "-563/1250000", 
                "-35667/10000000", 
                "559/1250000", 
                "3159/500000", 
                "-6269/5000000", 
                "669/10000000", 
                "13379/5000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-206139/312500", 
                "-437851/5000000", 
                "-3250281/10000000", 
                "-1246561/5000000", 
                "-1182531/10000000", 
                "1012923/5000000", 
                "-20463/400000", 
                "4089403/5000000", 
                "-14168503/10000000", 
                "79771/1000000", 
                "-2867153/10000000", 
                "-4912239/10000000", 
                "-65377/5000000", 
                "255159/625000", 
                "1066387/1250000", 
                "-36651/10000000", 
                "-15037/5000000", 
                "-20963/5000000", 
                "4341/5000000", 
                "21153/10000000", 
                "-4719/1250000", 
                "7651/10000000", 
                "187/1250000", 
                "-37/5000000", 
                "253/625000", 
                "-589/400000", 
                "-4121/10000000", 
                "3463/10000000", 
                "-807/2000000", 
                "10483/10000000", 
                "-41/625000", 
                "10251/5000000", 
                "-1493/2500000", 
                "27/5000000", 
                "-6177/10000000", 
                "271/400000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-952231/10000000", 
                "-690089/2500000", 
                "46171/10000000", 
                "-268973/2000000", 
                "-1331913/2500000", 
                "3456217/5000000", 
                "-416933/10000000", 
                "-28332/78125", 
                "-4740973/10000000", 
                "2009469/2500000", 
                "-10234017/10000000", 
                "-5406797/5000000", 
                "-25279/1000000", 
                "-11614643/10000000", 
                "6773177/10000000", 
                "69773/2500000", 
                "11689/5000000", 
                "125297/10000000", 
                "-5967/2000000", 
                "973/500000", 
                "17/80000", 
                "-3959/10000000", 
                "-949/1250000", 
                "26443/125000", 
                "-1579/10000000", 
                "-12777/2500000", 
                "-6829/5000000", 
                "17317/10000000", 
                "11497/10000000", 
                "15337/2500000", 
                "-17149/10000000", 
                "-1097/500000", 
                "189/5000000", 
                "-1/62500", 
                "-849/1250000", 
                "851/5000000", 
                "2487/2500000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-952231/10000000", 
                "-9841/200000", 
                "-599729/2000000", 
                "-443139/10000000", 
                "8649807/10000000", 
                "569853/5000000", 
                "-470497/10000000", 
                "-458761/2000000", 
                "68873/125000", 
                "2402741/2000000", 
                "-1705469/5000000", 
                "4708413/10000000", 
                "194143/5000000", 
                "-3430367/2500000", 
                "-5013859/5000000", 
                "260343/10000000", 
                "48053/10000000", 
                "176697/10000000", 
                "-30177/10000000", 
                "-6081/5000000", 
                "7881/5000000", 
                "-1593/10000000", 
                "-1593/5000000", 
                "42313/200000", 
                "-6511/2500000", 
                "1349/2000000", 
                "12731/10000000", 
                "-129/312500", 
                "-563/1250000", 
                "17751/5000000", 
                "-1127/2000000", 
                "-63191/10000000", 
                "6243/5000000", 
                "669/10000000", 
                "-3147/1250000", 
                "1689/10000000", 
                "-39/312500", 
                "4409/5000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-952231/10000000", 
                "-690089/2500000", 
                "-635299/5000000", 
                "-443139/10000000", 
                "8649807/10000000", 
                "-1160373/10000000", 
                "-416933/10000000", 
                "-458761/2000000", 
                "-1377651/2500000", 
                "-2437823/2000000", 
                "-911439/2000000", 
                "-5406797/5000000", 
                "-25279/1000000", 
                "11611341/10000000", 
                "-3385689/5000000", 
                "-100513/2500000", 
                "48053/10000000", 
                "-174369/10000000", 
                "1299/312500", 
                "973/500000", 
                "-2101/5000000", 
                "-1593/10000000", 
                "-1593/5000000", 
                "-84631/400000", 
                "-12159/10000000", 
                "-29057/10000000", 
                "-1317/1250000", 
                "783/312500", 
                "11497/10000000", 
                "-63697/10000000", 
                "19/312500", 
                "5107/2500000", 
                "-2003/2500000", 
                "-1/62500", 
                "3017/5000000", 
                "-5411/10000000", 
                "-427/2000000", 
                "-331/1250000", 
                "8411/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-206139/312500", 
                "-437851/5000000", 
                "-574741/5000000", 
                "-491469/1250000", 
                "73303/312500", 
                "-5957/5000000", 
                "-20463/400000", 
                "-8179843/5000000", 
                "503/2000000", 
                "-86923/400000", 
                "-406677/2000000", 
                "-4912239/10000000", 
                "-65377/5000000", 
                "-4084639/10000000", 
                "-8530079/10000000", 
                "-17369/5000000", 
                "55809/10000000", 
                "-27/10000000", 
                "-133/10000000", 
                "21153/10000000", 
                "33507/10000000", 
                "-9501/5000000", 
                "-143/625000", 
                "-27/10000000", 
                "-1631/2000000", 
                "-81/78125", 
                "39/2500000", 
                "2307/2500000", 
                "-807/2000000", 
                "-2563/2500000", 
                "143/625000", 
                "-21231/10000000", 
                "573/2500000", 
                "27/5000000", 
                "39/62500", 
                "-1527/5000000", 
                "-53/200000", 
                "-9/125000", 
                "-981/10000000", 
                "209/400000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "161083/156250", 
                "-805917/5000000", 
                "-26447/125000", 
                "-772399/2500000", 
                "-11671/10000000", 
                "-1263/625000", 
                "-3471/40000", 
                "-393/2500000", 
                "-1361/5000000", 
                "-1007/2500000", 
                "-897/625000", 
                "15019/10000000", 
                "-16953/1250000", 
                "-29/1000000", 
                "103/5000000", 
                "-6747/5000000", 
                "6787/5000000", 
                "1/5000000", 
                "1/1000000", 
                "1133/5000000", 
                "3589/10000000", 
                "1919/2000000", 
                "509/5000000", 
                "-1/10000000", 
                "-251/10000000", 
                "-497/10000000", 
                "277/2000000", 
                "-129/2500000", 
                "-149/1250000", 
                "9/250000", 
                "2537/10000000", 
                "-1533/10000000", 
                "-7743/10000000", 
                "409/10000000", 
                "183/5000000", 
                "-2257/5000000", 
                "2927/5000000", 
                "481/1250000", 
                "2623/5000000", 
                "-2439/5000000", 
                "4433/5000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-3376517/5000000", 
                "-1546209/2500000", 
                "-209953/1250000", 
                "-2823619/10000000", 
                "-1495009/1250000", 
                "1751111/10000000", 
                "-346383/10000000", 
                "1533811/1000000", 
                "1771891/2500000", 
                "-448229/1000000", 
                "-1777073/10000000", 
                "8936759/10000000", 
                "909473/10000000", 
                "16646181/10000000", 
                "74443/2500000", 
                "-14679/625000", 
                "-4791/1000000", 
                "-12993/2000000", 
                "7299/2500000", 
                "-8463/2000000", 
                "-29321/10000000", 
                "2081/1000000", 
                "6193/5000000", 
                "4061509/5000000", 
                "-36093/10000000", 
                "-24811/10000000", 
                "-1497/2500000", 
                "3729/10000000", 
                "1637/5000000", 
                "-3153/10000000", 
                "-1527/10000000", 
                "217/250000", 
                "-1871/5000000", 
                "-281/1250000", 
                "5971/10000000", 
                "-867/2000000", 
                "5917/10000000", 
                "-1021/2500000", 
                "-629/2500000", 
                "651/1250000", 
                "249/5000000", 
                "3067/2000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-3376517/5000000", 
                "22887/10000000", 
                "-6408807/10000000", 
                "-2823619/10000000", 
                "-1495009/1250000", 
                "-1765337/10000000", 
                "-264493/10000000", 
                "1533811/1000000", 
                "-7097073/10000000", 
                "8337663/5000000", 
                "-681813/1000000", 
                "1954937/5000000", 
                "550951/10000000", 
                "420819/2500000", 
                "6169291/10000000", 
                "91561/10000000", 
                "-4791/1000000", 
                "71211/10000000", 
                "1367/10000000", 
                "-8273/10000000", 
                "-12703/2500000", 
                "2081/1000000", 
                "6193/5000000", 
                "-203077/250000", 
                "3443/2000000", 
                "4197/2000000", 
                "2031/5000000", 
                "-1001/5000000", 
                "-7191/10000000", 
                "-393/10000000", 
                "5393/10000000", 
                "-8571/5000000", 
                "1239/10000000", 
                "-1627/10000000", 
                "-3583/10000000", 
                "-99/625000", 
                "33/80000", 
                "-1173/10000000", 
                "-1163/2500000", 
                "651/1250000", 
                "249/5000000", 
                "13319/10000000", 
                "19/25000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-7643903/10000000", 
                "-161553/625000", 
                "-3392979/10000000", 
                "333739/1250000", 
                "-4514729/2500000", 
                "-37/80000", 
                "-39719/2000000", 
                "8167487/10000000", 
                "-1357/5000000", 
                "-2062281/5000000", 
                "235663/2000000", 
                "-5544631/10000000", 
                "-746197/10000000", 
                "-6573951/10000000", 
                "-2839657/5000000", 
                "25703/10000000", 
                "24103/5000000", 
                "-501/2500000", 
                "-1961/2000000", 
                "557/400000", 
                "22057/10000000", 
                "-7899/5000000", 
                "-2251/1250000", 
                "61/10000000", 
                "18511/10000000", 
                "-5249/5000000", 
                "-39/500000", 
                "397/400000", 
                "3199/10000000", 
                "-837/625000", 
                "-831/10000000", 
                "-9953/5000000", 
                "7421/10000000", 
                "-1493/10000000", 
                "-93/125000", 
                "637/5000000", 
                "413/2500000", 
                "-1127/5000000", 
                "-24/78125", 
                "1571/10000000", 
                "-7/20000", 
                "1359/2000000", 
                "901/5000000", 
                "2381/5000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-6753033/10000000", 
                "-1236967/2000000", 
                "-2025441/10000000", 
                "-1293401/5000000", 
                "7493573/10000000", 
                "-9484517/10000000", 
                "-346383/10000000", 
                "-763613/5000000", 
                "8413661/5000000", 
                "290307/1000000", 
                "-3849817/10000000", 
                "8936759/10000000", 
                "909473/10000000", 
                "-16636731/10000000", 
                "-301859/10000000", 
                "53179/1000000", 
                "11801/10000000", 
                "73857/2500000", 
                "-16569/2500000", 
                "-8463/2000000", 
                "35781/10000000", 
                "-177/500000", 
                "-221/500000", 
                "-1624609/2000000", 
                "29431/10000000", 
                "17367/10000000", 
                "3351/2000000", 
                "-7481/5000000", 
                "1637/5000000", 
                "2603/10000000", 
                "-293/1250000", 
                "-189/200000", 
                "-151/10000000", 
                "-281/1250000", 
                "-3757/5000000", 
                "3103/10000000", 
                "-199/1000000", 
                "-4209/10000000", 
                "6857/10000000", 
                "-549/2500000", 
                "249/5000000", 
                "-1229/2000000", 
                "-1977/10000000", 
                "-1883/10000000", 
                "6891/5000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-3821951/5000000", 
                "-161553/625000", 
                "1857973/5000000", 
                "-219829/1000000", 
                "1804111/2000000", 
                "-15644617/10000000", 
                "-39719/2000000", 
                "-4084489/10000000", 
                "7072821/10000000", 
                "82707/200000", 
                "-1139877/10000000", 
                "-5544631/10000000", 
                "-746197/10000000", 
                "1313921/2000000", 
                "2840601/5000000", 
                "-3257/200000", 
                "-30443/10000000", 
                "-51541/5000000", 
                "26231/10000000", 
                "557/400000", 
                "-2701/1000000", 
                "511/2000000", 
                "3799/5000000", 
                "-19/2000000", 
                "-9081/10000000", 
                "853/5000000", 
                "-7847/5000000", 
                "1379/625000", 
                "3199/10000000", 
                "12631/10000000", 
                "-4527/10000000", 
                "1327/625000", 
                "-29/400000", 
                "-1493/10000000", 
                "6261/10000000", 
                "-117/2500000", 
                "-3203/10000000", 
                "-1013/2000000", 
                "51/500000", 
                "567/10000000", 
                "-7/20000", 
                "-177/500000", 
                "-403/2000000", 
                "-63/1250000", 
                "703/1250000", 
                "243/500000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-6753033/10000000", 
                "22887/10000000", 
                "-2467/78125", 
                "-1399227/2000000", 
                "444769/1000000", 
                "-11241787/10000000", 
                "-264493/10000000", 
                "-13813091/10000000", 
                "9737791/10000000", 
                "-17787837/10000000", 
                "2854157/10000000", 
                "1954937/5000000", 
                "550951/10000000", 
                "-1678553/10000000", 
                "-154283/250000", 
                "14071/2500000", 
                "16103/5000000", 
                "44889/10000000", 
                "-19279/10000000", 
                "-8273/10000000", 
                "51997/10000000", 
                "-17643/10000000", 
                "-6183/10000000", 
                "1624607/2000000", 
                "-10073/5000000", 
                "-17143/5000000", 
                "399/1250000", 
                "4541/10000000", 
                "-7191/10000000", 
                "1879/10000000", 
                "507/1000000", 
                "51/31250", 
                "-5387/10000000", 
                "-1627/10000000", 
                "2693/10000000", 
                "307/1000000", 
                "-563/1250000", 
                "-1103/2500000", 
                "1241/2500000", 
                "-599/5000000", 
                "249/5000000", 
                "-6317/10000000", 
                "-759/2000000", 
                "-2667/10000000", 
                "5547/5000000", 
                "43/200000", 
                "1357/2000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-4898963/10000000", 
                "-5172387/10000000", 
                "-19059/125000", 
                "-1113257/5000000", 
                "-752417/1000000", 
                "-6513767/5000000", 
                "-170279/10000000", 
                "2538299/5000000", 
                "4395311/5000000", 
                "600701/2000000", 
                "535087/500000", 
                "2422233/2000000", 
                "-100529/5000000", 
                "447/5000000", 
                "-77/1250000", 
                "3961/1000000", 
                "-20013/5000000", 
                "177/625000", 
                "-4017/10000000", 
                "-26937/10000000", 
                "2411/10000000", 
                "3223/5000000", 
                "1853/5000000", 
                "111/5000000", 
                "14783/10000000", 
                "52177/10000000", 
                "5319/5000000", 
                "-17/12500", 
                "-4133/5000000", 
                "333/2000000", 
                "469/400000", 
                "-17/1000000", 
                "-857/10000000", 
                "-39/312500", 
                "-287/10000000", 
                "17/2000000", 
                "-73/1250000", 
                "-447/2500000", 
                "-893/10000000", 
                "131/10000000", 
                "189/2000000", 
                "2319/10000000", 
                "21/250000", 
                "97/10000000", 
                "937/2500000", 
                "1359/10000000", 
                "1601/10000000", 
                "1737/5000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-3821951/5000000", 
                "2134449/5000000", 
                "-94087/625000", 
                "-219829/1000000", 
                "1804111/2000000", 
                "15618413/10000000", 
                "-463321/5000000", 
                "-4084489/10000000", 
                "-7072689/10000000", 
                "-2909/2000000", 
                "-25913/5000000", 
                "5551561/5000000", 
                "340921/2500000", 
                "4621/10000000", 
                "-1041/5000000", 
                "74949/5000000", 
                "-30443/10000000", 
                "26277/2500000", 
                "-3263/2000000", 
                "-30373/10000000", 
                "239/2500000", 
                "511/2000000", 
                "3799/5000000", 
                "7/2000000", 
                "-9081/10000000", 
                "4997/5000000", 
                "12651/10000000", 
                "-3117/1000000", 
                "-1793/2500000", 
                "-13/2000000", 
                "-91/2000000", 
                "419/2000000", 
                "10579/10000000", 
                "1523/10000000", 
                "617/10000000", 
                "2579/10000000", 
                "-57/125000", 
                "1247/5000000", 
                "-181/400000", 
                "567/10000000", 
                "-7/20000", 
                "-4073/10000000", 
                "-1/2500000", 
                "-63/1250000", 
                "-3209/5000000", 
                "-357/2000000", 
                "-467/5000000", 
                "-523/10000000", 
                "3119/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-6753033/10000000", 
                "-155259/5000000", 
                "-6500629/10000000", 
                "-1293401/5000000", 
                "3746787/5000000", 
                "9458111/10000000", 
                "-157503/2000000", 
                "-763613/5000000", 
                "-16829177/10000000", 
                "-1386461/2000000", 
                "7097221/10000000", 
                "-2565177/2000000", 
                "-825471/5000000", 
                "1336371/1250000", 
                "-115721/1250000", 
                "-236543/5000000", 
                "11801/10000000", 
                "-18609/625000", 
                "10989/2000000", 
                "50501/10000000", 
                "-4563/2000000", 
                "-177/500000", 
                "-221/500000", 
                "8123063/10000000", 
                "-23877/10000000", 
                "-13569/10000000", 
                "-13087/10000000", 
                "11519/10000000", 
                "47/78125", 
                "377/10000000", 
                "-229/10000000", 
                "1777/1000000", 
                "-617/625000", 
                "1179/2500000", 
                "-4743/10000000", 
                "61/312500", 
                "-1361/5000000", 
                "1951/2500000", 
                "-391/2000000", 
                "-549/2500000", 
                "249/5000000", 
                "-6317/10000000", 
                "-1329/10000000", 
                "-1883/10000000", 
                "-5731/5000000", 
                "-617/1250000", 
                "-167/1250000", 
                "-1083/10000000", 
                "-1069/5000000", 
                "1033/2000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-6753033/10000000", 
                "-155259/5000000", 
                "-3089/500000", 
                "-1399227/2000000", 
                "444769/1000000", 
                "1402161/1250000", 
                "-157503/2000000", 
                "-13813091/10000000", 
                "-973407/1000000", 
                "1922567/2000000", 
                "2453731/10000000", 
                "-2565177/2000000", 
                "-825471/5000000", 
                "-10704979/10000000", 
                "931767/10000000", 
                "287/80000", 
                "16103/5000000", 
                "-24427/5000000", 
                "-61/5000000", 
                "50501/10000000", 
                "3723/2500000", 
                "-17643/10000000", 
                "-6183/10000000", 
                "-507687/625000", 
                "16581/5000000", 
                "4107/1250000", 
                "-9/1000000", 
                "-907/2500000", 
                "47/78125", 
                "-17/400000", 
                "-23/2000000", 
                "-20191/10000000", 
                "-471/2000000", 
                "1179/2500000", 
                "1457/2000000", 
                "219/10000000", 
                "-2149/10000000", 
                "303/500000", 
                "-2717/10000000", 
                "-599/5000000", 
                "249/5000000", 
                "-7367/10000000", 
                "33/2000000", 
                "-2667/10000000", 
                "-5327/5000000", 
                "-2207/5000000", 
                "-721/2500000", 
                "-1083/10000000", 
                "-1069/5000000", 
                "-117/10000000", 
                "1291/2500000", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-4898963/10000000", 
                "-96599/10000000", 
                "-539157/1000000", 
                "-1113257/5000000", 
                "-7524169/10000000", 
                "2601097/2000000", 
                "-776531/10000000", 
                "2538299/5000000", 
                "-549747/625000", 
                "-843417/5000000", 
                "-5311743/10000000", 
                "-6043207/10000000", 
                "-3143/2500000", 
                "3438269/10000000", 
                "863251/625000", 
                "26709/5000000", 
                "-20013/5000000", 
                "-209/500000", 
                "-323/1250000", 
                "13761/10000000", 
                "-11641/5000000", 
                "3223/5000000", 
                "1853/5000000", 
                "-1/80000", 
                "231/156250", 
                "-17191/5000000", 
                "-2239/2000000", 
                "-97/250000", 
                "4423/10000000", 
                "4121/2000000", 
                "-99/125000", 
                "17059/5000000", 
                "-4849/5000000", 
                "717/10000000", 
                "549/500000", 
                "263/5000000", 
                "961/2000000", 
                "-63/2000000", 
                "-987/5000000", 
                "131/10000000", 
                "189/2000000", 
                "243/1000000", 
                "21/500000", 
                "97/10000000", 
                "-63/156250", 
                "-183/1250000", 
                "-237/2500000", 
                "-717/10000000", 
                "-331/5000000", 
                "-203/2000000", 
                "87/5000000", 
                "759/2500000", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-4898963/10000000", 
                "-96599/10000000", 
                "-317/25000", 
                "-1457959/2500000", 
                "375629/250000", 
                "-4521/2500000", 
                "-776531/10000000", 
                "-10155817/10000000", 
                "99/1250000", 
                "-66167/500000", 
                "-5413759/10000000", 
                "-755401/1250000", 
                "-3143/2500000", 
                "-343923/1000000", 
                "-6905677/5000000", 
                "-9611/1000000", 
                "41477/5000000", 
                "329/2500000", 
                "3221/5000000", 
                "13761/10000000", 
                "21797/10000000", 
                "-2083/2000000", 
                "-6489/10000000", 
                "-49/5000000", 
                "-93/31250", 
                "-18229/10000000", 
                "1813/10000000", 
                "1067/625000", 
                "4423/10000000", 
                "-4399/2000000", 
                "-187/1000000", 
                "-35239/10000000", 
                "1009/2500000", 
                "717/10000000", 
                "-17/16000", 
                "-1271/10000000", 
                "-3279/10000000", 
                "1381/5000000", 
                "753/2000000", 
                "-29/312500", 
                "189/2000000", 
                "-583/1250000", 
                "-1237/10000000", 
                "-141/1250000", 
                "293/10000000", 
                "-717/10000000", 
                "-61/1250000", 
                "-717/10000000", 
                "-331/5000000", 
                "197/10000000", 
                "-101/1000000", 
                "-167/1250000", 
                "1363/5000000", 
                0, 
                0, 
                0
            ], 
            [
                "-2874501/2000000", 
                "-6436187/10000000", 
                "-8448407/10000000", 
                "328367/2500000", 
                "-11059699/5000000", 
                "-7243/5000000", 
                "-622061/10000000", 
                "946923/1250000", 
                "-3859/10000000", 
                "-124281/2500000", 
                "569351/5000000", 
                "51473/5000000", 
                "-290533/10000000", 
                "-551589/10000000", 
                "1422927/10000000", 
                "13329/5000000", 
                "-1203/1250000", 
                "-159/2000000", 
                "-389/1000000", 
                "-91/5000000", 
                "-9/312500", 
                "-2079/5000000", 
                "-2303/5000000", 
                "71/10000000", 
                "21569/10000000", 
                "-359/2000000", 
                "-107/625000", 
                "1209/10000000", 
                "-7/31250", 
                "-847/5000000", 
                "1577/10000000", 
                "-193/500000", 
                "2823/10000000", 
                "-1033/5000000", 
                "3039/10000000", 
                "-177/2500000", 
                "267/1000000", 
                "-51/125000", 
                "-5563/10000000", 
                "5391/10000000", 
                "-3463/10000000", 
                "3113/2500000", 
                "3303/10000000", 
                "613/2000000", 
                "-199/5000000", 
                "263/5000000", 
                "143/2000000", 
                "19/10000000", 
                "-201/10000000", 
                "-1339/10000000", 
                "11/500000", 
                "-41/1000000", 
                "-97/10000000", 
                "41/156250", 
                0, 
                0
            ], 
            [
                "-2874501/2000000", 
                "-6436187/10000000", 
                "85577/200000", 
                "-115659/156250", 
                "11041153/10000000", 
                "-19166661/10000000", 
                "-622061/10000000", 
                "-1894773/5000000", 
                "3279703/5000000", 
                "40681/400000", 
                "178437/2500000", 
                "51473/5000000", 
                "-290533/10000000", 
                "551211/10000000", 
                "-711427/5000000", 
                "-6797/2000000", 
                "-401/1250000", 
                "-3967/2500000", 
                "2649/5000000", 
                "-91/5000000", 
                "-157/625000", 
                "-3327/10000000", 
                "209/1250000", 
                "-1/400000", 
                "-1331/1250000", 
                "2707/2500000", 
                "-133/625000", 
                "4001/2500000", 
                "-7/31250", 
                "1033/5000000", 
                "261/2500000", 
                "929/2000000", 
                "1139/10000000", 
                "-1033/5000000", 
                "-4373/10000000", 
                "3483/10000000", 
                "-5543/10000000", 
                "-943/2000000", 
                "381/1250000", 
                "-7/500000", 
                "-3463/10000000", 
                "-123/200000", 
                "-2091/10000000", 
                "-673/5000000", 
                "10629/10000000", 
                "3851/10000000", 
                "2119/10000000", 
                "19/10000000", 
                "-201/10000000", 
                "1/40000", 
                "-667/5000000", 
                "93/10000000", 
                "-41/1000000", 
                "-1119/10000000", 
                "2373/10000000", 
                0
            ], 
            [
                "-2874501/2000000", 
                "5834217/10000000", 
                "-5069021/10000000", 
                "-115659/156250", 
                "11041153/10000000", 
                "9558463/5000000", 
                "-1513601/10000000", 
                "-1894773/5000000", 
                "-3280983/5000000", 
                "-132321/2500000", 
                "-942941/5000000", 
                "-171191/10000000", 
                "65263/2500000", 
                "361/5000000", 
                "-159/5000000", 
                "4671/2000000", 
                "-401/1250000", 
                "667/400000", 
                "-169/1250000", 
                "-2189/10000000", 
                "-311/2500000", 
                "-3327/10000000", 
                "209/1250000", 
                "-11/2500000", 
                "-1331/1250000", 
                "-4217/5000000", 
                "531/2500000", 
                "-16639/10000000", 
                "5651/10000000", 
                "-809/10000000", 
                "-1139/2000000", 
                "1029/10000000", 
                "1039/2000000", 
                "713/2000000", 
                "223/2500000", 
                "1049/5000000", 
                "-373/1000000", 
                "1081/2500000", 
                "-1791/5000000", 
                "-7/500000", 
                "-3463/10000000", 
                "-3189/5000000", 
                "-77/625000", 
                "-673/5000000", 
                "-10301/10000000", 
                "-1017/2500000", 
                "-2923/10000000", 
                "-509/10000000", 
                "683/10000000", 
                "207/2000000", 
                "1059/10000000", 
                "-2/78125", 
                "-41/1000000", 
                "-1119/10000000", 
                "-441/2500000", 
                "397/2500000"
            ]
        ], 
        [
            [
                "251027/2500000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-37977/625000", 
                "13514591/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-37977/625000", 
                "-296561/2000000", 
                "13432999/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-37977/625000", 
                "-296561/2000000", 
                "-1655491/10000000", 
                "13330597/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-37977/625000", 
                "-296561/2000000", 
                "-1655491/10000000", 
                "-8055903/10000000", 
                "424843/400000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-37977/625000", 
                "-296561/2000000", 
                "-1947617/2500000", 
                "-527137/2000000", 
                "-663399/1250000", 
                "2300013/2500000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-37977/625000", 
                "-7580743/10000000", 
                "-2328613/10000000", 
                "-527137/2000000", 
                "-663399/1250000", 
                "-4594233/5000000", 
                "92313/2000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "5705923/10000000", 
                "253799/5000000", 
                "70839/1250000", 
                "-151001/10000000", 
                "-1425883/10000000", 
                "343/10000000", 
                "427/312500", 
                "6656651/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "5705923/10000000", 
                "253799/5000000", 
                "-54923/2500000", 
                "271891/5000000", 
                "712789/10000000", 
                "-1234939/10000000", 
                "427/312500", 
                "14289/2500000", 
                "1331281/2000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "5705923/10000000", 
                "253799/5000000", 
                "-8646/78125", 
                "6457/500000", 
                "321101/5000000", 
                "-850439/10000000", 
                "427/312500", 
                "-1565087/5000000", 
                "167493/10000000", 
                "5872389/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "5705923/10000000", 
                "253799/5000000", 
                "52909/2000000", 
                "-1082337/10000000", 
                "-211511/2000000", 
                "1026/78125", 
                "427/312500", 
                "140611/10000000", 
                "-391437/1250000", 
                "3579/156250", 
                "73349/125000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-750621/2500000", 
                "991321/5000000", 
                "-9731/125000", 
                "-881137/10000000", 
                "-7097/40000", 
                "-3071801/10000000", 
                "25941/2500000", 
                "28299/500000", 
                "561141/10000000", 
                "927247/10000000", 
                "445879/5000000", 
                "289643/1250000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "5705923/10000000", 
                "-274059/10000000", 
                "480429/10000000", 
                "271891/5000000", 
                "712789/10000000", 
                "1234069/10000000", 
                "-4831/1000000", 
                "14289/2500000", 
                "56667/10000000", 
                "253913/5000000", 
                "48839/1000000", 
                "-3670937/10000000", 
                "5507479/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "5705923/10000000", 
                "-11557/100000", 
                "95777/2500000", 
                "6457/500000", 
                "321101/5000000", 
                "425027/5000000", 
                "-1451/500000", 
                "-1565087/5000000", 
                "449439/10000000", 
                "-5229513/10000000", 
                "998333/10000000", 
                "-443939/5000000", 
                "-327/10000000", 
                "142223/625000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-750621/2500000", 
                "-991313/10000000", 
                "942629/5000000", 
                "-881137/10000000", 
                "-7097/40000", 
                "1536569/5000000", 
                "-25239/5000000", 
                "28299/500000", 
                "-1136933/10000000", 
                "-474551/5000000", 
                "58801/10000000", 
                "-579187/5000000", 
                "1/100000", 
                "-181/10000000", 
                "1949451/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "5705923/10000000", 
                "41451/2000000", 
                "533559/10000000", 
                "-1082337/10000000", 
                "-211511/2000000", 
                "-130477/10000000", 
                "4047/2000000", 
                "140611/10000000", 
                "210677/5000000", 
                "541909/10000000", 
                "-326829/1250000", 
                "455789/2000000", 
                "-2088207/10000000", 
                "444843/1250000", 
                "191741/500000", 
                "60733/2500000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-750621/2500000", 
                "-991313/10000000", 
                "-1106761/10000000", 
                "352459/2000000", 
                "177427/500000", 
                "-1267/10000000", 
                "-25239/5000000", 
                "-1132031/10000000", 
                "575721/10000000", 
                "2717/1250000", 
                "-950673/10000000", 
                "-579187/5000000", 
                "1/100000", 
                "-181/10000000", 
                "-1948969/10000000", 
                "-3529/5000000", 
                "42737/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "5705923/10000000", 
                "-11557/100000", 
                "80941/10000000", 
                "396103/10000000", 
                "6491/156250", 
                "981039/10000000", 
                "-1451/500000", 
                "211273/5000000", 
                "-3133917/10000000", 
                "396797/5000000", 
                "-2632237/5000000", 
                "-443939/5000000", 
                "-327/10000000", 
                "-454339/2000000", 
                "-211/5000000", 
                "-50067/10000000", 
                "-1169/250000", 
                "22729/2000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "5705923/10000000", 
                "41451/2000000", 
                "-569921/5000000", 
                "396103/10000000", 
                "6491/156250", 
                "-981259/10000000", 
                "4047/2000000", 
                "211273/5000000", 
                "34247/2500000", 
                "-518301/2000000", 
                "321741/5000000", 
                "455789/2000000", 
                "-2088207/10000000", 
                "-711749/2000000", 
                "-3835413/10000000", 
                "-198401/10000000", 
                "-1169/250000", 
                "371/10000000", 
                "22729/2000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "5705923/10000000", 
                "-274059/10000000", 
                "89131/5000000", 
                "201769/10000000", 
                "157689/2000000", 
                "682527/5000000", 
                "-4831/1000000", 
                "211273/5000000", 
                "418933/10000000", 
                "27807/1000000", 
                "66857/2500000", 
                "-3670937/10000000", 
                "-5504063/10000000", 
                "-1581/10000000", 
                "281/5000000", 
                "2163/5000000", 
                "10401/2000000", 
                "-19987/5000000", 
                "-22769/10000000", 
                "18103/1000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "5705923/10000000", 
                "41451/2000000", 
                "-126423/5000000", 
                "201769/10000000", 
                "157689/2000000", 
                "-1365759/10000000", 
                "4047/2000000", 
                "211273/5000000", 
                "-2485151/10000000", 
                "227751/5000000", 
                "-874799/10000000", 
                "455789/2000000", 
                "2086473/10000000", 
                "222459/625000", 
                "-1917483/5000000", 
                "38143/2500000", 
                "10401/2000000", 
                "-22899/10000000", 
                "-399/100000", 
                "-389/50000", 
                "8173/500000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "5705923/10000000", 
                "41451/2000000", 
                "231391/10000000", 
                "-56513/2500000", 
                "-394251/2500000", 
                "127/2500000", 
                "4047/2000000", 
                "-310179/1250000", 
                "110967/2500000", 
                "-856367/10000000", 
                "489277/10000000", 
                "455789/2000000", 
                "2086473/10000000", 
                "-711629/2000000", 
                "1916973/5000000", 
                "-145421/10000000", 
                "-143829/10000000", 
                "36239/10000000", 
                "36121/10000000", 
                "-389/50000", 
                "-15399/1250000", 
                "107437/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1906009/5000000", 
                "-399/12500", 
                "-178187/5000000", 
                "121921/5000000", 
                "-160661/5000000", 
                "43/2500000", 
                "107/156250", 
                "1117979/10000000", 
                "1743683/10000000", 
                "181347/1000000", 
                "705459/2500000", 
                "-1253523/5000000", 
                "1009/10000000", 
                "6415219/10000000", 
                "999/10000000", 
                "28581/1250000", 
                "128921/10000000", 
                "-80993/10000000", 
                "-80729/10000000", 
                "293/62500", 
                "74231/10000000", 
                "-54769/10000000", 
                "36893/5000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "19553/1250000", 
                "-291083/1250000", 
                "1006561/2500000", 
                "-1937279/10000000", 
                "-1950443/5000000", 
                "1296559/2000000", 
                "-52281/5000000", 
                "37018/78125", 
                "-561909/5000000", 
                "1329983/10000000", 
                "4609999/10000000", 
                "4726787/10000000", 
                "-1671/5000000", 
                "-369/2000000", 
                "-1702279/5000000", 
                "-6483/2500000", 
                "1217/1000000", 
                "-92867/10000000", 
                "78701/10000000", 
                "-1289/62500", 
                "185881/10000000", 
                "-14393/5000000", 
                "10093/10000000", 
                "3377553/5000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "19553/1250000", 
                "851487/2000000", 
                "-1872851/10000000", 
                "-1937279/10000000", 
                "-1950443/5000000", 
                "-6479877/10000000", 
                "22081/1000000", 
                "37018/78125", 
                "-2179397/10000000", 
                "-227979/2000000", 
                "-27506/78125", 
                "-2764751/10000000", 
                "-110453/400000", 
                "1625789/10000000", 
                "934779/2000000", 
                "12623/1000000", 
                "1217/1000000", 
                "78397/10000000", 
                "-23281/2500000", 
                "128237/5000000", 
                "-53169/5000000", 
                "-14393/5000000", 
                "10093/10000000", 
                "-3377391/5000000", 
                "66197/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "19553/1250000", 
                "-291083/1250000", 
                "-2418707/10000000", 
                "1174/3125", 
                "3782329/5000000", 
                "-139621/10000000", 
                "-52281/5000000", 
                "-1083093/10000000", 
                "4747779/10000000", 
                "4658367/10000000", 
                "229831/2000000", 
                "4726787/10000000", 
                "-1671/5000000", 
                "-369/2000000", 
                "3404079/10000000", 
                "31361/2500000", 
                "-9877/2500000", 
                "-277/125000", 
                "33433/10000000", 
                "-1289/62500", 
                "-159011/10000000", 
                "100479/10000000", 
                "10093/10000000", 
                "-1350607/2000000", 
                "1/625", 
                "83237/5000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1906009/5000000", 
                "-399/12500", 
                "285903/10000000", 
                "-161803/5000000", 
                "160709/10000000", 
                "-55649/2000000", 
                "107/156250", 
                "876609/5000000", 
                "551483/5000000", 
                "361303/1250000", 
                "1702023/10000000", 
                "-1253523/5000000", 
                "1009/10000000", 
                "-6416027/10000000", 
                "-191/10000000", 
                "-125181/5000000", 
                "-147/25000", 
                "33973/5000000", 
                "29221/10000000", 
                "293/62500", 
                "-91943/10000000", 
                "7513/10000000", 
                "-12039/5000000", 
                "73/5000000", 
                "3691/5000000", 
                "2231/2000000", 
                "17113/2500000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "19553/1250000", 
                "851487/2000000", 
                "-1691699/10000000", 
                "-83893/400000", 
                "-1831851/5000000", 
                "-6616873/10000000", 
                "22081/1000000", 
                "-2138633/10000000", 
                "2378421/5000000", 
                "-3562551/10000000", 
                "-500849/5000000", 
                "-2764751/10000000", 
                "-110453/400000", 
                "-1623001/10000000", 
                "-4673233/10000000", 
                "-42317/2000000", 
                "34141/10000000", 
                "2921/2000000", 
                "-301/10000000", 
                "128237/5000000", 
                "30611/5000000", 
                "-91587/10000000", 
                "-1257/1250000", 
                "3376449/5000000", 
                "-42137/10000000", 
                "-3103/200000", 
                "11373/5000000", 
                "5883/1000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "19553/1250000", 
                "851487/2000000", 
                "-1691699/10000000", 
                "-330317/2000000", 
                "-971267/2500000", 
                "-6616873/10000000", 
                "22081/1000000", 
                "-3288539/10000000", 
                "-1989317/10000000", 
                "3674949/10000000", 
                "-888093/2500000", 
                "-2764751/10000000", 
                "2768083/10000000", 
                "1626583/10000000", 
                "-2336607/5000000", 
                "-291/400000", 
                "17407/2500000", 
                "10073/2500000", 
                "-11349/1250000", 
                "159741/10000000", 
                "163353/10000000", 
                "-2841/312500", 
                "10093/10000000", 
                "1688217/2500000", 
                "-48281/10000000", 
                "-157003/10000000", 
                "4539/5000000", 
                "14399/10000000", 
                "13603/2500000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "19553/1250000", 
                "851487/2000000", 
                "-357627/2500000", 
                "-376469/2000000", 
                "-3790273/10000000", 
                "-3335813/5000000", 
                "22081/1000000", 
                "-50437/250000", 
                "-3271337/10000000", 
                "-136253/400000", 
                "762143/2000000", 
                "-2764751/10000000", 
                "2768083/10000000", 
                "-1622207/10000000", 
                "4673311/10000000", 
                "-104107/10000000", 
                "-633/80000", 
                "8183/1000000", 
                "-16351/2500000", 
                "159741/10000000", 
                "-36573/2000000", 
                "777/200000", 
                "-1257/1250000", 
                "-105543/156250", 
                "757/250000", 
                "1179/2000000", 
                "3509/2000000", 
                "-23863/10000000", 
                "-717/625000", 
                "53189/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "19553/1250000", 
                "-1074303/5000000", 
                "-2579983/10000000", 
                "1174/3125", 
                "3782329/5000000", 
                "134199/10000000", 
                "-22287/2000000", 
                "-1083093/10000000", 
                "-532353/2500000", 
                "-4244313/10000000", 
                "3354039/10000000", 
                "-348029/1250000", 
                "799653/2000000", 
                "480369/10000000", 
                "4662363/10000000", 
                "3821/625000", 
                "-9877/2500000", 
                "417/125000", 
                "-22269/10000000", 
                "-54943/10000000", 
                "-254559/10000000", 
                "100479/10000000", 
                "10093/10000000", 
                "1688217/2500000", 
                "-50177/10000000", 
                "-85209/10000000", 
                "-2417/10000000", 
                "-707/2500000", 
                "-2297/2000000", 
                "27/10000000", 
                "142503/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "19553/1250000", 
                "-1074303/5000000", 
                "101153/250000", 
                "-83893/400000", 
                "-1831851/5000000", 
                "6619619/10000000", 
                "-22287/2000000", 
                "-2138633/10000000", 
                "-1064769/10000000", 
                "1592967/5000000", 
                "-437191/1000000", 
                "-348029/1250000", 
                "799653/2000000", 
                "-119821/2500000", 
                "-4662389/10000000", 
                "-79579/10000000", 
                "34141/10000000", 
                "-253/10000000", 
                "7303/5000000", 
                "-54943/10000000", 
                "64473/2500000", 
                "-91587/10000000", 
                "-1257/1250000", 
                "-6752987/10000000", 
                "24041/10000000", 
                "19521/2500000", 
                "129/200000", 
                "-38369/10000000", 
                "153/625000", 
                "-11221/10000000", 
                "-135011/10000000", 
                "22799/5000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1906009/5000000", 
                "319199/10000000", 
                "-17869/625000", 
                "-161803/5000000", 
                "160709/10000000", 
                "139119/5000000", 
                "-7121/10000000", 
                "876609/5000000", 
                "434557/2500000", 
                "-544623/1250000", 
                "-2095113/5000000", 
                "125347/500000", 
                "3759463/10000000", 
                "231/2000000", 
                "-27/400000", 
                "4207/2500000", 
                "-147/25000", 
                "14721/5000000", 
                "1357/200000", 
                "-51583/5000000", 
                "22/78125", 
                "7513/10000000", 
                "-12039/5000000", 
                "-37/5000000", 
                "923/1250000", 
                "-419/625000", 
                "-34127/10000000", 
                "8913/5000000", 
                "-5909/5000000", 
                "-14639/10000000", 
                "7849/10000000", 
                "47767/10000000", 
                "4839/2000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "19553/1250000", 
                "-1074303/5000000", 
                "101153/250000", 
                "-330317/2000000", 
                "-971267/2500000", 
                "6619619/10000000", 
                "-22287/2000000", 
                "-3288539/10000000", 
                "190891/500000", 
                "-3089531/10000000", 
                "-9463/500000", 
                "-348029/1250000", 
                "-124929/312500", 
                "479221/10000000", 
                "-4661891/10000000", 
                "-69707/5000000", 
                "17407/2500000", 
                "-4533/500000", 
                "10147/2500000", 
                "78847/10000000", 
                "214439/10000000", 
                "-2841/312500", 
                "10093/10000000", 
                "-6753017/10000000", 
                "2237/1250000", 
                "76231/10000000", 
                "-3609/5000000", 
                "-2137/2000000", 
                "-20097/5000000", 
                "1/50000", 
                "-35351/2500000", 
                "583/2500000", 
                "-767/1250000", 
                "8201/5000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "19553/1250000", 
                "-59031/312500", 
                "4074777/10000000", 
                "-376469/2000000", 
                "-3790273/10000000", 
                "3337151/5000000", 
                "-57091/5000000", 
                "-50437/250000", 
                "1903453/5000000", 
                "1555781/5000000", 
                "-165083/5000000", 
                "637117/1000000", 
                "-989/2500000", 
                "-829/5000000", 
                "3425951/10000000", 
                "47763/10000000", 
                "-633/80000", 
                "-65137/10000000", 
                "82043/10000000", 
                "-233767/10000000", 
                "4103/625000", 
                "777/200000", 
                "-1257/1250000", 
                "1688681/2500000", 
                "-7183/2000000", 
                "-2067/10000000", 
                "-6149/2500000", 
                "18749/10000000", 
                "12467/10000000", 
                "-12443/10000000", 
                "6613/10000000", 
                "-69/200000", 
                "6503/10000000", 
                "-409/1000000", 
                "4987/1000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "19553/1250000", 
                "-1074303/5000000", 
                "-53441/250000", 
                "3811733/10000000", 
                "7675271/10000000", 
                "-1151/200000", 
                "-22287/2000000", 
                "3789443/10000000", 
                "-1660599/5000000", 
                "-2477/80000", 
                "-3079797/10000000", 
                "-348029/1250000", 
                "-124929/312500", 
                "-30027/625000", 
                "4662683/10000000", 
                "67971/5000000", 
                "1967/10000000", 
                "17533/2500000", 
                "-46999/10000000", 
                "78847/10000000", 
                "-221367/10000000", 
                "18107/2500000", 
                "-1257/1250000", 
                "3376449/5000000", 
                "-11003/5000000", 
                "-42737/5000000", 
                "461/500000", 
                "1313/2500000", 
                "867/1000000", 
                "-2453/625000", 
                "33679/2500000", 
                "-43037/10000000", 
                "-767/1250000", 
                "-7773/10000000", 
                "-891/5000000", 
                "14333/10000000", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "19553/1250000", 
                "-59031/312500", 
                "-1185087/5000000", 
                "3811733/10000000", 
                "7675271/10000000", 
                "51887/10000000", 
                "-57091/5000000", 
                "3789443/10000000", 
                "-512523/2500000", 
                "-208547/10000000", 
                "390259/1250000", 
                "637117/1000000", 
                "-989/2500000", 
                "-829/5000000", 
                "-856753/2500000", 
                "17869/2500000", 
                "1967/10000000", 
                "-4677/1000000", 
                "17571/2500000", 
                "-233767/10000000", 
                "-23941/10000000", 
                "18107/2500000", 
                "-1257/1250000", 
                "-675279/1000000", 
                "44171/10000000", 
                "989/62500", 
                "-3813/1250000", 
                "-10711/5000000", 
                "-1849/1250000", 
                "9563/10000000", 
                "-7369/10000000", 
                "-1153/10000000", 
                "6503/10000000", 
                "-87/250000", 
                "-23907/5000000", 
                "-12513/10000000", 
                "699/1000000", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1906009/5000000", 
                "319199/10000000", 
                "89093/2500000", 
                "403367/10000000", 
                "-103/10000000", 
                "-179/10000000", 
                "-7121/10000000", 
                "-578043/1250000", 
                "-4584807/10000000", 
                "-69359/2000000", 
                "-166761/5000000", 
                "125347/500000", 
                "-3761559/10000000", 
                "3/400000", 
                "-291/10000000", 
                "1303/2500000", 
                "-12843/5000000", 
                "-527/1000000", 
                "-5253/10000000", 
                "2529/2000000", 
                "10011/5000000", 
                "53421/10000000", 
                "-12039/5000000", 
                "-37/5000000", 
                "-3769/2500000", 
                "-909/2000000", 
                "-32057/10000000", 
                "-233/125000", 
                "1111/1000000", 
                "6881/5000000", 
                "-503/625000", 
                "-24491/5000000", 
                "-779/625000", 
                "553/5000000", 
                "143/5000000", 
                "19/100000", 
                "7299/10000000", 
                "15847/10000000", 
                0, 
                0, 
                0
            ], 
            [
                "-2353387/5000000", 
                "11179/80000", 
                "97507/625000", 
                "-124207/500000", 
                "-2501021/5000000", 
                "1823/10000000", 
                "18157/2500000", 
                "2448273/5000000", 
                "-62261/250000", 
                "-23557/2500000", 
                "1027999/2500000", 
                "2504469/5000000", 
                "-1663/10000000", 
                "-193/2500000", 
                "8426999/10000000", 
                "107133/10000000", 
                "-4179/400000", 
                "2297/5000000", 
                "4579/10000000", 
                "-98321/10000000", 
                "-155687/10000000", 
                "3829/500000", 
                "-119/2500000", 
                "101/5000000", 
                "20641/5000000", 
                "16349/5000000", 
                "-5231/5000000", 
                "-7147/10000000", 
                "-2513/10000000", 
                "951/400000", 
                "7153/1250000", 
                "-5403/5000000", 
                "977/10000000", 
                "-5837/10000000", 
                "651/250000", 
                "-433/5000000", 
                "-3327/10000000", 
                "-2369/5000000", 
                "1441/5000000", 
                0, 
                0
            ], 
            [
                "-2353387/5000000", 
                "11179/80000", 
                "-41523/156250", 
                "155259/1250000", 
                "100041/400000", 
                "-2165947/5000000", 
                "18157/2500000", 
                "-489661/2000000", 
                "4917749/10000000", 
                "513149/1250000", 
                "-254547/10000000", 
                "2504469/5000000", 
                "-1663/10000000", 
                "-193/2500000", 
                "-2106899/2500000", 
                "-13437/2500000", 
                "58767/10000000", 
                "-30849/5000000", 
                "47021/10000000", 
                "-98321/10000000", 
                "41917/2500000", 
                "-44613/10000000", 
                "-119/2500000", 
                "701/10000000", 
                "-20511/10000000", 
                "38631/10000000", 
                "-953/2000000", 
                "6317/2000000", 
                "2377/1000000", 
                "639/2500000", 
                "-57673/10000000", 
                "1009/1250000", 
                "977/10000000", 
                "-41/500000", 
                "-6219/2500000", 
                "-10217/10000000", 
                "171/5000000", 
                "-2369/5000000", 
                "-131/1000000", 
                "2567/10000000", 
                0
            ], 
            [
                "-2353387/5000000", 
                "-2794747/10000000", 
                "274341/2500000", 
                "155259/1250000", 
                "100041/400000", 
                "4330083/10000000", 
                "-72397/5000000", 
                "-489661/2000000", 
                "-2427373/10000000", 
                "-401107/1000000", 
                "-241097/625000", 
                "-5008841/5000000", 
                "1699/5000000", 
                "289/2500000", 
                "741/10000000", 
                "-53649/10000000", 
                "58767/10000000", 
                "46819/10000000", 
                "-61851/10000000", 
                "193649/10000000", 
                "-16721/10000000", 
                "-44613/10000000", 
                "-119/2500000", 
                "-451/5000000", 
                "-20503/10000000", 
                "-71249/10000000", 
                "1643/1250000", 
                "-11859/5000000", 
                "-20631/10000000", 
                "-5111/2000000", 
                "621/10000000", 
                "1889/5000000", 
                "-2519/2000000", 
                "1099/2000000", 
                "-293/2000000", 
                "4543/5000000", 
                "-937/2000000", 
                "-2369/5000000", 
                "-131/1000000", 
                "-107/500000", 
                "1417/10000000"
            ]
        ]
    ]
}

==> anc/c5.js <==
{
    "admissible_graphs": [
        "6:", 
        "6:123", 
        "6:123124", 
        "6:123145", 
        "6:123456", 
        "6:123124125", 
        "6:123124134", 
        "6:123124135", 
        "6:123124156", 
        "6:123124345", 
        "6:123124356", 
        "6:123145246", 
        "6:123124125126", 
        "6:123124125134", 
        "6:123124125136", 
        "6:123124125345", 
        "6:123124125346", 
        "6:123124134156", 
        "6:123124134234", 
        "6:123124134235", 
        "6:123124134256", 
        "6:123124135145", 
        "6:123124135146", 
        "6:123124135236", 
        "6:123124135245", 
        "6:123124135246", 
        "6:123124135256", 
        "6:123124135456", 
        "6:123124156256", 
        "6:123124156345", 
        "6:123124156356", 
        "6:123124356456", 
        "6:123145246356", 
        "6:123124125126134", 
        "6:123124125126345", 
        "6:123124125134135", 
        "6:123124125134136", 
        "6:123124125134156", 
        "6:123124125134234", 
        "6:123124125134235", 
        "6:123124125134236", 
        "6:123124125134256", 
        "6:123124125134345", 
        "6:123124125134346", 
        "6:123124125134356", 
        "6:123124125136146", 
        "6:123124125136236", 
        "6:123124125136246", 
        "6:123124125136345", 
        "6:123124125136346", 
        "6:123124125136456", 
        "6:123124125345346", 
        "6:123124125346356", 
        "6:123124134156234", 
        "6:123124134156235", 
        "6:123124134156256", 
        "6:123124134235245", 
        "6:123124134235246", 
        "6:123124134235256", 
        "6:123124134235456", 
        "6:123124134256356", 
        "6:123124135145236", 
        "6:123124135145256", 
        "6:123124135146156", 
        "6:123124135146236", 
        "6:123124135146256", 
        "6:123124135146345", 
        "6:123124135146356", 
        "6:123124135236456", 
        "6:123124135245346", 
        "6:123124135245356", 
        "6:123124135246356", 
        "6:123124135256346", 
        "6:123124135256456", 
        "6:123124156256345", 
        "6:123124125126134135", 
        "6:123124125126134156", 
        "6:123124125126134234", 
        "6:123124125126134235", 
        "6:123124125126134256", 
        "6:123124125126134345", 
        "6:123124125126134356", 
        "6:123124125126345346", 
        "6:123124125134135145", 
        "6:123124125134135146", 
        "6:123124125134135234", 
        "6:123124125134135236", 
        "6:123124125134135245", 
        "6:123124125134135246", 
        "6:123124125134135456", 
        "6:123124125134136156", 
        "6:123124125134136234", 
        "6:123124125134136235", 
        "6:123124125134136245", 
        "6:123124125134136246", 
        "6:123124125134136256", 
        "6:123124125134136456", 
        "6:123124125134156234", 
        "6:123124125134156235", 
        "6:123124125134156236", 
        "6:123124125134156256", 
        "6:123124125134156345", 
        "6:123124125134156346", 
        "6:123124125134156356", 
        "6:123124125134234345", 
        "6:123124125134234346", 
        "6:123124125134234356", 
        "6:123124125134235346", 
        "6:123124125134235456", 
        "6:123124125134236246", 
        "6:123124125134236256", 
        "6:123124125134236345", 
        "6:123124125134236346", 
        "6:123124125134236356", 
        "6:123124125134236456", 
        "6:123124125134256345", 
        "6:123124125134256346", 
        "6:123124125134256356", 
        "6:123124125134345346", 
        "6:123124125134345356", 
        "6:123124125134346356", 
        "6:123124125134356456", 
        "6:123124125136146156", 
        "6:123124125136146236", 
        "6:123124125136146256", 
        "6:123124125136146345", 
        "6:123124125136146346", 
        "6:123124125136146356", 
        "6:123124125136236345", 
        "6:123124125136236456", 
        "6:123124125136246345", 
        "6:123124125136246356", 
        "6:123124125136345346", 
        "6:123124125136345456", 
        "6:123124125136346356", 
        "6:123124125136346456", 
        "6:123124125345346356", 
        "6:123124125346356456", 
        "6:123124134156234256", 
        "6:123124134156235245", 
        "6:123124134156235246", 
        "6:123124134156235256", 
        "6:123124134156235456", 
        "6:123124134235245345", 
        "6:123124134235245346", 
        "6:123124134235245356", 
        "6:123124134235246256", 
        "6:123124134235246356", 
        "6:123124134235256356", 
        "6:123124134235256456", 
        "6:123124135145236246", 
        "6:123124135145236256", 
        "6:123124135145236456", 
        "6:123124135145256346", 
        "6:123124135146156236", 
        "6:123124135146236245", 
        "6:123124135146236256", 
        "6:123124135146236456", 
        "6:123124135146256345", 
        "6:123124135146256356", 
        "6:123124135146345346", 
        "6:123124135146345456", 
        "6:123124135146356456", 
        "6:123124135246356456", 
        "6:123124135256346456", 
        "6:123124156256345346", 
        "6:123124125126134135136", 
        "6:123124125126134135145", 
        "6:123124125126134135146", 
        "6:123124125126134135234", 
        "6:123124125126134135236", 
        "6:123124125126134135245", 
        "6:123124125126134135246", 
        "6:123124125126134135345", 
        "6:123124125126134135346", 
        "6:123124125126134135456", 
        "6:123124125126134156234", 
        "6:123124125126134156235", 
        "6:123124125126134156345", 
        "6:123124125126134234345", 
        "6:123124125126134234356", 
        "6:123124125126134235346", 
        "6:123124125126134235456", 
        "6:123124125126134256345", 
        "6:123124125126134345346", 
        "6:123124125126134345356", 
        "6:123124125126134356456", 
        "6:123124125126345346356", 
        "6:123124125134135145234", 
        "6:123124125134135145236", 
        "6:123124125134135146156", 
        "6:123124125134135146234", 
        "6:123124125134135146235", 
        "6:123124125134135146236", 
        "6:123124125134135146245", 
        "6:123124125134135146246", 
        "6:123124125134135146256", 
        "6:123124125134135146456", 
        "6:123124125134135234235", 
        "6:123124125134135234236", 
        "6:123124125134135234246", 
        "6:123124125134135234256", 
        "6:123124125134135234456", 
        "6:123124125134135236245", 
        "6:123124125134135236246", 
        "6:123124125134135236456", 
        "6:123124125134135245246", 
        "6:123124125134135245346", 
        "6:123124125134135245456", 
        "6:123124125134135246256", 
        "6:123124125134135246346", 
        "6:123124125134135246356", 
        "6:123124125134135246456", 
        "6:123124125134136156234", 
        "6:123124125134136156235", 
        "6:123124125134136156245", 
        "6:123124125134136156246", 
        "6:123124125134136156256", 
        "6:123124125134136156456", 
        "6:123124125134136234246", 
        "6:123124125134136234256", 
        "6:123124125134136234456", 
        "6:123124125134136235236", 
        "6:123124125134136235246", 
        "6:123124125134136235256", 
        "6:123124125134136235346", 
        "6:123124125134136235356", 
        "6:123124125134136235456", 
        "6:123124125134136245256", 
        "6:123124125134136245346", 
        "6:123124125134136245356", 
        "6:123124125134136245456", 
        "6:123124125134136246256", 
        "6:123124125134136246345", 
        "6:123124125134136246356", 
        "6:123124125134136246456", 
        "6:123124125134136256456", 
        "6:123124125134156234256", 
        "6:123124125134156234345", 
        "6:123124125134156234346", 
        "6:123124125134156234356", 
        "6:123124125134156235246", 
        "6:123124125134156235346", 
        "6:123124125134156235356", 
        "6:123124125134156235456", 
        "6:123124125134156236246", 
        "6:123124125134156236256", 
        "6:123124125134156236345", 
        "6:123124125134156236346", 
        "6:123124125134156236456", 
        "6:123124125134156256345", 
        "6:123124125134156256346", 
        "6:123124125134156256356", 
        "6:123124125134156345346", 
        "6:123124125134156345356", 
        "6:123124125134156346356", 
        "6:123124125134156356456", 
        "6:123124125134234356456", 
        "6:123124125134235346356", 
        "6:123124125134235346456", 
        "6:123124125134236246256", 
        "6:123124125134236246345", 
        "6:123124125134236246346", 
        "6:123124125134236246356", 
        "6:123124125134236256345", 
        "6:123124125134236256346", 
        "6:123124125134236256356", 
        "6:123124125134236256456", 
        "6:123124125134236345346", 
        "6:123124125134236345356", 
        "6:123124125134236345456", 
        "6:123124125134236346356", 
        "6:123124125134236346456", 
        "6:123124125134236356456", 
        "6:123124125134256345346", 
        "6:123124125134256345356", 
        "6:123124125134256346356", 
        "6:123124125134256356456", 
        "6:123124125134345356456", 
        "6:123124125134346356456", 
        "6:123124125136146156236", 
        "6:123124125136146156345", 
        "6:123124125136146236246", 
        "6:123124125136146236256", 
        "6:123124125136146236345", 
        "6:123124125136146236456", 
        "6:123124125136146256345", 
        "6:123124125136146256346", 
        "6:123124125136146345346", 
        "6:123124125136146345356", 
        "6:123124125136146356456", 
        "6:123124125136236345456", 
        "6:123124125136246345356", 
        "6:123124125136246356456", 
        "6:123124125136345346456", 
        "6:123124125345346356456", 
        "6:123124134156235245345", 
        "6:123124134156235245346", 
        "6:123124134156235245356", 
        "6:123124134156235246256", 
        "6:123124134156235246356", 
        "6:123124134235245346356", 
        "6:123124134235245356456", 
        "6:123124134235246256356", 
        "6:123124134235246356456", 
        "6:123124135145236246356", 
        "6:123124135145236256346", 
        "6:123124135145236256456", 
        "6:123124135146156236245", 
        "6:123124135146236256345", 
        "6:123124135146236256456", 
        "6:123124135146256345346", 
        "6:123124125126134135136145", 
        "6:123124125126134135136234", 
        "6:123124125126134135136245", 
        "6:123124125126134135136456", 
        "6:123124125126134135145234", 
        "6:123124125126134135145236", 
        "6:123124125126134135145345", 
        "6:123124125126134135145346", 
        "6:123124125126134135146156", 
        "6:123124125126134135146234", 
        "6:123124125126134135146235", 
        "6:123124125126134135146236", 
        "6:123124125126134135146256", 
        "6:123124125126134135146345", 
        "6:123124125126134135146356", 
        "6:123124125126134135234235", 
        "6:123124125126134135234236", 
        "6:123124125126134135234246", 
        "6:123124125126134135234256", 
        "6:123124125126134135234346", 
        "6:123124125126134135234356", 
        "6:123124125126134135234456", 
        "6:123124125126134135236245", 
        "6:123124125126134135236246", 
        "6:123124125126134135236345", 
        "6:123124125126134135236456", 
        "6:123124125126134135245346", 
        "6:123124125126134135245456", 
        "6:123124125126134135246256", 
        "6:123124125126134135246345", 
        "6:123124125126134135246356", 
        "6:123124125126134135246456", 
        "6:123124125126134135345346", 
        "6:123124125126134135345456", 
        "6:123124125126134135346356", 
        "6:123124125126134135346456", 
        "6:123124125126134156234256", 
        "6:123124125126134156234345", 
        "6:123124125126134156234356", 
        "6:123124125126134156235246", 
        "6:123124125126134156235346", 
        "6:123124125126134156345346", 
        "6:123124125126134156345356", 
        "6:123124125126134234345346", 
        "6:123124125126134234345356", 
        "6:123124125126134234356456", 
        "6:123124125126134235346356", 
        "6:123124125126134235346456", 
        "6:123124125126134256345346", 
        "6:123124125126134256345356", 
        "6:123124125126134345346356", 
        "6:123124125126134345356456", 
        "6:123124125126345346356456", 
        "6:123124125134135145234236", 
        "6:123124125134135145234256", 
        "6:123124125134135145236246", 
        "6:123124125134135145236456", 
        "6:123124125134135146156234", 
        "6:123124125134135146156236", 
        "6:123124125134135146156245", 
        "6:123124125134135146156246", 
        "6:123124125134135146156456", 
        "6:123124125134135146234235", 
        "6:123124125134135146234236", 
        "6:123124125134135146234246", 
        "6:123124125134135146234256", 
        "6:123124125134135146234456", 
        "6:123124125134135146235236", 
        "6:123124125134135146235246", 
        "6:123124125134135146235256", 
        "6:123124125134135146235456", 
        "6:123124125134135146236245", 
        "6:123124125134135146236256", 
        "6:123124125134135146236456", 
        "6:123124125134135146245246", 
        "6:123124125134135146245256", 
        "6:123124125134135146245346", 
        "6:123124125134135146245356", 
        "6:123124125134135146245456", 
        "6:123124125134135146246256", 
        "6:123124125134135146246346", 
        "6:123124125134135146246356", 
        "6:123124125134135146246456", 
        "6:123124125134135146256356", 
        "6:123124125134135234235456", 
        "6:123124125134135234236256", 
        "6:123124125134135234236456", 
        "6:123124125134135234246256", 
        "6:123124125134135234246346", 
        "6:123124125134135234246356", 
        "6:123124125134135234246456", 
        "6:123124125134135234256356", 
        "6:123124125134135234256456", 
        "6:123124125134135236245246", 
        "6:123124125134135236245346", 
        "6:123124125134135236245456", 
        "6:123124125134135236246256", 
        "6:123124125134135236246346", 
        "6:123124125134135236246356", 
        "6:123124125134135236246456", 
        "6:123124125134135245246346", 
        "6:123124125134135245246356", 
        "6:123124125134135245246456", 
        "6:123124125134135245346356", 
        "6:123124125134135245346456", 
        "6:123124125134135246256346", 
        "6:123124125134135246256456", 
        "6:123124125134135246346456", 
        "6:123124125134135246356456", 
        "6:123124125134136156234246", 
        "6:123124125134136156234256", 
        "6:123124125134136156234456", 
        "6:123124125134136156235246", 
        "6:123124125134136156235346", 
        "6:123124125134136156235356", 
        "6:123124125134136156235456", 
        "6:123124125134136156245246", 
        "6:123124125134136156245256", 
        "6:123124125134136156245346", 
        "6:123124125134136156245356", 
        "6:123124125134136156245456", 
        "6:123124125134136156246256", 
        "6:123124125134136156246345", 
        "6:123124125134136156246356", 
        "6:123124125134136156256456", 
        "6:123124125134136234246345", 
        "6:123124125134136234246356", 
        "6:123124125134136234256456", 
        "6:123124125134136235236456", 
        "6:123124125134136235246356", 
        "6:123124125134136235246456", 
        "6:123124125134136235256346", 
        "6:123124125134136235256456", 
        "6:123124125134136235346456", 
        "6:123124125134136235356456", 
        "6:123124125134136245256346", 
        "6:123124125134136245346456", 
        "6:123124125134136245356456", 
        "6:123124125134136246256345", 
        "6:123124125134136246256456", 
        "6:123124125134136246345456", 
        "6:123124125134136246356456", 
        "6:123124125134156234256345", 
        "6:123124125134156234256346", 
        "6:123124125134156234256356", 
        "6:123124125134156234345356", 
        "6:123124125134156234346356", 
        "6:123124125134156234356456", 
        "6:123124125134156235246346", 
        "6:123124125134156235346356", 
        "6:123124125134156235346456", 
        "6:123124125134156235356456", 
        "6:123124125134156236246256", 
        "6:123124125134156236246345", 
        "6:123124125134156236246346", 
        "6:123124125134156236256345", 
        "6:123124125134156236256346", 
        "6:123124125134156236256456", 
        "6:123124125134156236345346", 
        "6:123124125134156236345456", 
        "6:123124125134156236346456", 
        "6:123124125134156256345346", 
        "6:123124125134156256345356", 
        "6:123124125134156256346356", 
        "6:123124125134156345356456", 
        "6:123124125134156346356456", 
        "6:123124125134235346356456", 
        "6:123124125134236246256345", 
        "6:123124125134236246256346", 
        "6:123124125134236246256356", 
        "6:123124125134236246345346", 
        "6:123124125134236246345356", 
        "6:123124125134236246346356", 
        "6:123124125134236246356456", 
        "6:123124125134236256345346", 
        "6:123124125134236256345356", 
        "6:123124125134236256345456", 
        "6:123124125134236256346356", 
        "6:123124125134236256346456", 
        "6:123124125134236256356456", 
        "6:123124125134236345356456", 
        "6:123124125134256346356456", 
        "6:123124125136146156236246", 
        "6:123124125136146156236345", 
        "6:123124125136146236246345", 
        "6:123124125136146236256345", 
        "6:123124125136146236345456", 
        "6:123124125136146256345346", 
        "6:123124125136146345356456", 
        "6:123124125136246345356456", 
        "6:123124134156235245346356", 
        "6:123124134235245346356456", 
        "6:123124135145236246356456", 
        "6:123124135145236256346456", 
        "6:123124135146236256345456", 
        "6:123124125126134135136145146", 
        "6:123124125126134135136145234", 
        "6:123124125126134135136145236", 
        "6:123124125126134135136145245", 
        "6:123124125126134135136145246", 
        "6:123124125126134135136145456", 
        "6:123124125126134135136234235", 
        "6:123124125126134135136234256", 
        "6:123124125126134135136234456", 
        "6:123124125126134135136245246", 
        "6:123124125126134135136245346", 
        "6:123124125126134135136245456", 
        "6:123124125126134135145234236", 
        "6:123124125126134135145234256", 
        "6:123124125126134135145234346", 
        "6:123124125126134135145234356", 
        "6:123124125126134135145236246", 
        "6:123124125126134135145236345", 
        "6:123124125126134135145236456", 
        "6:123124125126134135145345346", 
        "6:123124125126134135145346356", 
        "6:123124125126134135146156234", 
        "6:123124125126134135146156236", 
        "6:123124125126134135146156345", 
        "6:123124125126134135146234235", 
        "6:123124125126134135146234256", 
        "6:123124125126134135146234356", 
        "6:123124125126134135146235236", 
        "6:123124125126134135146235246", 
        "6:123124125126134135146235256", 
        "6:123124125126134135146235346", 
        "6:123124125126134135146235356", 
        "6:123124125126134135146235456", 
        "6:123124125126134135146236245", 
        "6:123124125126134135146236256", 
        "6:123124125126134135146236345", 
        "6:123124125126134135146236456", 
        "6:123124125126134135146256345", 
        "6:123124125126134135146345346", 
        "6:123124125126134135146345356", 
        "6:123124125126134135146345456", 
        "6:123124125126134135234235346", 
        "6:123124125126134135234235456", 
        "6:123124125126134135234236456", 
        "6:123124125126134135234246356", 
        "6:123124125126134135234256346", 
        "6:123124125126134135234256456", 
        "6:123124125126134135234346356", 
        "6:123124125126134135234346456", 
        "6:123124125126134135234356456", 
        "6:123124125126134135236245456", 
        "6:123124125126134135236246345", 
        "6:123124125126134135236246456", 
        "6:123124125126134135236345456", 
        "6:123124125126134135245346356", 
        "6:123124125126134135245346456", 
        "6:123124125126134135246256345", 
        "6:123124125126134135246345356", 
        "6:123124125126134135246345456", 
        "6:123124125126134135246356456", 
        "6:123124125126134135345346356", 
        "6:123124125126134135345346456", 
        "6:123124125126134135346356456", 
        "6:123124125126134156234256345", 
        "6:123124125126134156234345346", 
        "6:123124125126134156234345356", 
        "6:123124125126134156234356456", 
        "6:123124125126134156235346456", 
        "6:123124125126134156345346356", 
        "6:123124125126134234345356456", 
        "6:123124125126134235346356456", 
        "6:123124125126134256345346356", 
        "6:123124125126134345346356456", 
        "6:123124125134135145234236246", 
        "6:123124125134135145234236256", 
        "6:123124125134135145234236456", 
        "6:123124125134135145234256356", 
        "6:123124125134135145236246256", 
        "6:123124125134135145236246346", 
        "6:123124125134135145236246356", 
        "6:123124125134135146156234235", 
        "6:123124125134135146156234236", 
        "6:123124125134135146156234246", 
        "6:123124125134135146156234256", 
        "6:123124125134135146156234456", 
        "6:123124125134135146156236245", 
        "6:123124125134135146156236456", 
        "6:123124125134135146156245346", 
        "6:123124125134135146156245456", 
        "6:123124125134135146156246256", 
        "6:123124125134135146156246346", 
        "6:123124125134135146156246356", 
        "6:123124125134135146234235246", 
        "6:123124125134135146234235256", 
        "6:123124125134135146234235456", 
        "6:123124125134135146234236256", 
        "6:123124125134135146234236456", 
        "6:123124125134135146234246256", 
        "6:123124125134135146234246356", 
        "6:123124125134135146234246456", 
        "6:123124125134135146234256356", 
        "6:123124125134135146235236456", 
        "6:123124125134135146235246256", 
        "6:123124125134135146235246346", 
        "6:123124125134135146235246356", 
        "6:123124125134135146235246456", 
        "6:123124125134135146235256356", 
        "6:123124125134135146236245256", 
        "6:123124125134135146236245356", 
        "6:123124125134135146236245456", 
        "6:123124125134135146236256356", 
        "6:123124125134135146245246256", 
        "6:123124125134135146245246356", 
        "6:123124125134135146245246456", 
        "6:123124125134135146245256346", 
        "6:123124125134135146245256356", 
        "6:123124125134135146245346356", 
        "6:123124125134135146245346456", 
        "6:123124125134135146246256346", 
        "6:123124125134135146246256356", 
        "6:123124125134135234236256356", 
        "6:123124125134135234236256456", 
        "6:123124125134135234246256346", 
        "6:123124125134135234246256356", 
        "6:123124125134135234246256456", 
        "6:123124125134135234246356456", 
        "6:123124125134135234256356456", 
        "6:123124125134135236245246346", 
        "6:123124125134135236245246356", 
        "6:123124125134135236245246456", 
        "6:123124125134135236245346356", 
        "6:123124125134135236245346456", 
        "6:123124125134135236246256346", 
        "6:123124125134135236246256456", 
        "6:123124125134135236246346456", 
        "6:123124125134135236246356456", 
        "6:123124125134135245246346356", 
        "6:123124125134135245246346456", 
        "6:123124125134135245246356456", 
        "6:123124125134135245346356456", 
        "6:123124125134135246256346356", 
        "6:123124125134135246256346456", 
        "6:123124125134136156234246256", 
        "6:123124125134136156234246345", 
        "6:123124125134136156234246356", 
        "6:123124125134136156234256456", 
        "6:123124125134136156235246356", 
        "6:123124125134136156235346356", 
        "6:123124125134136156235346456", 
        "6:123124125134136156235356456", 
        "6:123124125134136156245246356", 
        "6:123124125134136156245256346", 
        "6:123124125134136156245346456", 
        "6:123124125134136156245356456", 
        "6:123124125134136156246256345", 
        "6:123124125134136234246356456", 
        "6:123124125134136235246356456", 
        "6:123124125134136235256346456", 
        "6:123124125134136245256346456", 
        "6:123124125134136246256345456", 
        "6:123124125134156234256345356", 
        "6:123124125134156234256346356", 
        "6:123124125134156235246346356", 
        "6:123124125134156235346356456", 
        "6:123124125134156236246256345", 
        "6:123124125134156236246256346", 
        "6:123124125134156236246345346", 
        "6:123124125134156236256345346", 
        "6:123124125134156236256345456", 
        "6:123124125134156236256346456", 
        "6:123124125134156256345346356", 
        "6:123124125134236246256345346", 
        "6:123124125134236246256345356", 
        "6:123124125134236246345356456", 
        "6:123124125136146156236246256", 
        "6:123124125136146156236246345", 
        "6:123124125126134135136145146156", 
        "6:123124125126134135136145146234", 
        "6:123124125126134135136145146235", 
        "6:123124125126134135136145146256", 
        "6:123124125126134135136145234236", 
        "6:123124125126134135136145234256", 
        "6:123124125126134135136145234456", 
        "6:123124125126134135136145236245", 
        "6:123124125126134135136145236456", 
        "6:123124125126134135136145245246", 
        "6:123124125126134135136145245346", 
        "6:123124125126134135136145245456", 
        "6:123124125126134135136145246256", 
        "6:123124125126134135136145246356", 
        "6:123124125126134135136234235236", 
        "6:123124125126134135136234235456", 
        "6:123124125126134135136234256456", 
        "6:123124125126134135136245246256", 
        "6:123124125126134135136245246356", 
        "6:123124125126134135136245246456", 
        "6:123124125126134135136245346456", 
        "6:123124125126134135145234236246", 
        "6:123124125126134135145234236256", 
        "6:123124125126134135145234236456", 
        "6:123124125126134135145234256346", 
        "6:123124125126134135145234346356", 
        "6:123124125126134135145234356456", 
        "6:123124125126134135145236246345", 
        "6:123124125126134135145236345456", 
        "6:123124125126134135145345346356", 
        "6:123124125126134135145346356456", 
        "6:123124125126134135146156234235", 
        "6:123124125126134135146156234256", 
        "6:123124125126134135146156234356", 
        "6:123124125126134135146156236245", 
        "6:123124125126134135146156236345", 
        "6:123124125126134135146156345456", 
        "6:123124125126134135146234235246", 
        "6:123124125126134135146234235256", 
        "6:123124125126134135146234235356", 
        "6:123124125126134135146234235456", 
        "6:123124125126134135146235236456", 
        "6:123124125126134135146235246256", 
        "6:123124125126134135146235246356", 
        "6:123124125126134135146235256346", 
        "6:123124125126134135146235346356", 
        "6:123124125126134135146235346456", 
        "6:123124125126134135146236245256", 
        "6:123124125126134135146236256345", 
        "6:123124125126134135146236345456", 
        "6:123124125126134135146256345346", 
        "6:123124125126134135146345346356", 
        "6:123124125126134135234235346356", 
        "6:123124125126134135234235346456", 
        "6:123124125126134135234246356456", 
        "6:123124125126134135234256346456", 
        "6:123124125126134135234346356456", 
        "6:123124125126134135236246345456", 
        "6:123124125126134135245346356456", 
        "6:123124125126134135246256345456", 
        "6:123124125126134135246345356456", 
        "6:123124125126134135345346356456", 
        "6:123124125126134156234256345346", 
        "6:123124125126134156234256345356", 
        "6:123124125126134156234345346356", 
        "6:123124125126134156234345356456", 
        "6:123124125126134156345346356456", 
        "6:123124125126134256345346356456", 
        "6:123124125134135145234236246256", 
        "6:123124125134135145234236246346", 
        "6:123124125134135145234236246356", 
        "6:123124125134135145234236256356", 
        "6:123124125134135145234236256456", 
        "6:123124125134135145234256356456", 
        "6:123124125134135145236246256346", 
        "6:123124125134135145236246356456", 
        "6:123124125134135146156234235246", 
        "6:123124125134135146156234235456", 
        "6:123124125134135146156234236456", 
        "6:123124125134135146156234246256", 
        "6:123124125134135146156234246356", 
        "6:123124125134135146156234256356", 
        "6:123124125134135146156236245456", 
        "6:123124125134135146156245346356", 
        "6:123124125134135146156246256346", 
        "6:123124125134135146234235246356", 
        "6:123124125134135146234235246456", 
        "6:123124125134135146234236256356", 
        "6:123124125134135146234246256356", 
        "6:123124125134135146235246256346", 
        "6:123124125134135146235246256356", 
        "6:123124125134135146236245256356", 
        "6:123124125134135146245246256346", 
        "6:123124125134135146245246256356", 
        "6:123124125134135146245256346356", 
        "6:123124125134135146246256346356", 
        "6:123124125134135234236256356456", 
        "6:123124125134135234246256346356", 
        "6:123124125134135234246256356456", 
        "6:123124125134135236245246346356", 
        "6:123124125134135236245246346456", 
        "6:123124125134135236245246356456", 
        "6:123124125134135236245346356456", 
        "6:123124125134135236246256346356", 
        "6:123124125134135236246256346456", 
        "6:123124125134135245246346356456", 
        "6:123124125134135246256346356456", 
        "6:123124125134136156234246256345", 
        "6:123124125134156236246256345346", 
        "6:123124125134156236256345346456", 
        "6:123124125136146156236246256345", 
        "6:123124125126134135136145146156234", 
        "6:123124125126134135136145146234256", 
        "6:123124125126134135136145146235236", 
        "6:123124125126134135136145146235246", 
        "6:123124125126134135136145146235456", 
        "6:123124125126134135136145234236456", 
        "6:123124125126134135136145236245456", 
        "6:123124125126134135136145245246256", 
        "6:123124125126134135136145245246356", 
        "6:123124125126134135136145245346356", 
        "6:123124125126134135136234235236456", 
        "6:123124125126134135136245246256456", 
        "6:123124125126134135136245246356456", 
        "6:123124125126134135145234346356456", 
        "6:123124125126134135145345346356456", 
        "6:123124125126134135146156234235246", 
        "6:123124125126134135146156234235456", 
        "6:123124125126134135146156236345456", 
        "6:123124125126134135146234235246356", 
        "6:123124125126134135234235346356456", 
        "6:123124125126134156234256345346356", 
        "6:123124125134135145234236246256346", 
        "6:123124125134135145234236246256356", 
        "6:123124125134135145234236246356456", 
        "6:123124125134135145234236256356456", 
        "6:123124125134135145236246256346356", 
        "6:123124125134135146156234235246256", 
        "6:123124125134135146156234235246356", 
        "6:123124125134135146156234246256356", 
        "6:123124125134135146156246256346356", 
        "6:123124125134135146235246256346356", 
        "6:123124125134135146245246256346356", 
        "6:123124125134135236245246346356456", 
        "6:123124125126134135136145146156234256", 
        "6:123124125126134135136145146235236456", 
        "6:123124125126134135146156234235246256", 
        "6:123124125126134156234256345346356456", 
        "6:123124125134135145234236246256346356", 
        "6:123124125134135145234236246256356456", 
        "6:123124125134135145236246256346356456", 
        "6:123124125134135145234236246256346356456"
    ], 
    "description": "3-graph; maximize 3:123 density; forbid 5:123124135245345", 
    "number_of_admissible_graphs": 835, 
    "bound": "2809719927849163/6000000000000000", 
    "types": [
        "0:", 
        "2:", 
        "4:", 
        "4:123", 
        "4:123124", 
        "4:123124134", 
        "4:123124134234"
    ], 
    "number_of_types": 7, 
    "admissible_graph_densities": [
        0, 
        "1/20", 
        "1/10", 
        "1/10", 
        "1/10", 
        "3/20", 
        "3/20", 
        "3/20", 
        "3/20", 
        "3/20", 
        "3/20", 
        "3/20", 
        "1/5", 
        "1/5", 
        "1/5", 
        "1/5", 
        "1/5", 
        "1/5", 
        "1/5", 
        "1/5", 
        "1/5", 
        "1/5", 
        "1/5", 
        "1/5", 
        "1/5", 
        "1/5", 
        "1/5", 
        "1/5", 
        "1/5", 
        "1/5", 
        "1/5", 
        "1/5", 
        "1/5", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "13/20"
    ], 
    "numbers_of_flags": [
        2, 
        12, 
        64, 
        64, 
        50, 
        39, 
        30
    ], 
    "flags": [
        [
            "3:", 
            "3:123"
        ], 
        [
            "4:", 
            "4:123", 
            "4:134", 
            "4:234", 
            "4:123124", 
            "4:123134", 
            "4:123234", 
            "4:134234", 
            "4:123124134", 
            "4:123124234", 
            "4:123134234", 
            "4:123124134234"
        ], 
        [
            "5:", 
            "5:125", 
            "5:135", 
            "5:145", 
            "5:235", 
            "5:245", 
            "5:345", 
            "5:125135", 
            "5:125145", 
            "5:125235", 
            "5:125245", 
            "5:125345", 
            "5:135145", 
            "5:135235", 
            "5:135245", 
            "5:135345", 
            "5:145235", 
            "5:145245", 
            "5:145345", 
            "5:235245", 
            "5:235345", 
            "5:245345", 
            "5:125135145", 
            "5:125135235", 
            "5:125135245", 
            "5:125135345", 
            "5:125145235", 
            "5:125145245", 
            "5:125145345", 
            "5:125235245", 
            "5:125235345", 
            "5:125245345", 
            "5:135145235", 
            "5:135145245", 
            "5:135145345", 
            "5:135235245", 
            "5:135235345", 
            "5:135245345", 
            "5:145235245", 
            "5:145235345", 
            "5:145245345", 
            "5:235245345", 
            "5:125135145235", 
            "5:125135145245", 
            "5:125135145345", 
            "5:125135235245", 
            "5:125135235345", 
            "5:125135245345", 
            "5:125145235245", 
            "5:125145235345", 
            "5:125145245345", 
            "5:125235245345", 
            "5:135145235245", 
            "5:135145235345", 
            "5:135145245345", 
            "5:135235245345", 
            "5:145235245345", 
            "5:125135145235245", 
            "5:125135145235345", 
            "5:125135145245345", 
            "5:125135235245345", 
            "5:125145235245345", 
            "5:135145235245345", 
            "5:125135145235245345"
        ], 
        [
            "5:123", 
            "5:123125", 
            "5:123135", 
            "5:123145", 
            "5:123235", 
            "5:123245", 
            "5:123345", 
            "5:123125135", 
            "5:123125145", 
            "5:123125235", 
            "5:123125245", 
            "5:123125345", 
            "5:123135145", 
            "5:123135235", 
            "5:123135245", 
            "5:123135345", 
            "5:123145235", 
            "5:123145245", 
            "5:123145345", 
            "5:123235245", 
            "5:123235345", 
            "5:123245345", 
            "5:123125135145", 
            "5:123125135235", 
            "5:123125135245", 
            "5:123125135345", 
            "5:123125145235", 
            "5:123125145245", 
            "5:123125145345", 
            "5:123125235245", 
            "5:123125235345", 
            "5:123125245345", 
            "5:123135145235", 
            "5:123135145245", 
            "5:123135145345", 
            "5:123135235245", 
            "5:123135235345", 
            "5:123135245345", 
            "5:123145235245", 
            "5:123145235345", 
            "5:123145245345", 
            "5:123235245345", 
            "5:123125135145235", 
            "5:123125135145245", 
            "5:123125135145345", 
            "5:123125135235245", 
            "5:123125135235345", 
            "5:123125135245345", 
            "5:123125145235245", 
            "5:123125145235345", 
            "5:123125145245345", 
            "5:123125235245345", 
            "5:123135145235245", 
            "5:123135145235345", 
            "5:123135145245345", 
            "5:123135235245345", 
            "5:123145235245345", 
            "5:123125135145235245", 
            "5:123125135145235345", 
            "5:123125135145245345", 
            "5:123125135235245345", 
            "5:123125145235245345", 
            "5:123135145235245345", 
            "5:123125135145235245345"
        ], 
        [
            "5:123124", 
            "5:123124125", 
            "5:123124135", 
            "5:123124145", 
            "5:123124235", 
            "5:123124245", 
            "5:123124345", 
            "5:123124125135", 
            "5:123124125145", 
            "5:123124125235", 
            "5:123124125245", 
            "5:123124125345", 
            "5:123124135145", 
            "5:123124135235", 
            "5:123124135245", 
            "5:123124135345", 
            "5:123124145235", 
            "5:123124145245", 
            "5:123124145345", 
            "5:123124235245", 
            "5:123124235345", 
            "5:123124245345", 
            "5:123124125135145", 
            "5:123124125135235", 
            "5:123124125135245", 
            "5:123124125135345", 
            "5:123124125145235", 
            "5:123124125145245", 
            "5:123124125145345", 
            "5:123124125235245", 
            "5:123124125235345", 
            "5:123124125245345", 
            "5:123124135145235", 
            "5:123124135145245", 
            "5:123124135145345", 
            "5:123124135235245", 
            "5:123124135235345", 
            "5:123124145235245", 
            "5:123124145245345", 
            "5:123124235245345", 
            "5:123124125135145235", 
            "5:123124125135145245", 
            "5:123124125135145345", 
            "5:123124125135235245", 
            "5:123124125135235345", 
            "5:123124125145235245", 
            "5:123124125145245345", 
            "5:123124125235245345", 
            "5:123124135145235245", 
            "5:123124125135145235245"
        ], 
        [
            "5:123124134", 
            "5:123124125134", 
            "5:123124134135", 
            "5:123124134145", 
            "5:123124134235", 
            "5:123124134245", 
            "5:123124134345", 
            "5:123124125134135", 
            "5:123124125134145", 
            "5:123124125134235", 
            "5:123124125134245", 
            "5:123124125134345", 
            "5:123124134135145", 
            "5:123124134135235", 
            "5:123124134135245", 
            "5:123124134135345", 
            "5:123124134145235", 
            "5:123124134145245", 
            "5:123124134145345", 
            "5:123124134235245", 
            "5:123124134235345", 
            "5:123124134245345", 
            "5:123124125134135145", 
            "5:123124125134135235", 
            "5:123124125134135245", 
            "5:123124125134135345", 
            "5:123124125134145235", 
            "5:123124125134145245", 
            "5:123124125134145345", 
            "5:123124125134235245", 
            "5:123124134135145235", 
            "5:123124134135145245", 
            "5:123124134135145345", 
            "5:123124134135235345", 
            "5:123124134145245345", 
            "5:123124134235245345", 
            "5:123124125134135145235", 
            "5:123124125134135145245", 
            "5:123124125134135145345"
        ], 
        [
            "5:123124134234", 
            "5:123124125134234", 
            "5:123124134135234", 
            "5:123124134145234", 
            "5:123124134234235", 
            "5:123124134234245", 
            "5:123124134234345", 
            "5:123124125134135234", 
            "5:123124125134145234", 
            "5:123124125134234235", 
            "5:123124125134234245", 
            "5:123124125134234345", 
            "5:123124134135145234", 
            "5:123124134135234235", 
            "5:123124134135234245", 
            "5:123124134135234345", 
            "5:123124134145234235", 
            "5:123124134145234245", 
            "5:123124134145234345", 
            "5:123124134234235245", 
            "5:123124134234235345", 
            "5:123124134234245345", 
            "5:123124125134135145234", 
            "5:123124125134135234235", 
            "5:123124125134145234245", 
            "5:123124125134234235245", 
            "5:123124134135145234345", 
            "5:123124134135234235345", 
            "5:123124134145234245345", 
            "5:123124134234235245345"
        ]
    ], 
    "order_of_admissible_graphs": 6, 
    "qdash_matrices": [
        [
            [
                1, 
                0
            ], 
            [
                1
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0
            ], 
            [
                1, 
                0
            ], 
            [
                1
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0
            ], 
            [
                1, 
                0
            ], 
            [
                1
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0
            ], 
            [
                1, 
                0
            ], 
            [
                1
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0
            ], 
            [
                1, 
                0
            ], 
            [
                1
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0
            ], 
            [
                1, 
                0
            ], 
            [
                1
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0
            ], 
            [
                1, 
                0
            ], 
            [
                1
            ]
        ]
    ], 
    "r_matrices": [
        [
            [
                "1457/10000000", 
                0
            ], 
            [
                "-827/5000000", 
                "11/2000000"
            ]
        ], 
        [
            [
                "4816541/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "5330463/10000000", 
                "539963/5000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-380643/2000000", 
                "-1598101/10000000", 
                "320357/5000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-380643/2000000", 
                "-1598101/10000000", 
                "-640699/10000000", 
                "4341/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-99841/2000000", 
                "-853291/2000000", 
                "19/10000000", 
                "171/312500", 
                "4497/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-446271/2500000", 
                "-3270221/10000000", 
                "774033/10000000", 
                "1341/10000000", 
                "2793/10000000", 
                "3641/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-446271/2500000", 
                "-3270221/10000000", 
                "-387003/5000000", 
                "1317/2000000", 
                "2793/10000000", 
                "-89/5000000", 
                "3637/10000000", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-115307/200000", 
                "-37441/400000", 
                "1/10000000", 
                "43/1250000", 
                "59/2500000", 
                "11/1000000", 
                "29/2500000", 
                "179/10000000", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "857217/5000000", 
                "3817433/10000000", 
                "158181/2000000", 
                "-7323/10000000", 
                "-3039/10000000", 
                "331/10000000", 
                "-517/1250000", 
                "13/10000000", 
                "153/10000000", 
                0, 
                0, 
                0
            ], 
            [
                "857217/5000000", 
                "3817433/10000000", 
                "-790937/10000000", 
                "-393/2000000", 
                "-3039/10000000", 
                "-4147/10000000", 
                "129/10000000", 
                "13/10000000", 
                "1/400000", 
                "151/10000000", 
                0, 
                0
            ], 
            [
                "-1950561/5000000", 
                "472841/5000000", 
                "-1/2500000", 
                "-627/5000000", 
                "-1059/10000000", 
                "1/78125", 
                "67/5000000", 
                "3/2500000", 
                "3/1250000", 
                "21/10000000", 
                "21/2000000", 
                0
            ], 
            [
                "-1437851/5000000", 
                "19320527/10000000", 
                "-43/5000000", 
                "-25329/10000000", 
                "-1553/1000000", 
                "-151/200000", 
                "-991/1250000", 
                "-51/625000", 
                "-1259/10000000", 
                "-107/1000000", 
                "-1279/10000000", 
                "2279/10000000"
            ]
        ], 
        [
            [
                "1215257/2500000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "2721659/5000000", 
                "11499863/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "2721659/5000000", 
                "-372077/5000000", 
                "11475761/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "2721659/5000000", 
                "-372077/5000000", 
                "-793973/10000000", 
                "11448261/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "2721659/5000000", 
                "-372077/5000000", 
                "-793973/10000000", 
                "-1510221/10000000", 
                "2837053/2500000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "2721659/5000000", 
                "-372077/5000000", 
                "-145167/1000000", 
                "-896557/10000000", 
                "-31993/312500", 
                "5650969/5000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "2721659/5000000", 
                "-1400473/10000000", 
                "-209133/2500000", 
                "-896557/10000000", 
                "-31993/312500", 
                "-224141/2000000", 
                "2811559/2500000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-694453/2500000", 
                "4018483/10000000", 
                "267969/625000", 
                "216649/2000000", 
                "128873/2000000", 
                "183373/2000000", 
                "506387/5000000", 
                "10350577/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-694453/2500000", 
                "4018483/10000000", 
                "78401/1000000", 
                "272011/625000", 
                "170999/2000000", 
                "181113/2500000", 
                "506387/5000000", 
                "-3323711/10000000", 
                "9802417/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-694453/2500000", 
                "4018483/10000000", 
                "24751/1250000", 
                "58189/2500000", 
                "2190261/5000000", 
                "123677/1000000", 
                "506387/5000000", 
                "646753/625000", 
                "-3527/10000000", 
                "28593/1250000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-694453/2500000", 
                "4018483/10000000", 
                "218499/10000000", 
                "213637/10000000", 
                "836539/10000000", 
                "894847/2000000", 
                "506387/5000000", 
                "-3326239/10000000", 
                "979889/1000000", 
                "228707/10000000", 
                "1033/2500000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1616891/2500000", 
                "6500327/10000000", 
                "-115937/500000", 
                "-2485121/10000000", 
                "-2837751/10000000", 
                "-124257/400000", 
                "6517917/10000000", 
                0, 
                0, 
                0, 
                0, 
                "4041/5000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-694453/2500000", 
                "522331/10000000", 
                "4060793/10000000", 
                "272011/625000", 
                "170999/2000000", 
                "187189/2000000", 
                "205327/2500000", 
                "-3323711/10000000", 
                "-1159137/2500000", 
                "-8635847/10000000", 
                "-19501/2500000", 
                "93/2500000", 
                "76611/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-694453/2500000", 
                "-62443/10000000", 
                "4022873/10000000", 
                "58189/2500000", 
                "2190261/5000000", 
                "885143/10000000", 
                "665551/5000000", 
                "646753/625000", 
                "-99927/5000000", 
                "13913/1250000", 
                "-21/5000000", 
                "1/625000", 
                "-11/10000000", 
                "2517/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1616891/2500000", 
                "-546903/2000000", 
                "6336657/10000000", 
                "-2485121/10000000", 
                "-2837751/10000000", 
                "1698457/2500000", 
                "-488959/2000000", 
                0, 
                0, 
                0, 
                "-21/5000000", 
                "-97/10000000", 
                "39/10000000", 
                0, 
                "4041/5000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-694453/2500000", 
                "-8399/2000000", 
                "4024199/10000000", 
                "213637/10000000", 
                "836539/10000000", 
                "112823/2000000", 
                "455261/1000000", 
                "-3326239/10000000", 
                "-4836401/10000000", 
                "-4262281/5000000", 
                "-19229/2500000", 
                "183/5000000", 
                "75619/10000000", 
                "-3/1250000", 
                "1/1000000", 
                "1447/5000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1616891/2500000", 
                "-546903/2000000", 
                "-145879/500000", 
                "1229907/2000000", 
                "1755533/2500000", 
                "-553319/2500000", 
                "-488959/2000000", 
                0, 
                0, 
                0, 
                "21/5000000", 
                "-97/10000000", 
                "39/10000000", 
                0, 
                "-49/5000000", 
                "7/1250000", 
                "8081/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-694453/2500000", 
                "-62443/10000000", 
                "-11533/2500000", 
                "4029337/10000000", 
                "486347/10000000", 
                "4442513/10000000", 
                "665551/5000000", 
                "-439021/1250000", 
                "9735847/10000000", 
                "22257/2000000", 
                "513/2500000", 
                "1/625000", 
                "-11/10000000", 
                "121/10000000", 
                0, 
                "-9/1000000", 
                "1/10000000", 
                "157/625000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-694453/2500000", 
                "-8399/2000000", 
                "-65297/10000000", 
                "4029337/10000000", 
                "486347/10000000", 
                "44201/500000", 
                "455261/1000000", 
                "-439021/1250000", 
                "-4703117/10000000", 
                "-106557/125000", 
                "-77083/10000000", 
                "183/5000000", 
                "75619/10000000", 
                "-21/2000000", 
                "1/500000", 
                "1433/10000000", 
                "1/10000000", 
                "33/10000000", 
                "157/625000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-694453/2500000", 
                "522331/10000000", 
                "-2053/2500000", 
                "-8801/10000000", 
                "4104689/10000000", 
                "898663/2000000", 
                "205327/2500000", 
                "-439021/1250000", 
                "-1224861/2500000", 
                "4206629/5000000", 
                "37997/5000000", 
                "93/2500000", 
                "-19053/2500000", 
                "-653/10000000", 
                "739/10000000", 
                "-79/625000", 
                "757/10000000", 
                "-167/2500000", 
                "-3/40000", 
                "3767/5000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-694453/2500000", 
                "-20997/5000000", 
                "104141/2000000", 
                "-8801/10000000", 
                "4104689/10000000", 
                "185851/5000000", 
                "455261/1000000", 
                "-439021/1250000", 
                "-5095771/10000000", 
                "8295837/10000000", 
                "37411/5000000", 
                "183/5000000", 
                "-75273/10000000", 
                "-669/10000000", 
                "3/40000", 
                "-111/1000000", 
                "757/10000000", 
                "-759/10000000", 
                "-659/10000000", 
                "3487/5000000", 
                "2851/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-694453/2500000", 
                "-20997/5000000", 
                "-22403/5000000", 
                "8107/156250", 
                "-117/10000000", 
                "1030371/2500000", 
                "455261/1000000", 
                "-1849049/5000000", 
                "-4962487/10000000", 
                "1659167/2000000", 
                "15009/2000000", 
                "183/5000000", 
                "-75273/10000000", 
                "-3/40000", 
                "37/500000", 
                "-1109/10000000", 
                "767/10000000", 
                "-337/5000000", 
                "-133/2000000", 
                "3487/5000000", 
                "137/1000000", 
                "1/4000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "347851/10000000", 
                "2607/250000", 
                "111261/10000000", 
                "23849/2000000", 
                "-157243/1000000", 
                "-860653/5000000", 
                "-950681/5000000", 
                "90811/625000", 
                "2026889/10000000", 
                "-3388369/10000000", 
                "-15303/5000000", 
                "-3/200000", 
                "30719/10000000", 
                "277/10000000", 
                "-303/10000000", 
                "233/5000000", 
                "-31/1000000", 
                "281/10000000", 
                "277/10000000", 
                "-2881/10000000", 
                "-283/5000000", 
                "-67/2000000", 
                "489/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-5506827/5000000", 
                "553083/1250000", 
                "2360439/5000000", 
                "163163/2000000", 
                "5212801/10000000", 
                "819007/5000000", 
                "1809357/10000000", 
                "9228913/5000000", 
                "-120913/10000000", 
                "40433/2000000", 
                "-1/400000", 
                "7/5000000", 
                "-1/625000", 
                "373/2500000", 
                "1/2000000", 
                "-7/10000000", 
                "1/2000000", 
                "-19/2500000", 
                "-3/400000", 
                "-43/2000000", 
                "-21/5000000", 
                "-19/2000000", 
                "1/2500000", 
                "59/200000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "255429/10000000", 
                "1183159/10000000", 
                "702387/5000000", 
                "-94651/500000", 
                "-2161633/10000000", 
                "315209/2500000", 
                "-2793293/10000000", 
                "5410791/10000000", 
                "943501/1250000", 
                "176221/10000000", 
                "-1183/5000000", 
                "1121/10000000", 
                "-77/2500000", 
                "-77/2500000", 
                "97/500000", 
                "-1903/10000000", 
                "-331/2500000", 
                "-361/10000000", 
                "149/1000000", 
                "-6537/10000000", 
                "-133/2000000", 
                "-2997/10000000", 
                "31/500000", 
                "4161/10000000", 
                "8115683/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "255429/10000000", 
                "331317/2500000", 
                "635791/5000000", 
                "-94651/500000", 
                "-2161633/10000000", 
                "-2904551/10000000", 
                "488819/5000000", 
                "5410791/10000000", 
                "-931361/2500000", 
                "-6566381/10000000", 
                "-30919/5000000", 
                "447/2000000", 
                "57947/10000000", 
                "3317/10000000", 
                "1141/10000000", 
                "-923/5000000", 
                "-331/2500000", 
                "297/2000000", 
                "-381/10000000", 
                "-6303/10000000", 
                "-929/5000000", 
                "-2997/10000000", 
                "31/500000", 
                "4161/10000000", 
                "-1109551/5000000", 
                "7806401/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "255429/10000000", 
                "1183159/10000000", 
                "-496419/2500000", 
                "317609/2500000", 
                "725353/5000000", 
                "-2039073/10000000", 
                "-2793293/10000000", 
                "676349/1250000", 
                "7548007/10000000", 
                "3523/200000", 
                "5549/10000000", 
                "1121/10000000", 
                "-77/2500000", 
                "-77/2500000", 
                "-1361/10000000", 
                "373/10000000", 
                "1921/10000000", 
                "-7/250000", 
                "-1197/5000000", 
                "-6537/10000000", 
                "-2947/10000000", 
                "429/5000000", 
                "31/500000", 
                "4161/10000000", 
                "-1625777/5000000", 
                "184809/2500000", 
                "3699501/5000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-5506827/5000000", 
                "553083/1250000", 
                "487237/10000000", 
                "4766009/10000000", 
                "1161063/10000000", 
                "2669659/5000000", 
                "904679/5000000", 
                "-188799/312500", 
                "3488297/2000000", 
                "50533/2500000", 
                "3677/10000000", 
                "7/5000000", 
                "-1/625000", 
                "-1/2500000", 
                "1/2000000", 
                "-123/10000000", 
                "3/5000000", 
                "1491/10000000", 
                "29/10000000", 
                "-43/2000000", 
                "-103/10000000", 
                "9/10000000", 
                "1/2500000", 
                "-1/5000000", 
                "1/5000000", 
                "1/10000000", 
                "1/5000000", 
                "59/200000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "255429/10000000", 
                "331317/2500000", 
                "-1976461/10000000", 
                "1137563/10000000", 
                "-84303/312500", 
                "-603713/2500000", 
                "488819/5000000", 
                "-2632813/5000000", 
                "3927949/10000000", 
                "-3283213/5000000", 
                "-28393/5000000", 
                "447/2000000", 
                "57947/10000000", 
                "427/2500000", 
                "-1351/10000000", 
                "-661/5000000", 
                "567/5000000", 
                "3193/10000000", 
                "-1359/10000000", 
                "-6303/10000000", 
                "-3521/10000000", 
                "-189/10000000", 
                "31/500000", 
                "381/10000000", 
                "200019/1250000", 
                "-599237/5000000", 
                "-805553/5000000", 
                "4813/10000000", 
                "7698819/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "347851/10000000", 
                "2607/250000", 
                "-197293/1250000", 
                "-845799/5000000", 
                "-44607/2000000", 
                "-244151/10000000", 
                "-950681/5000000", 
                "1377049/10000000", 
                "1920971/10000000", 
                "87013/250000", 
                "15719/5000000", 
                "-3/200000", 
                "-1929/625000", 
                "7/5000000", 
                "-1/2000000", 
                "-293/5000000", 
                "-1/10000000", 
                "-1/1250000", 
                "-17/500000", 
                "31/10000000", 
                "-1/10000000", 
                "-1/10000000", 
                "-1/10000000", 
                "1/10000000", 
                0, 
                0, 
                0, 
                "1/10000000", 
                0, 
                "489/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "255429/10000000", 
                "331317/2500000", 
                "-1976461/10000000", 
                "-353023/1250000", 
                "771749/10000000", 
                "-603713/2500000", 
                "488819/5000000", 
                "658203/1250000", 
                "-245497/625000", 
                "1313279/2000000", 
                "2409/400000", 
                "447/2000000", 
                "-29137/5000000", 
                "141/500000", 
                "-197/2500000", 
                "-3/15625", 
                "1707/10000000", 
                "63/625000", 
                "-2989/10000000", 
                "-627/10000000", 
                "-683/2500000", 
                "-483/5000000", 
                "-2161/5000000", 
                "4167/10000000", 
                "32003/200000", 
                "-299619/2500000", 
                "-402777/2500000", 
                "521/5000000", 
                "89453/2500000", 
                "173/5000000", 
                "3845249/5000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "255429/10000000", 
                "331317/2500000", 
                "-83771/312500", 
                "-2167121/10000000", 
                "-618657/2500000", 
                "550747/10000000", 
                "488819/5000000", 
                "-5410793/10000000", 
                "1862721/5000000", 
                "1641603/2500000", 
                "58399/10000000", 
                "447/2000000", 
                "-29137/5000000", 
                "1211/10000000", 
                "1703/10000000", 
                "-3637/10000000", 
                "-743/10000000", 
                "659/2500000", 
                "-41/2500000", 
                "-627/10000000", 
                "-27/125000", 
                "-483/2500000", 
                "-2161/5000000", 
                "387/10000000", 
                "-22191/100000", 
                "566563/10000000", 
                "361669/5000000", 
                "29/62500", 
                "-975657/10000000", 
                "173/5000000", 
                "-23283/250000", 
                "7633899/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "255429/10000000", 
                "-514519/2500000", 
                "526093/5000000", 
                "317609/2500000", 
                "725353/5000000", 
                "-2577331/10000000", 
                "-2306007/10000000", 
                "676349/1250000", 
                "-931361/2500000", 
                "-410401/625000", 
                "-29043/5000000", 
                "-553/5000000", 
                "57699/10000000", 
                "-1497/10000000", 
                "1121/10000000", 
                "457/1250000", 
                "1921/10000000", 
                "-2397/10000000", 
                "-249/10000000", 
                "-7167/10000000", 
                "51/2000000", 
                "429/5000000", 
                "31/500000", 
                "4161/10000000", 
                "32003/200000", 
                "-731377/2500000", 
                "-374447/5000000", 
                "71/1000000", 
                "2319/31250", 
                "-677/1250000", 
                "141671/2000000", 
                "-505923/2500000", 
                "1750653/2500000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "255429/10000000", 
                "-514519/2500000", 
                "597297/5000000", 
                "1137563/10000000", 
                "-84303/312500", 
                "1212277/10000000", 
                "-2306007/10000000", 
                "-2632813/5000000", 
                "78559/200000", 
                "-3283197/5000000", 
                "-30269/5000000", 
                "-553/5000000", 
                "57699/10000000", 
                "-649/2500000", 
                "483/2500000", 
                "1601/10000000", 
                "567/5000000", 
                "-1317/10000000", 
                "321/1000000", 
                "-7167/10000000", 
                "7/80000", 
                "-189/10000000", 
                "31/500000", 
                "381/10000000", 
                "-1590337/10000000", 
                "302867/2500000", 
                "46761/500000", 
                "2011/5000000", 
                "-1356387/5000000", 
                "-677/1250000", 
                "-104729/500000", 
                "458073/10000000", 
                "-242639/2500000", 
                "6935027/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-5506827/5000000", 
                "24987/1250000", 
                "4446919/10000000", 
                "4766009/10000000", 
                "1161063/10000000", 
                "1270991/10000000", 
                "5492419/10000000", 
                "-188799/312500", 
                "-1685587/2000000", 
                "-7635097/5000000", 
                "-13793/1000000", 
                "661/10000000", 
                "67681/5000000", 
                "-23/5000000", 
                "3/1250000", 
                "1283/5000000", 
                "3/5000000", 
                "3/625000", 
                "149/1000000", 
                "-119/5000000", 
                "7/5000000", 
                "9/10000000", 
                "1/2500000", 
                "-1/5000000", 
                0, 
                "1/5000000", 
                0, 
                "-1/5000000", 
                "1/5000000", 
                "-419/2000000", 
                0, 
                0, 
                "1/10000000", 
                "1/10000000", 
                "2077/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "255429/10000000", 
                "-514519/2500000", 
                "597297/5000000", 
                "-353023/1250000", 
                "771749/10000000", 
                "1212277/10000000", 
                "-2306007/10000000", 
                "658203/1250000", 
                "-3927951/10000000", 
                "6566431/10000000", 
                "56473/10000000", 
                "-553/5000000", 
                "-58097/10000000", 
                "-249/1250000", 
                "623/2500000", 
                "701/10000000", 
                "1707/10000000", 
                "-93/312500", 
                "1047/10000000", 
                "-807/5000000", 
                "573/2500000", 
                "-483/5000000", 
                "-2161/5000000", 
                "4167/10000000", 
                "-1590339/10000000", 
                "605733/5000000", 
                "467609/5000000", 
                "251/10000000", 
                "-554599/2500000", 
                "-171/10000000", 
                "-2612497/10000000", 
                "458071/10000000", 
                "-485277/5000000", 
                "-14719/125000", 
                "2631/10000000", 
                "854291/1250000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "347851/10000000", 
                "-197723/1250000", 
                "1927/10000000", 
                "-845799/5000000", 
                "-44607/2000000", 
                "-1867781/10000000", 
                "-3371/78125", 
                "1377049/10000000", 
                "-198771/500000", 
                "-5759/1250000", 
                "-419/5000000", 
                "-3/10000000", 
                "3/10000000", 
                "-7/10000000", 
                "-1/10000000", 
                "21/10000000", 
                "-1/10000000", 
                "-17/500000", 
                "-3/10000000", 
                "7/2500000", 
                "13/10000000", 
                "-1/10000000", 
                "-1/10000000", 
                "1/10000000", 
                0, 
                0, 
                0, 
                "-347/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "43/1250000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "255429/10000000", 
                "-2760811/10000000", 
                "45961/400000", 
                "-2167121/10000000", 
                "-618657/2500000", 
                "918207/10000000", 
                "40311/625000", 
                "-5410793/10000000", 
                "-7548009/10000000", 
                "-176153/10000000", 
                "-5137/10000000", 
                "337/2000000", 
                "-17/2500000", 
                "-23/2000000", 
                "79/312500", 
                "-569/10000000", 
                "-743/10000000", 
                "-13/1000000", 
                "1319/5000000", 
                "-699/5000000", 
                "881/5000000", 
                "-483/2500000", 
                "-2161/5000000", 
                "387/10000000", 
                "1151749/10000000", 
                "-989807/5000000", 
                "-1174083/5000000", 
                "497/2500000", 
                "647851/10000000", 
                "-4669/10000000", 
                "309203/5000000", 
                "-149669/1000000", 
                "-10117/2000000", 
                "-402517/10000000", 
                "2533/10000000", 
                "-477801/10000000", 
                "3/78125", 
                "3594089/5000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "255429/10000000", 
                "-514519/2500000", 
                "-2900067/10000000", 
                "199267/2000000", 
                "1137711/10000000", 
                "877967/10000000", 
                "-2306007/10000000", 
                "-5410793/10000000", 
                "1862721/5000000", 
                "328319/500000", 
                "62151/10000000", 
                "-553/5000000", 
                "-29049/5000000", 
                "-3091/10000000", 
                "1681/10000000", 
                "1281/10000000", 
                "313/1250000", 
                "-1801/10000000", 
                "-7/5000000", 
                "-807/5000000", 
                "51/2000000", 
                "1237/5000000", 
                "-2161/5000000", 
                "387/10000000", 
                "200019/1250000", 
                "-2437943/10000000", 
                "-199401/2500000", 
                "887/2000000", 
                "100973/1250000", 
                "-171/10000000", 
                "771073/10000000", 
                "-2537797/10000000", 
                "-1031637/10000000", 
                "-112439/1000000", 
                "2631/10000000", 
                "-667343/5000000", 
                "-1177/5000000", 
                "-208219/10000000", 
                "13399/20000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "255429/10000000", 
                "-2760811/10000000", 
                "-1120713/5000000", 
                "199267/2000000", 
                "1137711/10000000", 
                "-1190851/5000000", 
                "40311/625000", 
                "-5410793/10000000", 
                "-754801/1000000", 
                "-88109/5000000", 
                "977/5000000", 
                "337/2000000", 
                "-17/2500000", 
                "-23/2000000", 
                "-777/10000000", 
                "203/1000000", 
                "313/1250000", 
                "-37/10000000", 
                "-1801/10000000", 
                "-699/5000000", 
                "-847/10000000", 
                "1237/5000000", 
                "-2161/5000000", 
                "387/10000000", 
                "-278257/1000000", 
                "174511/2000000", 
                "-11673/2500000", 
                "1681/10000000", 
                "-1634857/10000000", 
                "-4669/10000000", 
                "-390141/2500000", 
                "216303/5000000", 
                "-195811/5000000", 
                "-21177/2000000", 
                "2533/10000000", 
                "-12569/1000000", 
                "97/2000000", 
                "-1322791/5000000", 
                "-594681/10000000", 
                "3336527/5000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "347851/10000000", 
                "-197723/1250000", 
                "-843839/5000000", 
                "-57557/5000000", 
                "-460011/2500000", 
                "-390627/10000000", 
                "-3371/78125", 
                "-2103537/5000000", 
                "689/250000", 
                "-46079/10000000", 
                "3/5000000", 
                "-3/10000000", 
                "3/10000000", 
                "-341/10000000", 
                "-1/10000000", 
                "1/10000000", 
                "-1/10000000", 
                "9/10000000", 
                "9/10000000", 
                "7/2500000", 
                "3/5000000", 
                "11/10000000", 
                "-1/10000000", 
                "-347/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "43/1250000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-5506827/5000000", 
                "24987/1250000", 
                "213279/10000000", 
                "114291/5000000", 
                "2271121/5000000", 
                "994459/2000000", 
                "5492419/10000000", 
                "-6374687/10000000", 
                "-8892633/10000000", 
                "14865897/10000000", 
                "67139/5000000", 
                "661/10000000", 
                "-134737/10000000", 
                "-1201/10000000", 
                "133/1000000", 
                "-1009/5000000", 
                "1361/10000000", 
                "-609/5000000", 
                "-601/5000000", 
                "6269/5000000", 
                "77/312500", 
                "1459/10000000", 
                "-419/2000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "1/10000000", 
                0, 
                "1/10000000", 
                "1/10000000", 
                "1/10000000", 
                "1/10000000", 
                "1/10000000", 
                "1/10000000", 
                "1/10000000", 
                "1/10000000", 
                "1/10000000", 
                "1/10000000", 
                "2077/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "13503/2500000", 
                "-156619/1000000", 
                "-2611/15625", 
                "-336789/2000000", 
                "-736037/2500000", 
                "-5176749/10000000", 
                "-5718261/10000000", 
                "4037859/5000000", 
                "1106653/2000000", 
                "-9250003/10000000", 
                "-42023/5000000", 
                "-311/5000000", 
                "10523/1250000", 
                "1093/10000000", 
                "-523/5000000", 
                "1163/10000000", 
                "-533/5000000", 
                "963/10000000", 
                "19/200000", 
                "-2493/2500000", 
                "-1959/10000000", 
                "-1537/10000000", 
                "1399/10000000", 
                "1/78125", 
                "1/2000000", 
                "3/5000000", 
                "1/5000000", 
                "-1/5000000", 
                "-1/5000000", 
                "3/10000000", 
                "1/1250000", 
                "1/5000000", 
                "3/10000000", 
                "-1/5000000", 
                "1/10000000", 
                "1/1000000", 
                "3/10000000", 
                "3/10000000", 
                "3/10000000", 
                "1/2500000", 
                "-123/10000000", 
                "-347/2500000", 
                "183/125000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "13503/2500000", 
                "-156619/1000000", 
                "-312859/2000000", 
                "-1783543/10000000", 
                "-978007/2000000", 
                "-1699581/5000000", 
                "-5718261/10000000", 
                "529401/2000000", 
                "235621/250000", 
                "-2312503/2500000", 
                "-41529/5000000", 
                "-311/5000000", 
                "10523/1250000", 
                "243/2500000", 
                "-209/2000000", 
                "43/312500", 
                "-267/2500000", 
                "549/5000000", 
                "23/400000", 
                "-2493/2500000", 
                "-229/1000000", 
                "-979/10000000", 
                "1399/10000000", 
                "-1/5000000", 
                "1/10000000", 
                "-1/5000000", 
                "3/5000000", 
                "1/78125", 
                "3/5000000", 
                "3/10000000", 
                "1/10000000", 
                "1/1250000", 
                "-1/5000000", 
                "3/10000000", 
                "1/10000000", 
                "1/10000000", 
                "-123/10000000", 
                "1/5000000", 
                "11/10000000", 
                "1/2000000", 
                "3/10000000", 
                "-347/2500000", 
                "3/10000000", 
                "183/125000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "13503/2500000", 
                "-1459669/10000000", 
                "-1664133/10000000", 
                "-1783543/10000000", 
                "-978007/2000000", 
                "-669127/1250000", 
                "-1974717/5000000", 
                "529401/2000000", 
                "923137/2500000", 
                "-12678453/10000000", 
                "-2863/250000", 
                "-479/10000000", 
                "114441/10000000", 
                "137/2500000", 
                "-521/5000000", 
                "37/200000", 
                "-267/2500000", 
                "589/10000000", 
                "109/1000000", 
                "-10097/10000000", 
                "-1653/10000000", 
                "-979/10000000", 
                "1399/10000000", 
                "-1/5000000", 
                "-3/10000000", 
                0, 
                "-1/2500000", 
                "-1/5000000", 
                "1/10000000", 
                "-177/10000000", 
                "-1/10000000", 
                "-1/10000000", 
                "1/2000000", 
                "3/5000000", 
                "1/5000000", 
                "3/10000000", 
                "3/10000000", 
                "7/10000000", 
                "1/2500000", 
                "11/10000000", 
                "3/10000000", 
                "-347/2500000", 
                "3/10000000", 
                "3/10000000", 
                "183/125000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "13503/2500000", 
                "-156619/1000000", 
                "-1287101/5000000", 
                "-234103/500000", 
                "-2493013/10000000", 
                "-31453/125000", 
                "-5718261/10000000", 
                "3933719/5000000", 
                "1310679/2500000", 
                "479619/500000", 
                "86319/10000000", 
                "-311/5000000", 
                "-84793/10000000", 
                "371/10000000", 
                "-227/10000000", 
                "-1683/10000000", 
                "-219/10000000", 
                "43/2500000", 
                "-337/2500000", 
                "-509/2500000", 
                "-221/5000000", 
                "-1/1000000", 
                "1/5000000", 
                "129/10000000", 
                "1/10000000", 
                "7/10000000", 
                "1/2000000", 
                0, 
                "1/5000000", 
                "1399/10000000", 
                "7/10000000", 
                "-1/5000000", 
                "1/1000000", 
                "1/5000000", 
                "-347/2500000", 
                "1/2000000", 
                "1/2500000", 
                "3/10000000", 
                "1/5000000", 
                "1/2000000", 
                "-61/5000000", 
                "1/5000000", 
                "9/10000000", 
                "1/5000000", 
                "7/10000000", 
                "183/125000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "13503/2500000", 
                "-2467459/10000000", 
                "-1729483/10000000", 
                "-234103/500000", 
                "-2493013/10000000", 
                "-5440567/10000000", 
                "-191929/625000", 
                "3933719/5000000", 
                "-10931963/10000000", 
                "-16317/2000000", 
                "-18/78125", 
                "-109/5000000", 
                "-99/10000000", 
                "9/500000", 
                "-27/1250000", 
                "1/400000", 
                "-219/10000000", 
                "-673/5000000", 
                "189/10000000", 
                "-513/2500000", 
                "-361/10000000", 
                "-1/1000000", 
                "1/5000000", 
                "129/10000000", 
                "3/5000000", 
                "3/10000000", 
                "9/10000000", 
                "-1971/10000000", 
                "1/10000000", 
                "1/2500000", 
                "1/5000000", 
                "1/10000000", 
                "3/5000000", 
                "3/10000000", 
                "1/5000000", 
                "1/1250000", 
                0, 
                "1/10000000", 
                "1/2000000", 
                "1/5000000", 
                "-61/5000000", 
                "1/5000000", 
                "9/10000000", 
                "7/10000000", 
                "1/5000000", 
                "9/10000000", 
                "183/125000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-3492611/10000000", 
                "540483/10000000", 
                "288333/5000000", 
                "-243381/2000000", 
                "-69479/500000", 
                "109299/2500000", 
                "482929/10000000", 
                0, 
                0, 
                "-1/10000000", 
                "91/10000000", 
                "19/5000000", 
                "17/10000000", 
                "-3/1000000", 
                "39/10000000", 
                "37/5000000", 
                "139/10000000", 
                "-13/5000000", 
                "-1/400000", 
                "67/2000000", 
                "33/5000000", 
                "53/5000000", 
                "-3/2500000", 
                "17/10000000", 
                "-1/10000000", 
                "-1/10000000", 
                0, 
                "17/10000000", 
                0, 
                "-3/2500000", 
                0, 
                "-1/10000000", 
                0, 
                0, 
                "13/10000000", 
                0, 
                "1/10000000", 
                "-1/10000000", 
                0, 
                0, 
                "1/10000000", 
                "13/10000000", 
                "1/10000000", 
                "1/10000000", 
                "1/10000000", 
                "1/10000000", 
                "1/10000000", 
                "461/2500000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "13503/2500000", 
                "-156619/1000000", 
                "-4492739/10000000", 
                "-2891971/10000000", 
                "-1140537/5000000", 
                "-54197/200000", 
                "-5718261/10000000", 
                "609681/2500000", 
                "9134291/10000000", 
                "4796187/5000000", 
                "8697/1000000", 
                "-311/5000000", 
                "-84793/10000000", 
                "1/40000", 
                "-57/2500000", 
                "-1007/5000000", 
                "-27/1250000", 
                "287/10000000", 
                "-393/5000000", 
                "-509/2500000", 
                "-111/5000000", 
                "-191/5000000", 
                "1/5000000", 
                0, 
                "1/2000000", 
                "1/5000000", 
                "3/10000000", 
                "129/10000000", 
                "3/5000000", 
                "1399/10000000", 
                "-3/10000000", 
                "3/5000000", 
                "1/10000000", 
                "1/1000000", 
                "-347/2500000", 
                0, 
                "-61/5000000", 
                "1/2500000", 
                "3/5000000", 
                "1/2000000", 
                "1/2500000", 
                "1/5000000", 
                "1/5000000", 
                "9/10000000", 
                "7/10000000", 
                "3/10000000", 
                "7/10000000", 
                "9/10000000", 
                "183/125000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-3492611/10000000", 
                "540483/10000000", 
                "-1253887/10000000", 
                "49109/1000000", 
                "280387/5000000", 
                "-168059/1250000", 
                "482929/10000000", 
                0, 
                0, 
                "1/10000000", 
                "-91/10000000", 
                "19/5000000", 
                "17/10000000", 
                "-3/1000000", 
                "139/10000000", 
                "3/2000000", 
                "1/250000", 
                "-7/2500000", 
                "3/400000", 
                "67/2000000", 
                "1/80000", 
                "7/10000000", 
                "-3/2500000", 
                "17/10000000", 
                0, 
                0, 
                "-1/10000000", 
                "17/10000000", 
                "-1/10000000", 
                "-3/2500000", 
                "-1/10000000", 
                0, 
                0, 
                0, 
                "13/10000000", 
                0, 
                "1/10000000", 
                0, 
                0, 
                "-1/10000000", 
                "1/10000000", 
                "13/10000000", 
                "1/10000000", 
                "1/10000000", 
                "1/10000000", 
                "1/10000000", 
                "1/10000000", 
                0, 
                "1/10000000", 
                "461/2500000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "13503/2500000", 
                "-2467459/10000000", 
                "-4551183/10000000", 
                "-512319/2500000", 
                "-207739/400000", 
                "-2973667/10000000", 
                "-191929/625000", 
                "-2575871/2000000", 
                "1970191/5000000", 
                "-81613/10000000", 
                "83/1000000", 
                "-109/5000000", 
                "-99/10000000", 
                "-267/2000000", 
                "-27/1250000", 
                "143/10000000", 
                "-11/500000", 
                "1/40000", 
                "-113/10000000", 
                "-513/2500000", 
                "-183/10000000", 
                "-39/1250000", 
                "1/5000000", 
                "-1971/10000000", 
                "7/10000000", 
                "1/5000000", 
                "11/10000000", 
                "1/78125", 
                "1/5000000", 
                "1/2500000", 
                "1/10000000", 
                "1/5000000", 
                "1/5000000", 
                "7/10000000", 
                "1/5000000", 
                "1/2500000", 
                "-61/5000000", 
                "1/10000000", 
                "9/10000000", 
                "1/5000000", 
                0, 
                "1/5000000", 
                "7/10000000", 
                "9/10000000", 
                "1/5000000", 
                "7/10000000", 
                "13/10000000", 
                "9/10000000", 
                "9/10000000", 
                "9/10000000", 
                "183/125000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "13503/2500000", 
                "-1459669/10000000", 
                "-560729/1250000", 
                "-2403857/5000000", 
                "-2636497/10000000", 
                "-721529/2500000", 
                "-1974717/5000000", 
                "236491/1000000", 
                "3299029/10000000", 
                "12841651/10000000", 
                "57997/5000000", 
                "-479/10000000", 
                "-114911/10000000", 
                "-27/625000", 
                "67/10000000", 
                "-1811/10000000", 
                "81/10000000", 
                "-477/10000000", 
                "-1061/10000000", 
                "161/2000000", 
                "37/2000000", 
                "11/1000000", 
                "-179/10000000", 
                0, 
                "-1/5000000", 
                "-1/5000000", 
                "-1/2500000", 
                0, 
                "-1/5000000", 
                "1399/10000000", 
                "1/10000000", 
                "1/10000000", 
                "1/10000000", 
                "1/10000000", 
                "-347/2500000", 
                "3/5000000", 
                "1/2500000", 
                "1/1250000", 
                "1/1250000", 
                "3/2500000", 
                "1/2500000", 
                "3/10000000", 
                "7/10000000", 
                "7/10000000", 
                "13/10000000", 
                "3/10000000", 
                "1/5000000", 
                "9/10000000", 
                "3/10000000", 
                "9/10000000", 
                "1/5000000", 
                "183/125000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-3492611/10000000", 
                "-643117/5000000", 
                "458211/10000000", 
                "49109/1000000", 
                "280387/5000000", 
                "153467/2500000", 
                "-644979/5000000", 
                0, 
                0, 
                0, 
                0, 
                "139/10000000", 
                "9/5000000", 
                "1/125000", 
                "1/250000", 
                "-13/2500000", 
                "1/250000", 
                "3/400000", 
                "-29/10000000", 
                "357/10000000", 
                "11/10000000", 
                "7/10000000", 
                "-3/2500000", 
                "17/10000000", 
                0, 
                0, 
                0, 
                "17/10000000", 
                0, 
                "-3/2500000", 
                0, 
                0, 
                "-1/10000000", 
                "-1/10000000", 
                "13/10000000", 
                "-1/10000000", 
                "1/10000000", 
                0, 
                "-1/10000000", 
                0, 
                "1/10000000", 
                "13/10000000", 
                "1/10000000", 
                "1/10000000", 
                "1/10000000", 
                "1/10000000", 
                "1/10000000", 
                0, 
                "1/10000000", 
                0, 
                "1/10000000", 
                "1/10000000", 
                "461/2500000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "13503/2500000", 
                "-175279/400000", 
                "-28963/156250", 
                "-2891971/10000000", 
                "-1140537/5000000", 
                "-677671/1250000", 
                "-3263519/10000000", 
                "609681/2500000", 
                "-12772679/10000000", 
                "-3510033/10000000", 
                "-33251/10000000", 
                "-3/400000", 
                "597/200000", 
                "-83/5000000", 
                "-107/5000000", 
                "243/5000000", 
                "-27/1250000", 
                "-391/5000000", 
                "297/10000000", 
                "-1969/10000000", 
                "-113/2000000", 
                "-383/10000000", 
                "1/5000000", 
                0, 
                0, 
                "1/2000000", 
                "-1/5000000", 
                "-1971/10000000", 
                "1/1250000", 
                "-177/10000000", 
                "-1/5000000", 
                "1/5000000", 
                "3/10000000", 
                "1/1000000", 
                "3/10000000", 
                0, 
                0, 
                "7/10000000", 
                "1/2500000", 
                "3/5000000", 
                "1/2500000", 
                "1/5000000", 
                "1/5000000", 
                "7/10000000", 
                "9/10000000", 
                "7/10000000", 
                "3/10000000", 
                "9/10000000", 
                "13/10000000", 
                "9/10000000", 
                "7/10000000", 
                "7/10000000", 
                "9/10000000", 
                "183/125000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "13503/2500000", 
                "-175279/400000", 
                "-1378397/5000000", 
                "-512319/2500000", 
                "-207739/400000", 
                "-2760859/10000000", 
                "-3263519/10000000", 
                "-2575871/2000000", 
                "-1791909/10000000", 
                "-3510061/10000000", 
                "-30159/10000000", 
                "-3/400000", 
                "597/200000", 
                "-403/5000000", 
                "-21/1000000", 
                "61/1250000", 
                "-11/500000", 
                "-11/1000000", 
                "251/10000000", 
                "-1969/10000000", 
                "-607/10000000", 
                "-39/1250000", 
                "1/5000000", 
                "-1971/10000000", 
                0, 
                "7/10000000", 
                0, 
                "-1/5000000", 
                "7/10000000", 
                "-177/10000000", 
                "1/5000000", 
                "-1/5000000", 
                "1/1000000", 
                "1/2000000", 
                "3/10000000", 
                "1/2500000", 
                "1/2500000", 
                "3/10000000", 
                "1/10000000", 
                "9/10000000", 
                0, 
                "1/5000000", 
                "7/10000000", 
                "1/5000000", 
                "9/10000000", 
                "13/10000000", 
                "7/10000000", 
                "9/10000000", 
                "7/10000000", 
                "9/10000000", 
                "3/10000000", 
                "7/10000000", 
                "9/10000000", 
                "9/10000000", 
                "183/125000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "13503/2500000", 
                "-175279/400000", 
                "-1746887/10000000", 
                "-2403857/5000000", 
                "-2636497/10000000", 
                "-3643781/10000000", 
                "-3263519/10000000", 
                "236491/1000000", 
                "-257513/200000", 
                "791921/2500000", 
                "6961/2500000", 
                "-3/400000", 
                "-5979/2000000", 
                "-421/10000000", 
                "79/10000000", 
                "-339/5000000", 
                "81/10000000", 
                "-1067/10000000", 
                "-463/10000000", 
                "163/2000000", 
                "133/10000000", 
                "11/1000000", 
                "-179/10000000", 
                0, 
                "-1/10000000", 
                "-3/10000000", 
                0, 
                "-1971/10000000", 
                "1/10000000", 
                "1/2500000", 
                "1/2000000", 
                "1/1250000", 
                "-1/5000000", 
                "1/10000000", 
                "1/5000000", 
                "3/10000000", 
                0, 
                "3/10000000", 
                "11/10000000", 
                "9/10000000", 
                "1/2500000", 
                "3/10000000", 
                "7/10000000", 
                "13/10000000", 
                "7/10000000", 
                "1/5000000", 
                "3/10000000", 
                "9/10000000", 
                "7/10000000", 
                "9/10000000", 
                "7/10000000", 
                "9/10000000", 
                "9/10000000", 
                "3/10000000", 
                "1/5000000", 
                "183/125000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "13503/2500000", 
                "-175279/400000", 
                "-4675331/10000000", 
                "-518833/2500000", 
                "-105971/312500", 
                "-2954469/10000000", 
                "-3263519/10000000", 
                "-12953169/10000000", 
                "-11843/62500", 
                "3167671/10000000", 
                "29381/10000000", 
                "-3/400000", 
                "-5979/2000000", 
                "-1061/10000000", 
                "3/400000", 
                "-743/10000000", 
                "17/2000000", 
                "-397/10000000", 
                "-49/1250000", 
                "163/2000000", 
                "1/62500", 
                "1/156250", 
                "-179/10000000", 
                "-1971/10000000", 
                "1/10000000", 
                "1/5000000", 
                0, 
                "-1/10000000", 
                "-1/5000000", 
                "1/2500000", 
                "1/1250000", 
                "3/5000000", 
                "1/10000000", 
                "-1/5000000", 
                "1/5000000", 
                "1/1000000", 
                "1/2500000", 
                "7/10000000", 
                "1/2000000", 
                "3/5000000", 
                0, 
                "3/10000000", 
                "13/10000000", 
                "7/10000000", 
                "7/10000000", 
                "7/10000000", 
                "7/10000000", 
                "9/10000000", 
                "1/5000000", 
                "9/10000000", 
                "3/10000000", 
                "9/10000000", 
                "9/10000000", 
                "1/5000000", 
                "3/10000000", 
                "9/10000000", 
                "183/125000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-812009/1250000", 
                "-2873131/5000000", 
                "-299919/2000000", 
                "-803599/5000000", 
                "-917627/5000000", 
                "-2009013/10000000", 
                "-542837/1000000", 
                "3398669/10000000", 
                "2370557/5000000", 
                "110667/10000000", 
                "1/10000", 
                "-1341/10000000", 
                "-201/10000000", 
                "9/312500", 
                "-197/5000000", 
                "421/10000000", 
                "-201/5000000", 
                "29/1000000", 
                "63/2500000", 
                "-961/2500000", 
                "-43/2000000", 
                "-127/10000000", 
                "97/10000000", 
                "-3/5000000", 
                "-1/10000000", 
                0, 
                "-1/5000000", 
                "-3/5000000", 
                0, 
                "49/5000000", 
                0, 
                0, 
                "-1/10000000", 
                "-1/10000000", 
                "-99/10000000", 
                "-1/10000000", 
                "-1/10000000", 
                "-1/10000000", 
                "-1/10000000", 
                "-1/5000000", 
                "-1/10000000", 
                "-99/10000000", 
                "-1/10000000", 
                "-1/10000000", 
                "-1/10000000", 
                "-1/10000000", 
                "-1/5000000", 
                "-3/10000000", 
                "-1/10000000", 
                "-3/10000000", 
                "-1/5000000", 
                "-1/10000000", 
                "-991/10000000", 
                0, 
                0, 
                0, 
                0, 
                "3587/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-812009/1250000", 
                "-281153/2500000", 
                "-5831257/10000000", 
                "-803599/5000000", 
                "-917627/5000000", 
                "-5202401/10000000", 
                "-2537391/10000000", 
                "3398669/10000000", 
                "-468011/2000000", 
                "-4124533/10000000", 
                "-18659/5000000", 
                "-197/10000000", 
                "291/78125", 
                "173/5000000", 
                "-21/156250", 
                "553/10000000", 
                "-201/5000000", 
                "2/78125", 
                "287/10000000", 
                "-3639/10000000", 
                "-157/1250000", 
                "-127/10000000", 
                "97/10000000", 
                "-3/5000000", 
                0, 
                "-1/10000000", 
                "-1/10000000", 
                "-139/10000000", 
                "-1/10000000", 
                "1/2500000", 
                "-1/10000000", 
                "-1/10000000", 
                "-1/5000000", 
                "-1/10000000", 
                "-3/5000000", 
                "-1/10000000", 
                "-1/5000000", 
                "-1/10000000", 
                "-1/5000000", 
                "-1/5000000", 
                "-1/10000000", 
                "-99/10000000", 
                "-1/10000000", 
                "-1/10000000", 
                "-1/10000000", 
                "-1/5000000", 
                "-1/10000000", 
                "-3/10000000", 
                "-1/10000000", 
                "-991/10000000", 
                0, 
                0, 
                "-3/10000000", 
                "-1/10000000", 
                "-1/10000000", 
                "-1/10000000", 
                0, 
                "1/5000000", 
                "3587/10000000", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-812009/1250000", 
                "-281153/2500000", 
                "-11999/100000", 
                "-5928481/10000000", 
                "-5015621/10000000", 
                "-2297103/10000000", 
                "-2537391/10000000", 
                "-1653743/5000000", 
                "1233627/5000000", 
                "-2062267/5000000", 
                "-37193/10000000", 
                "-197/10000000", 
                "291/78125", 
                "63/2500000", 
                "-191/5000000", 
                "507/10000000", 
                "-169/1250000", 
                "353/10000000", 
                "349/10000000", 
                "-3639/10000000", 
                "-143/2000000", 
                "-13/125000", 
                "97/10000000", 
                "-139/10000000", 
                "-1/10000000", 
                "-1/10000000", 
                0, 
                "-7/10000000", 
                "-1/10000000", 
                "1/2500000", 
                "-1/10000000", 
                "-1/10000000", 
                0, 
                "-1/5000000", 
                "-3/5000000", 
                "-1/5000000", 
                "-1/10000000", 
                "-1/10000000", 
                "-1/10000000", 
                "-1/10000000", 
                "-1/5000000", 
                "-99/10000000", 
                "-1/10000000", 
                "-1/10000000", 
                "-1/10000000", 
                "-1/10000000", 
                "-1/10000000", 
                "-991/10000000", 
                "-1/10000000", 
                "-3/10000000", 
                "-1/10000000", 
                "-1/10000000", 
                "-3/10000000", 
                "-1/10000000", 
                "-1/10000000", 
                0, 
                "-1/10000000", 
                "1/5000000", 
                "1/5000000", 
                "3587/10000000", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-812009/1250000", 
                "-281153/2500000", 
                "-11999/100000", 
                "-104743/250000", 
                "-1634579/2500000", 
                "-143569/625000", 
                "-2537391/10000000", 
                "661497/2000000", 
                "-493451/2000000", 
                "2062271/5000000", 
                "2269/625000", 
                "-197/10000000", 
                "-18723/5000000", 
                "27/10000000", 
                "-1/500000", 
                "-1253/10000000", 
                "-487/5000000", 
                "-57/5000000", 
                "-7/625000", 
                "-163/10000000", 
                "-1/312500", 
                "-59/10000000", 
                "1/2500000", 
                "-3/5000000", 
                "-1/10000000", 
                "-1/10000000", 
                0, 
                "-139/10000000", 
                "-1/10000000", 
                "49/5000000", 
                "-1/10000000", 
                "-1/10000000", 
                0, 
                "-1/5000000", 
                "-99/10000000", 
                "-3/10000000", 
                "-1/5000000", 
                "-1/10000000", 
                "-1/10000000", 
                "-1/10000000", 
                "-1/10000000", 
                "-1/2000000", 
                "-1/5000000", 
                "-1/10000000", 
                "-1/10000000", 
                "-1/10000000", 
                "-1/10000000", 
                "-991/10000000", 
                "-1/10000000", 
                "-3/10000000", 
                "-1/10000000", 
                "-1/10000000", 
                "-3/10000000", 
                "-1/10000000", 
                0, 
                "-1/10000000", 
                "-1/10000000", 
                "1/5000000", 
                "1/5000000", 
                "1/5000000", 
                "3587/10000000", 
                0, 
                0, 
                0
            ], 
            [
                "-812009/1250000", 
                "-281153/2500000", 
                "-4096663/10000000", 
                "-1486899/10000000", 
                "-424471/2500000", 
                "-839861/1250000", 
                "-2537391/10000000", 
                "-339867/1000000", 
                "1170027/5000000", 
                "164981/400000", 
                "19103/5000000", 
                "-197/10000000", 
                "-18723/5000000", 
                "-67/10000000", 
                "-983/10000000", 
                "-359/5000000", 
                "-27/10000000", 
                "1/2500000", 
                "-103/1000000", 
                "-163/10000000", 
                "-67/10000000", 
                0, 
                "1/2500000", 
                "-139/10000000", 
                0, 
                "-1/10000000", 
                "-1/10000000", 
                "-3/5000000", 
                "-1/10000000", 
                "49/5000000", 
                "-1/10000000", 
                "-1/5000000", 
                "-1/10000000", 
                0, 
                "-99/10000000", 
                0, 
                "-1/10000000", 
                "-1/10000000", 
                "-3/10000000", 
                "-1/5000000", 
                "-1/5000000", 
                "-1/2000000", 
                "-1/10000000", 
                "-1/5000000", 
                "-1/10000000", 
                "-1/10000000", 
                "-1/10000000", 
                "-3/10000000", 
                "-1/10000000", 
                "-991/10000000", 
                "-1/10000000", 
                "-1/10000000", 
                "-3/10000000", 
                0, 
                "-1/10000000", 
                "-1/10000000", 
                "-1/10000000", 
                "1/5000000", 
                "1/5000000", 
                "1/5000000", 
                "1/5000000", 
                "3587/10000000", 
                0, 
                0
            ], 
            [
                "-812009/1250000", 
                "-501913/1250000", 
                "-1387349/10000000", 
                "-1486899/10000000", 
                "-424471/2500000", 
                "-1858637/10000000", 
                "-3468691/5000000", 
                "-339867/1000000", 
                "-948223/2000000", 
                "-110667/10000000", 
                "-1/10000", 
                "-987/10000000", 
                0, 
                "-541/5000000", 
                "-13/5000000", 
                "17/2500000", 
                "-27/10000000", 
                "-103/1000000", 
                "9/5000000", 
                "-11/625000", 
                0, 
                0, 
                "1/2500000", 
                "-139/10000000", 
                "-1/10000000", 
                0, 
                "-1/10000000", 
                "-139/10000000", 
                0, 
                "1/2500000", 
                0, 
                0, 
                "-1/10000000", 
                "-1/10000000", 
                "-1/2000000", 
                "-1/10000000", 
                "-1/5000000", 
                "-1/5000000", 
                "-1/10000000", 
                "-3/10000000", 
                "-1/5000000", 
                "-1/2000000", 
                "-1/10000000", 
                "-1/10000000", 
                "-1/5000000", 
                "-1/10000000", 
                "-1/10000000", 
                "-3/10000000", 
                "-1/10000000", 
                "-3/10000000", 
                "-1/10000000", 
                "-1/5000000", 
                "-991/10000000", 
                "-1/10000000", 
                "-1/10000000", 
                "-1/10000000", 
                "-1/10000000", 
                "1/5000000", 
                "1/5000000", 
                "1/5000000", 
                "1/5000000", 
                "1/5000000", 
                "3587/10000000", 
                0
            ], 
            [
                "-8582029/10000000", 
                "-215529/10000000", 
                "-114979/5000000", 
                "-123229/5000000", 
                "-28143/1000000", 
                "-12323/400000", 
                "-340301/10000000", 
                0, 
                0, 
                0, 
                0, 
                "-7/10000000", 
                0, 
                0, 
                "-1/1250000", 
                0, 
                "-1/1250000", 
                0, 
                0, 
                "1/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "47/2500000"
            ]
        ], 
        [
            [
                "8950679/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "15189227/10000000", 
                "10134239/5000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "15189227/10000000", 
                "-350603/2000000", 
                "20192527/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1578493/1250000", 
                "-1007961/10000000", 
                "-549629/5000000", 
                "14497121/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "15189227/10000000", 
                "-350603/2000000", 
                "-1911797/10000000", 
                "-13303523/10000000", 
                "15069819/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1578493/1250000", 
                "-1007961/10000000", 
                "-118089/125000", 
                "-2619431/10000000", 
                "-622979/1250000", 
                "9509301/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1578493/1250000", 
                "-9324541/10000000", 
                "-910631/5000000", 
                "-2619431/10000000", 
                "-622979/1250000", 
                "-2231443/2500000", 
                "3279847/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-7953681/10000000", 
                "-803321/5000000", 
                "-876083/5000000", 
                "2208559/2000000", 
                "-2915759/2500000", 
                "309629/10000000", 
                "1740333/10000000", 
                "17269/2500000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1495141/2500000", 
                "4740423/5000000", 
                "-36273/400000", 
                "6734769/10000000", 
                "-757943/5000000", 
                "5820721/10000000", 
                "1988471/10000000", 
                "218051/10000000", 
                "2659583/2500000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-7953681/10000000", 
                "-803321/5000000", 
                "-15813679/10000000", 
                "432013/2000000", 
                "-2447059/10000000", 
                "639743/10000000", 
                "1740333/10000000", 
                "12687/2000000", 
                "-353/2500000", 
                "27303/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1495141/2500000", 
                "4740423/5000000", 
                "-2741277/5000000", 
                "3297537/10000000", 
                "500213/5000000", 
                "3179039/5000000", 
                "1988471/10000000", 
                "-3431/2000000", 
                "-745051/2000000", 
                "199463/5000000", 
                "622447/625000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "11824399/10000000", 
                "1556157/2500000", 
                "552431/10000000", 
                "3509/40000", 
                "396183/2500000", 
                "57891/200000", 
                "937103/10000000", 
                "60789/5000000", 
                "9979/10000000", 
                "25633/10000000", 
                "4059/2500000", 
                "19361/312500", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1495141/2500000", 
                "-1723423/10000000", 
                "1170861/1250000", 
                "6734769/10000000", 
                "-757943/5000000", 
                "-149303/312500", 
                "3874071/10000000", 
                "218051/10000000", 
                "-437009/2500000", 
                "-523499/10000000", 
                "-260817/10000000", 
                "215891/5000000", 
                "10468523/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-7953681/10000000", 
                "-15615463/10000000", 
                "-2968343/10000000", 
                "432013/2000000", 
                "-2447059/10000000", 
                "-229/10000000", 
                "115887/625000", 
                "12687/2000000", 
                "-139/1250000", 
                "1631/1250000", 
                "-157/2500000", 
                "-23891/10000000", 
                "1/5000000", 
                "2187/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "11824399/10000000", 
                "5997/5000000", 
                "3124541/5000000", 
                "3509/40000", 
                "396183/2500000", 
                "-1196857/5000000", 
                "469489/2500000", 
                "60789/5000000", 
                "21847/10000000", 
                "-529531/10000000", 
                "-4279/5000000", 
                "-318509/10000000", 
                "29/1250000", 
                "2017/10000000", 
                "31/6250", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1495141/2500000", 
                "-1256401/2000000", 
                "1794227/2000000", 
                "3297537/10000000", 
                "500213/5000000", 
                "-2641039/5000000", 
                "4059411/10000000", 
                "-3431/2000000", 
                "348319/10000000", 
                "131371/10000000", 
                "-2971/15625", 
                "-571113/10000000", 
                "-3744767/10000000", 
                "-2947/10000000", 
                "-11967/10000000", 
                "9752831/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "11824399/10000000", 
                "5997/5000000", 
                "13081/10000000", 
                "-6344703/10000000", 
                "1386973/5000000", 
                "334113/10000000", 
                "469489/2500000", 
                "-19619/2000000", 
                "-4213/1250000", 
                "533769/10000000", 
                "-4079/5000000", 
                "-318509/10000000", 
                "-253/10000000", 
                "2017/10000000", 
                "-45517/10000000", 
                "-1/2500000", 
                "19707/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1371817/2000000", 
                "-6173723/10000000", 
                "-328197/2000000", 
                "313077/1000000", 
                "356833/10000000", 
                "4381781/10000000", 
                "4006239/10000000", 
                "7771/312500", 
                "2041/10000000", 
                "51479/10000000", 
                "1351/2000000", 
                "244699/10000000", 
                "-667/10000000", 
                "727/2500000", 
                "239/5000000", 
                "179/5000000", 
                "2289/10000000", 
                "24451/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1371817/2000000", 
                "-137609/1250000", 
                "-6292517/10000000", 
                "313077/1000000", 
                "356833/10000000", 
                "-682777/2500000", 
                "5271717/10000000", 
                "7771/312500", 
                "6241/10000000", 
                "-94601/5000000", 
                "-2029/5000000", 
                "-161937/10000000", 
                "233/10000000", 
                "783/2500000", 
                "5591/2500000", 
                "197/5000000", 
                "2289/10000000", 
                "-4871/10000000", 
                "23961/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1495141/2500000", 
                "-1723423/10000000", 
                "-6455253/10000000", 
                "-162861/156250", 
                "2530621/10000000", 
                "613303/5000000", 
                "3874071/10000000", 
                "29053/10000000", 
                "86843/2500000", 
                "50213/1000000", 
                "-8763/50000", 
                "215891/5000000", 
                "-953401/5000000", 
                "11937/10000000", 
                "-4499/1000000", 
                "-688167/10000000", 
                "-3197/5000000", 
                "-65521/2000000", 
                "213561/10000000", 
                "2052563/2000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1495141/2500000", 
                "-1256401/2000000", 
                "-1137639/5000000", 
                "-162861/156250", 
                "2530621/10000000", 
                "184867/10000000", 
                "4059411/10000000", 
                "29053/10000000", 
                "-94883/500000", 
                "-209017/10000000", 
                "-329707/10000000", 
                "-571113/10000000", 
                "641/156250", 
                "-3299/5000000", 
                "1459/500000", 
                "-1913171/10000000", 
                "-3197/5000000", 
                "137273/5000000", 
                "-69623/2500000", 
                "-3925801/10000000", 
                "948227/1000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1371817/2000000", 
                "-137609/1250000", 
                "-240117/2000000", 
                "15297/100000", 
                "-1808361/2500000", 
                "937909/10000000", 
                "5271717/10000000", 
                "9591/625000", 
                "-8313/5000000", 
                "13587/500000", 
                "-4729/10000000", 
                "-161937/10000000", 
                "479/10000000", 
                "783/2500000", 
                "-19617/10000000", 
                "-673/10000000", 
                "10987/10000000", 
                "-4843/10000000", 
                "-5927/10000000", 
                "21/1250000", 
                "251/10000000", 
                "23207/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-19576503/10000000", 
                "536703/5000000", 
                "1170631/10000000", 
                "-1148357/10000000", 
                "-9379939/10000000", 
                "-355021/10000000", 
                "-124717/625000", 
                "-82449/10000000", 
                "657/2500000", 
                "-2137/500000", 
                "373/5000000", 
                "25437/10000000", 
                "-59/10000000", 
                "-213/2500000", 
                "1239/5000000", 
                "107/10000000", 
                "-5151/10000000", 
                "153/1250000", 
                "749/5000000", 
                "-99/10000000", 
                "-149/10000000", 
                "-2083/5000000", 
                "18981/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-17346167/5000000", 
                "-3249349/10000000", 
                "-3543663/10000000", 
                "715337/1250000", 
                "-9117/625000", 
                "7113437/10000000", 
                "39982581/10000000", 
                "1227253/10000000", 
                "-3939/2500000", 
                "63181/2500000", 
                "-3863/10000000", 
                "-18649/1250000", 
                "53/10000000", 
                "18543/10000000", 
                "819/1000000", 
                "29/2500000", 
                "39529/10000000", 
                "11679/10000000", 
                "14293/10000000", 
                "93/5000000", 
                "279/10000000", 
                "18393/10000000", 
                "2541/5000000", 
                "26519/5000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-2830867/10000000", 
                "-5472791/10000000", 
                "1640463/10000000", 
                "4701629/10000000", 
                "402371/5000000", 
                "8642711/10000000", 
                "563781/2000000", 
                "53443/2500000", 
                "-269/10000000", 
                "138663/10000000", 
                "2373/2500000", 
                "177933/5000000", 
                "-627/10000000", 
                "1401/5000000", 
                "-1013/1250000", 
                "31/1250000", 
                "2999/10000000", 
                "5777/2500000", 
                "-8273/10000000", 
                "-171/5000000", 
                "-81/2500000", 
                "283/10000000", 
                "59/2500000", 
                "343/1000000", 
                "1387/400000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-2830867/10000000", 
                "263457/1250000", 
                "-3319/6250", 
                "4701629/10000000", 
                "402371/5000000", 
                "-7140093/10000000", 
                "5626877/10000000", 
                "53443/2500000", 
                "3407/5000000", 
                "-6119/250000", 
                "-7559/10000000", 
                "-29203/1000000", 
                "481/10000000", 
                "1329/5000000", 
                "3383/1250000", 
                "33/2000000", 
                "2999/10000000", 
                "-12711/10000000", 
                "20997/10000000", 
                "-21/1250000", 
                "-11/250000", 
                "283/10000000", 
                "59/2500000", 
                "343/1000000", 
                "-5637/10000000", 
                "17107/5000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-2830867/10000000", 
                "-5472791/10000000", 
                "-106093/400000", 
                "327283/1000000", 
                "4750857/10000000", 
                "7734573/10000000", 
                "563781/2000000", 
                "251129/10000000", 
                "543/625000", 
                "-42183/10000000", 
                "1953/2000000", 
                "177933/5000000", 
                "-1093/10000000", 
                "1401/5000000", 
                "8637/10000000", 
                "111/5000000", 
                "-47/1000000", 
                "11547/5000000", 
                "29/125000", 
                "-21/2000000", 
                "-107/10000000", 
                "-3971/5000000", 
                "83/5000000", 
                "3437/10000000", 
                "459/10000000", 
                "-39/2000000", 
                "34671/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "13629597/10000000", 
                "-2076001/10000000", 
                "-86517/500000", 
                "61923/400000", 
                "-1171423/10000000", 
                "653559/10000000", 
                "143413/400000", 
                "25921/312500", 
                "-22883/5000000", 
                "33799/2000000", 
                "-26593/5000000", 
                "-1132597/5000000", 
                "-11899/10000000", 
                "573/2500000", 
                "-4517/10000000", 
                "3017/5000000", 
                "-22091/10000000", 
                "70283/2000000", 
                "-721/312500", 
                "-1141/5000000", 
                "383/10000000", 
                "-5923/2000000", 
                "-511/2500000", 
                "-757/400000", 
                "347/312500", 
                "-2357/10000000", 
                "171/156250", 
                "166047/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "3343987/10000000", 
                "896379/2000000", 
                "684783/5000000", 
                "4390051/10000000", 
                "186269/250000", 
                "-4207579/10000000", 
                "2638911/10000000", 
                "520261/10000000", 
                "-154639/10000000", 
                "701769/2500000", 
                "7419/2000000", 
                "814573/10000000", 
                "61/500000", 
                "10589/10000000", 
                "-249211/10000000", 
                "19147/10000000", 
                "12881/10000000", 
                "-57207/5000000", 
                "54527/1000000", 
                "-351/1250000", 
                "-877/1000000", 
                "-1129/62500", 
                "-19443/10000000", 
                "-4123/1000000", 
                "-11043/10000000", 
                "857/625000", 
                "-5611/5000000", 
                "-3523/10000000", 
                "69179/1250000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-19576503/10000000", 
                "536703/5000000", 
                "-794321/1250000", 
                "488643/2500000", 
                "2487891/10000000", 
                "-6356721/10000000", 
                "-124717/625000", 
                "-92663/10000000", 
                "13/625000", 
                "671/1000000", 
                "651/10000000", 
                "25437/10000000", 
                "-11/1000000", 
                "-213/2500000", 
                "-27/62500", 
                "-171/10000000", 
                "-1871/5000000", 
                "307/2500000", 
                "-4407/10000000", 
                "19/10000000", 
                "-1/200000", 
                "21/500000", 
                "197/10000000", 
                "9/50000", 
                "-89/10000000", 
                "281/10000000", 
                "-47/10000000", 
                "-13/10000000", 
                "63/5000000", 
                "4723/2500000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-2830867/10000000", 
                "263457/1250000", 
                "-498557/2500000", 
                "-2500343/10000000", 
                "-191517/200000", 
                "46479/5000000", 
                "5626877/10000000", 
                "19887/2000000", 
                "-657/312500", 
                "308731/10000000", 
                "-81/100000", 
                "-29203/1000000", 
                "7/156250", 
                "1329/5000000", 
                "-23649/10000000", 
                "-1127/10000000", 
                "6753/5000000", 
                "-6343/5000000", 
                "-1229/2500000", 
                "49/5000000", 
                "31/5000000", 
                "20401/10000000", 
                "43/500000", 
                "337/1000000", 
                "-133/5000000", 
                "-49/2000000", 
                "-44/78125", 
                "-119/2500000", 
                "-93/1000000", 
                "-99/10000000", 
                "34193/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "3343987/10000000", 
                "896379/2000000", 
                "2538569/10000000", 
                "-6814581/10000000", 
                "-30146/78125", 
                "2578443/5000000", 
                "2638911/10000000", 
                "1590449/10000000", 
                "160701/10000000", 
                "-237071/1000000", 
                "2009/5000000", 
                "814573/10000000", 
                "5773/5000000", 
                "10579/10000000", 
                "29219/1250000", 
                "-3247/1250000", 
                "-87181/10000000", 
                "-113537/10000000", 
                "-309997/10000000", 
                "679/1250000", 
                "2473/2500000", 
                "241661/5000000", 
                "-139/10000000", 
                "-1077/250000", 
                "-11361/10000000", 
                "-763/500000", 
                "-273/250000", 
                "-1953/5000000", 
                "-216793/10000000", 
                "-2767/2000000", 
                "7533/10000000", 
                "509129/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-2830867/10000000", 
                "-1084523/5000000", 
                "-2840841/5000000", 
                "327283/1000000", 
                "4750857/10000000", 
                "-3143841/5000000", 
                "1328413/2500000", 
                "251129/10000000", 
                "13777/10000000", 
                "-82799/2500000", 
                "-3487/10000000", 
                "-132451/10000000", 
                "-57/10000000", 
                "561/2000000", 
                "35077/10000000", 
                "483/10000000", 
                "-47/1000000", 
                "-291/1250000", 
                "23093/10000000", 
                "-59/10000000", 
                "-69/5000000", 
                "-3971/5000000", 
                "83/5000000", 
                "3437/10000000", 
                "-267/10000000", 
                "421/10000000", 
                "-39/2000000", 
                "-67/2000000", 
                "337/2500000", 
                "259/5000000", 
                "-133/5000000", 
                "-1421/10000000", 
                "34609/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "3343987/10000000", 
                "244199/2500000", 
                "2291777/5000000", 
                "4390051/10000000", 
                "186269/250000", 
                "485957/1000000", 
                "1025743/10000000", 
                "520261/10000000", 
                "-79371/10000000", 
                "315443/5000000", 
                "-58547/10000000", 
                "-2867143/10000000", 
                "-22053/10000000", 
                "1839/10000000", 
                "-8947/2000000", 
                "1827/1000000", 
                "12881/10000000", 
                "557133/10000000", 
                "-873/2500000", 
                "-7029/10000000", 
                "-5949/10000000", 
                "-1129/62500", 
                "-19443/10000000", 
                "-4123/1000000", 
                "3831/2500000", 
                "-8667/10000000", 
                "21609/10000000", 
                "120097/5000000", 
                "-24951/10000000", 
                "-2059/2500000", 
                "-23483/10000000", 
                "-61719/5000000", 
                "-3237/2500000", 
                "481267/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "13629597/10000000", 
                "-1544303/10000000", 
                "-1108939/5000000", 
                "61923/400000", 
                "-1171423/10000000", 
                "311579/5000000", 
                "3590733/10000000", 
                "25921/312500", 
                "-103139/10000000", 
                "2060823/10000000", 
                "29941/10000000", 
                "934461/10000000", 
                "191/1250000", 
                "1713/2000000", 
                "-22681/1250000", 
                "1733/2500000", 
                "-22091/10000000", 
                "-46309/5000000", 
                "169887/5000000", 
                "613/5000000", 
                "-981/5000000", 
                "-5923/2000000", 
                "-511/2500000", 
                "-4731/2500000", 
                "-4131/10000000", 
                "10573/10000000", 
                "-833/5000000", 
                "-1097/2000000", 
                "9053/1250000", 
                "8053/10000000", 
                "-23/2000000", 
                "697/625000", 
                "4209/5000000", 
                "1663/2000000", 
                "148607/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-2830867/10000000", 
                "-1084523/5000000", 
                "963639/5000000", 
                "-2500343/10000000", 
                "-191517/200000", 
                "463377/2500000", 
                "1328413/2500000", 
                "19887/2000000", 
                "-22951/10000000", 
                "80629/2000000", 
                "-1087/2500000", 
                "-132451/10000000", 
                "159/5000000", 
                "701/2500000", 
                "-16189/5000000", 
                "-93/1250000", 
                "6753/5000000", 
                "-229/1000000", 
                "-13411/10000000", 
                "1/500000", 
                "57/5000000", 
                "20401/10000000", 
                "43/500000", 
                "337/1000000", 
                "-199/10000000", 
                "-151/5000000", 
                "-33/1250000", 
                "-43/1250000", 
                "-921/5000000", 
                "-149/10000000", 
                "71/2000000", 
                "337/5000000", 
                "-5543/10000000", 
                "-101/1250000", 
                "63/2500000", 
                "4269/1250000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-19576503/10000000", 
                "-1284719/2000000", 
                "519779/10000000", 
                "488643/2500000", 
                "2487891/10000000", 
                "5278391/10000000", 
                "-2032757/5000000", 
                "-92663/10000000", 
                "17/312500", 
                "-3823/2000000", 
                "-319/5000000", 
                "-4591/2500000", 
                "11/1250000", 
                "-1417/5000000", 
                "-97/1250000", 
                "-7/1000000", 
                "-1871/5000000", 
                "-1141/2500000", 
                "13/400000", 
                "-53/10000000", 
                "-1/5000000", 
                "21/500000", 
                "197/10000000", 
                "9/50000", 
                "73/2500000", 
                "-21/5000000", 
                "9/312500", 
                "953/10000000", 
                "-141/5000000", 
                "3/1000000", 
                "-7/2000000", 
                "-429/10000000", 
                "-11/2500000", 
                "-469/10000000", 
                "217/10000000", 
                "-1/156250", 
                "4713/2500000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "3343987/10000000", 
                "2141419/10000000", 
                "234233/500000", 
                "-6814581/10000000", 
                "-30146/78125", 
                "-1965127/5000000", 
                "851127/2000000", 
                "1590449/10000000", 
                "134579/10000000", 
                "-230569/1250000", 
                "21031/10000000", 
                "341087/2000000", 
                "23721/10000000", 
                "943/1000000", 
                "186203/10000000", 
                "-10451/5000000", 
                "-87181/10000000", 
                "-70291/2500000", 
                "-173019/10000000", 
                "3531/5000000", 
                "8803/10000000", 
                "241661/5000000", 
                "-139/10000000", 
                "-43079/10000000", 
                "-1321/1000000", 
                "-13691/10000000", 
                "-14727/5000000", 
                "-2943/500000", 
                "-106991/10000000", 
                "-8107/10000000", 
                "13373/10000000", 
                "53581/5000000", 
                "-1443/5000000", 
                "-24493/1250000", 
                "24003/5000000", 
                "251/2500000", 
                "-2053/1250000", 
                "97593/2000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "3343987/10000000", 
                "244199/2500000", 
                "1117137/5000000", 
                "-2984523/10000000", 
                "189519/500000", 
                "4773479/5000000", 
                "1025743/10000000", 
                "728761/10000000", 
                "-9567/5000000", 
                "-377943/10000000", 
                "-16039/2500000", 
                "-2867143/10000000", 
                "-4279/2000000", 
                "1839/10000000", 
                "46381/10000000", 
                "851/10000000", 
                "-6001/10000000", 
                "278697/5000000", 
                "-4361/250000", 
                "-4793/10000000", 
                "4429/10000000", 
                "-48027/10000000", 
                "-6447/5000000", 
                "-20929/5000000", 
                "5477/2500000", 
                "-1319/500000", 
                "14887/10000000", 
                "119977/5000000", 
                "-103531/10000000", 
                "-7011/5000000", 
                "-81/100000", 
                "-35889/5000000", 
                "-9157/10000000", 
                "17387/10000000", 
                "-43/400000", 
                "-3547/2500000", 
                "-11569/10000000", 
                "-90961/10000000", 
                "236003/5000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "3343987/10000000", 
                "2141419/10000000", 
                "1166377/10000000", 
                "-2984523/10000000", 
                "189519/500000", 
                "-8607331/10000000", 
                "851127/2000000", 
                "728761/10000000", 
                "-28527/2500000", 
                "2324737/10000000", 
                "344/78125", 
                "341087/2000000", 
                "851/1000000", 
                "1889/2000000", 
                "-102837/5000000", 
                "1321/1250000", 
                "-6001/10000000", 
                "-281987/10000000", 
                "511469/10000000", 
                "237/400000", 
                "-1367/5000000", 
                "-48027/10000000", 
                "-6447/5000000", 
                "-41857/10000000", 
                "-2959/1000000", 
                "1083/625000", 
                "-6387/5000000", 
                "-29221/5000000", 
                "8791/625000", 
                "643/2500000", 
                "-2117/2000000", 
                "-56121/10000000", 
                "51/80000", 
                "-98821/10000000", 
                "103797/5000000", 
                "-2879/5000000", 
                "-1981/1250000", 
                "-55787/10000000", 
                "-41357/2000000", 
                "424299/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1158443/10000000", 
                "8331/78125", 
                "232591/2000000", 
                "-1065597/10000000", 
                "153023/2000000", 
                "-496141/10000000", 
                "-1394333/5000000", 
                "-88709/10000000", 
                "1139/10000000", 
                "-18267/10000000", 
                "7/250000", 
                "10791/10000000", 
                "-3/10000000", 
                "-1263/10000000", 
                "-461/10000000", 
                "-7/10000000", 
                "-1113/5000000", 
                "-657/10000000", 
                "-803/10000000", 
                "-11/10000000", 
                "-1/625000", 
                "-517/5000000", 
                "-9/312500", 
                "-301/1000000", 
                0, 
                0, 
                0, 
                "-1/10000000", 
                "-1/5000000", 
                0, 
                0, 
                "-3/10000000", 
                0, 
                "-1/5000000", 
                0, 
                0, 
                0, 
                "-3/10000000", 
                "-3/10000000", 
                "-1/2000000", 
                "81/2500000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "13629597/10000000", 
                "-1544303/10000000", 
                "-84209/500000", 
                "92467/500000", 
                "-1552881/10000000", 
                "15971/250000", 
                "3590733/10000000", 
                "1973/12500", 
                "21547/2000000", 
                "-781571/5000000", 
                "13619/10000000", 
                "934461/10000000", 
                "11101/10000000", 
                "2139/2500000", 
                "78837/5000000", 
                "-607/500000", 
                "-46173/5000000", 
                "-23031/2500000", 
                "-112737/10000000", 
                "709/2500000", 
                "1061/2500000", 
                "160847/5000000", 
                "3433/5000000", 
                "-9889/5000000", 
                "-439/2500000", 
                "-2069/10000000", 
                "-2039/5000000", 
                "-1413/2500000", 
                "-1831/1000000", 
                "-11/1000000", 
                "1231/1250000", 
                "70937/10000000", 
                "-461/10000000", 
                "-51/2500000", 
                "-3219/10000000", 
                "339/400000", 
                "773/5000000", 
                "30957/5000000", 
                "20463/10000000", 
                "32737/10000000", 
                "317/2500000", 
                "32417/2500000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1362777/400000", 
                "-16341623/10000000", 
                "-4455447/2500000", 
                "831413/1250000", 
                "262819/2000000", 
                "-2756609/10000000", 
                "-3098821/2000000", 
                "-1919467/2000000", 
                "-165673/2500000", 
                "9415343/10000000", 
                "-79939/10000000", 
                "-1407371/2500000", 
                "-16613/2000000", 
                "-58931/10000000", 
                "-962153/10000000", 
                "75127/10000000", 
                "541029/10000000", 
                "645441/10000000", 
                "789859/10000000", 
                "-2183/1250000", 
                "-6533/2500000", 
                "-1077753/5000000", 
                "-819/312500", 
                "37067/2000000", 
                "15709/10000000", 
                "18509/10000000", 
                "4459/1250000", 
                "5571/2500000", 
                "130777/5000000", 
                "243/125000", 
                "-77011/10000000", 
                "-183143/2500000", 
                "-2493/5000000", 
                "109161/10000000", 
                "-12671/2500000", 
                "-58377/10000000", 
                "4819/5000000", 
                "-38033/625000", 
                "-25003/5000000", 
                "-79999/10000000", 
                "393/1000000", 
                "-133031/2000000", 
                "868629/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-268031/200000", 
                "6434547/5000000", 
                "-11307689/10000000", 
                "4884523/10000000", 
                "435579/5000000", 
                "3469949/5000000", 
                "-6415343/10000000", 
                "-348511/10000000", 
                "-5523/10000000", 
                "342349/10000000", 
                "4173/2000000", 
                "724917/10000000", 
                "-2311/2000000", 
                "1413/5000000", 
                "-32697/10000000", 
                "2737/10000000", 
                "3621/5000000", 
                "627/100000", 
                "7477/10000000", 
                "-1167/2500000", 
                "-4033/10000000", 
                "-17767/2000000", 
                "-269/2000000", 
                "-1037/2500000", 
                "3/200000", 
                "-1587/10000000", 
                "-211/2000000", 
                "1613/1250000", 
                "347/10000000", 
                "-933/5000000", 
                "-2193/5000000", 
                "-12999/5000000", 
                "-41/100000", 
                "3117/2000000", 
                "-743/1250000", 
                "-3533/10000000", 
                "-373/1000000", 
                "-1099/250000", 
                "-49/400000", 
                "-2893/1000000", 
                "31/2000000", 
                "-5009/5000000", 
                "-27/2000000", 
                "162731/5000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-268031/200000", 
                "-12378361/10000000", 
                "11842871/10000000", 
                "4884523/10000000", 
                "435579/5000000", 
                "-8726749/10000000", 
                "-907009/2500000", 
                "-348511/10000000", 
                "1601/10000000", 
                "-470669/10000000", 
                "-3679/2500000", 
                "-20267/312500", 
                "-2499/10000000", 
                "-163/625000", 
                "44907/10000000", 
                "39/200000", 
                "3621/5000000", 
                "-1291/2500000", 
                "62933/10000000", 
                "-1941/10000000", 
                "-1171/2000000", 
                "-17767/2000000", 
                "-269/2000000", 
                "-1037/2500000", 
                "-159/1000000", 
                "-11/1000000", 
                "-3127/10000000", 
                "-6639/10000000", 
                "251/100000", 
                "-3111/10000000", 
                "-3901/10000000", 
                "-45073/10000000", 
                "-79/200000", 
                "-6827/10000000", 
                "2991/5000000", 
                "-767/2500000", 
                "-3/12500", 
                "-3267/2000000", 
                "-25469/10000000", 
                "-861/625000", 
                "31/2000000", 
                "-5009/5000000", 
                "-27/2000000", 
                "4769/10000000", 
                "325427/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1362777/400000", 
                "-16341623/10000000", 
                "-13391/78125", 
                "1604389/2000000", 
                "-17015713/10000000", 
                "75783/200000", 
                "-3098821/2000000", 
                "-1269663/2500000", 
                "314929/5000000", 
                "-12448959/10000000", 
                "-38501/2000000", 
                "-1407371/2500000", 
                "-7277/10000000", 
                "-59003/10000000", 
                "274591/2500000", 
                "-42507/10000000", 
                "5709/500000", 
                "648951/10000000", 
                "-2285209/10000000", 
                "-15709/10000000", 
                "701/1000000", 
                "231833/10000000", 
                "4811/1250000", 
                "2799/156250", 
                "36033/10000000", 
                "-10657/1250000", 
                "14969/10000000", 
                "10453/5000000", 
                "-77607/1000000", 
                "-7423/2000000", 
                "-3071/10000000", 
                "-24001/5000000", 
                "-59723/10000000", 
                "17501/2500000", 
                "-861191/10000000", 
                "-337/500000", 
                "18053/10000000", 
                "1421/156250", 
                "30877/2500000", 
                "-245177/10000000", 
                "1943/2000000", 
                "-73777/10000000", 
                "-4849/500000", 
                "1431/1250000", 
                "35391/10000000", 
                "862397/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1362777/400000", 
                "-147121/5000000", 
                "-8214317/5000000", 
                "1604389/2000000", 
                "-17015713/10000000", 
                "-4450347/5000000", 
                "-13236411/10000000", 
                "-1269663/2500000", 
                "11127/400000", 
                "-1034819/10000000", 
                "161353/5000000", 
                "3419171/2500000", 
                "9839/1250000", 
                "-2083/2500000", 
                "11629/5000000", 
                "-6039/1250000", 
                "5709/500000", 
                "-1184343/5000000", 
                "180683/10000000", 
                "6243/5000000", 
                "-11833/10000000", 
                "231833/10000000", 
                "4811/1250000", 
                "179137/10000000", 
                "-89979/10000000", 
                "4339/2000000", 
                "-11079/1250000", 
                "-554389/5000000", 
                "109453/10000000", 
                "1171/625000", 
                "4299/5000000", 
                "165553/10000000", 
                "3041/5000000", 
                "-57309/2000000", 
                "-68543/10000000", 
                "879/10000000", 
                "14041/10000000", 
                "1801/500000", 
                "-54901/2000000", 
                "3613/10000000", 
                "1943/2000000", 
                "-73777/10000000", 
                "-4849/500000", 
                "7111/2000000", 
                "683/625000", 
                "-109507/10000000", 
                "106927/1250000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1594149/5000000", 
                "2146083/10000000", 
                "585117/2500000", 
                "3492807/10000000", 
                "-276567/10000000", 
                "-22831/2500000", 
                "-128327/2500000", 
                "36343/5000000", 
                "4463/2500000", 
                "-283923/10000000", 
                "2259/5000000", 
                "8477/500000", 
                "11/2500000", 
                "289/10000000", 
                "6629/2500000", 
                "227/10000000", 
                "-1921/2000000", 
                "2123/10000000", 
                "1299/5000000", 
                "23/5000000", 
                "17/2500000", 
                "213/2500000", 
                "751/10000000", 
                "87/400000", 
                "-73/10000000", 
                "-43/5000000", 
                "-3/156250", 
                "1111/10000000", 
                "523/2500000", 
                "3/312500", 
                "179/5000000", 
                "809/5000000", 
                "-197/10000000", 
                "2393/10000000", 
                "-3/10000000", 
                "429/10000000", 
                "93/5000000", 
                "97/500000", 
                "617/2000000", 
                "617/1250000", 
                "-61/5000000", 
                "-403/2000000", 
                "-813/5000000", 
                "2011/10000000", 
                "991/5000000", 
                "-1741/10000000", 
                "-1979/10000000", 
                "4463/2000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-268031/200000", 
                "6434547/5000000", 
                "-11698/78125", 
                "2125061/2000000", 
                "-1490387/2500000", 
                "7068543/10000000", 
                "-6415343/10000000", 
                "-1477/80000", 
                "38651/10000000", 
                "-450777/10000000", 
                "9333/5000000", 
                "724917/10000000", 
                "-4321/10000000", 
                "141/500000", 
                "32963/10000000", 
                "-2799/10000000", 
                "-3177/5000000", 
                "62969/10000000", 
                "-44061/5000000", 
                "-2199/2500000", 
                "-321/2500000", 
                "-1839/1250000", 
                "-2293/10000000", 
                "-4057/10000000", 
                "-209/2000000", 
                "-183/400000", 
                "33/2500000", 
                "6431/5000000", 
                "-11989/5000000", 
                "-177/2500000", 
                "-83/400000", 
                "-9949/10000000", 
                "-3237/10000000", 
                "1967/2500000", 
                "-16987/5000000", 
                "-1061/2500000", 
                "-3599/10000000", 
                "-147/78125", 
                "2933/2500000", 
                "-9177/2500000", 
                "349/10000000", 
                "2449/2500000", 
                "269/625000", 
                "407/250000", 
                "-3237/5000000", 
                "397/10000000", 
                "843/625000", 
                "5081/5000000", 
                "162261/5000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1594149/5000000", 
                "2146083/10000000", 
                "-109167/400000", 
                "-2328047/10000000", 
                "734653/10000000", 
                "6521/31250", 
                "-128327/2500000", 
                "-11459/2500000", 
                "-5923/5000000", 
                "14489/500000", 
                "4543/10000000", 
                "8477/500000", 
                "-99/10000000", 
                "289/10000000", 
                "-28149/10000000", 
                "1/5000000", 
                "1721/10000000", 
                "213/1000000", 
                "89/5000000", 
                "-1/312500", 
                "101/5000000", 
                "2727/10000000", 
                "323/10000000", 
                "277/1250000", 
                "-39/2000000", 
                "147/5000000", 
                "-7/1000000", 
                "279/2500000", 
                "673/10000000", 
                "531/10000000", 
                "-53/10000000", 
                "1283/5000000", 
                "399/10000000", 
                "2743/10000000", 
                "409/10000000", 
                "-73/10000000", 
                "19/1000000", 
                "3333/10000000", 
                "1499/5000000", 
                "3459/10000000", 
                "-129/10000000", 
                "-2781/10000000", 
                "-9/62500", 
                "163/2500000", 
                "-4733/10000000", 
                "-807/5000000", 
                "-1799/10000000", 
                "-2717/10000000", 
                "2071/10000000", 
                "21751/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-105681/10000000", 
                "10281307/5000000", 
                "3011751/5000000", 
                "-1165469/2000000", 
                "3690901/10000000", 
                "-816723/2500000", 
                "-2217607/2500000", 
                "-199937/5000000", 
                "-3933/10000000", 
                "-41407/5000000", 
                "-11799/10000000", 
                "-112177/2500000", 
                "-217/10000000", 
                "-1781/2500000", 
                "-783/5000000", 
                "7/400000", 
                "-7563/10000000", 
                "651/2500000", 
                "-3203/5000000", 
                "-37/10000000", 
                "23/10000000", 
                "-8241/10000000", 
                "53/5000000", 
                "-1749/10000000", 
                "149/5000000", 
                "7/5000000", 
                "147/5000000", 
                "159/1000000", 
                "17/125000", 
                "133/5000000", 
                "71/10000000", 
                "411/2000000", 
                "51/10000000", 
                "91/500000", 
                "-49/2500000", 
                "13/1250000", 
                "89/2000000", 
                "419/2000000", 
                "1103/5000000", 
                "3417/10000000", 
                "-33/625000", 
                "-93/400000", 
                "-1983/10000000", 
                "653/10000000", 
                "51/1000000", 
                "-9/40000", 
                "-93/500000", 
                "-2701/10000000", 
                "103/1250000", 
                "-2943/10000000", 
                "4909/2000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-268031/200000", 
                "-12378361/10000000", 
                "-3689203/10000000", 
                "-3725879/2500000", 
                "2243903/10000000", 
                "-516831/10000000", 
                "-907009/2500000", 
                "-12653/250000", 
                "-21051/10000000", 
                "18319/625000", 
                "-13203/5000000", 
                "-20267/312500", 
                "-331/10000000", 
                "-261/1000000", 
                "-19159/5000000", 
                "-7291/10000000", 
                "24487/10000000", 
                "-2479/5000000", 
                "-20329/2000000", 
                "-323/2500000", 
                "-1777/10000000", 
                "38907/10000000", 
                "-1659/5000000", 
                "-3959/10000000", 
                "-63/200000", 
                "-4493/10000000", 
                "-317/2000000", 
                "-6701/10000000", 
                "-51243/10000000", 
                "-553/10000000", 
                "-321/2000000", 
                "269/500000", 
                "-137/625000", 
                "-5497/2500000", 
                "-263/125000", 
                "-1181/2500000", 
                "-617/2500000", 
                "-2173/10000000", 
                "-3377/5000000", 
                "-13371/10000000", 
                "73/2000000", 
                "11411/10000000", 
                "13337/10000000", 
                "-6231/10000000", 
                "-75483/10000000", 
                "71/156250", 
                "961/1250000", 
                "-59599/10000000", 
                "2477/5000000", 
                "7801/10000000", 
                "4923/10000000", 
                "155137/5000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1594149/5000000", 
                "-2904563/10000000", 
                "475499/2500000", 
                "-2328047/10000000", 
                "734653/10000000", 
                "-427143/2000000", 
                "237919/10000000", 
                "-11459/2500000", 
                "-5641/10000000", 
                "-9761/10000000", 
                "-8827/10000000", 
                "-168421/5000000", 
                "41/2000000", 
                "-309/2000000", 
                "71/2000000", 
                "-17/10000000", 
                "1721/10000000", 
                "-1/40000", 
                "2123/10000000", 
                "199/10000000", 
                "3/625000", 
                "2727/10000000", 
                "323/10000000", 
                "277/1250000", 
                "161/5000000", 
                "-9/625000", 
                "317/10000000", 
                "479/5000000", 
                "1131/5000000", 
                "1/100000", 
                "-71/10000000", 
                "1707/5000000", 
                "-9/10000000", 
                "633/5000000", 
                "-77/5000000", 
                "21/10000000", 
                "627/10000000", 
                "87/312500", 
                "449/2500000", 
                "421/1000000", 
                "-129/10000000", 
                "-2781/10000000", 
                "-9/62500", 
                "-4723/10000000", 
                "721/10000000", 
                "-1579/10000000", 
                "-183/1000000", 
                "-2717/10000000", 
                "-2151/5000000", 
                "-2753/10000000", 
                "-2437/10000000", 
                "11/200000", 
                "2637/1250000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-268031/200000", 
                "-2604777/10000000", 
                "2538273/2000000", 
                "2125061/2000000", 
                "-1490387/2500000", 
                "-3539/4000", 
                "-716733/2000000", 
                "-1477/80000", 
                "1267/312500", 
                "-106179/1250000", 
                "-339/2000000", 
                "5089/1000000", 
                "1429/10000000", 
                "-68/78125", 
                "76279/10000000", 
                "-429/5000000", 
                "-3177/5000000", 
                "-989/100000", 
                "5519/1250000", 
                "2179/10000000", 
                "-4309/5000000", 
                "-1839/1250000", 
                "-2293/10000000", 
                "-4057/10000000", 
                "-543/1250000", 
                "-887/5000000", 
                "-31/80000", 
                "-20753/5000000", 
                "15561/10000000", 
                "-153/500000", 
                "-2003/5000000", 
                "-4133/2500000", 
                "-1561/10000000", 
                "-2101/2000000", 
                "3651/5000000", 
                "-717/5000000", 
                "779/10000000", 
                "-1451/5000000", 
                "-38137/10000000", 
                "-173/312500", 
                "349/10000000", 
                "2449/2500000", 
                "269/625000", 
                "-1247/2000000", 
                "16373/10000000", 
                "833/625000", 
                "2107/10000000", 
                "5081/5000000", 
                "-7563/1000000", 
                "-56989/10000000", 
                "163/1250000", 
                "91/625000", 
                "9113/10000000", 
                "155129/5000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-105681/10000000", 
                "168899/400000", 
                "5251633/2500000", 
                "-1165469/2000000", 
                "3690901/10000000", 
                "6929/10000000", 
                "-1890577/2000000", 
                "-199937/5000000", 
                "-2683/2000000", 
                "352227/10000000", 
                "1577/2000000", 
                "71693/2500000", 
                "-127/5000000", 
                "-4569/10000000", 
                "-429/100000", 
                "-1/500000", 
                "-7563/10000000", 
                "-1699/2500000", 
                "51/400000", 
                "7/2000000", 
                "-13/5000000", 
                "-8241/10000000", 
                "53/5000000", 
                "-1749/10000000", 
                "-7/2000000", 
                "37/1250000", 
                "3/5000000", 
                "303/5000000", 
                "1761/10000000", 
                "403/10000000", 
                "29/5000000", 
                "991/5000000", 
                "77/2500000", 
                "93/500000", 
                "67/1000000", 
                "57/5000000", 
                "177/5000000", 
                "1119/5000000", 
                "421/2000000", 
                "87/250000", 
                "-33/625000", 
                "-93/400000", 
                "-1983/10000000", 
                "13/250000", 
                "129/2000000", 
                "-1559/10000000", 
                "-617/2500000", 
                "-2701/10000000", 
                "423/10000000", 
                "-2581/10000000", 
                "-579/2000000", 
                "153/10000000", 
                "-1771/5000000", 
                "303/5000000", 
                "12079/5000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-268031/200000", 
                "-2604777/10000000", 
                "-6325527/5000000", 
                "-3725879/2500000", 
                "2243903/10000000", 
                "-766227/10000000", 
                "-716733/2000000", 
                "-12653/250000", 
                "-7393/2000000", 
                "141383/2000000", 
                "-3749/10000000", 
                "5089/1000000", 
                "2797/5000000", 
                "-2177/2500000", 
                "-72557/10000000", 
                "-677/625000", 
                "24487/10000000", 
                "-98619/10000000", 
                "-6277/2500000", 
                "-287/2500000", 
                "-1873/10000000", 
                "38907/10000000", 
                "-1659/5000000", 
                "-3959/10000000", 
                "-3921/10000000", 
                "-3839/10000000", 
                "-4323/10000000", 
                "-649/156250", 
                "-4241/2000000", 
                "-1751/10000000", 
                "-2939/10000000", 
                "7767/10000000", 
                "-433/5000000", 
                "-37221/10000000", 
                "279/1000000", 
                "-2623/10000000", 
                "41/2500000", 
                "167/1000000", 
                "-9061/10000000", 
                "-11929/10000000", 
                "73/2000000", 
                "11411/10000000", 
                "13337/10000000", 
                "-37783/5000000", 
                "-1281/2500000", 
                "7049/10000000", 
                "5483/10000000", 
                "-59599/10000000", 
                "-1113/10000000", 
                "5429/10000000", 
                "1311/10000000", 
                "1911/10000000", 
                "9113/10000000", 
                "2813/5000000", 
                "77/125000", 
                "155073/5000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-105681/10000000", 
                "168899/400000", 
                "1151233/2500000", 
                "-13551231/10000000", 
                "3353717/2000000", 
                "-336359/2000000", 
                "-1890577/2000000", 
                "-227729/10000000", 
                "153/50000", 
                "-96199/2000000", 
                "1447/2000000", 
                "71693/2500000", 
                "101/2000000", 
                "-4569/10000000", 
                "18181/5000000", 
                "-147/10000000", 
                "-1499/625000", 
                "-53/78125", 
                "-4151/5000000", 
                "-7/1000000", 
                "-13/1250000", 
                "-201/2500000", 
                "63/2500000", 
                "-1763/10000000", 
                "3/10000000", 
                "1/2500000", 
                "-17/5000000", 
                "301/5000000", 
                "1129/10000000", 
                "53/2000000", 
                "329/10000000", 
                "1197/5000000", 
                "1/400000", 
                "169/1000000", 
                "-37/2500000", 
                "357/10000000", 
                "359/10000000", 
                "1241/5000000", 
                "581/2500000", 
                "1859/5000000", 
                "-521/10000000", 
                "-1607/10000000", 
                "-647/5000000", 
                "11/500000", 
                "217/10000000", 
                "-431/2000000", 
                "-2449/10000000", 
                "-587/2500000", 
                "71/1000000", 
                "-587/2000000", 
                "-2889/10000000", 
                "137/2500000", 
                "-1771/5000000", 
                "491/10000000", 
                "-47/125000", 
                "21/312500", 
                "23857/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-34890649/10000000", 
                "1090119/1250000", 
                "650873/2000000", 
                "-845657/5000000", 
                "820101/2500000", 
                "191477/1250000", 
                "-6178269/2000000", 
                "-1005261/10000000", 
                "873/200000", 
                "-205421/10000000", 
                "47441/10000000", 
                "70991/400000", 
                "-83/156250", 
                "-10839/5000000", 
                "-1747/2000000", 
                "1039/10000000", 
                "-42289/10000000", 
                "18313/5000000", 
                "-5887/1250000", 
                "-2113/5000000", 
                "-793/10000000", 
                "-12101/2000000", 
                "213/5000000", 
                "-5281/10000000", 
                "209/2500000", 
                "391/2500000", 
                "209/2500000", 
                "-11/40000", 
                "-4181/625000", 
                "339/2500000", 
                "-9/312500", 
                "-10111/1000000", 
                "-97/500000", 
                "-19729/10000000", 
                "4203/5000000", 
                "-281/1000000", 
                "-3477/5000000", 
                "-5403/2000000", 
                "-1551/625000", 
                "-45353/10000000", 
                "-431/10000000", 
                "739/200000", 
                "17601/10000000", 
                "24433/10000000", 
                "-5277/10000000", 
                "49/25000", 
                "30031/10000000", 
                "18181/5000000", 
                "20521/10000000", 
                "19639/5000000", 
                "373/100000", 
                "-2671/10000000", 
                "-38913/5000000", 
                "-4309/10000000", 
                "29911/10000000", 
                "-4827/10000000", 
                "35119/10000000", 
                "42603/1250000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-34890649/10000000", 
                "2487897/10000000", 
                "4484871/5000000", 
                "-845657/5000000", 
                "820101/2500000", 
                "-12092531/10000000", 
                "-28467391/10000000", 
                "-1005261/10000000", 
                "68579/10000000", 
                "-1652219/10000000", 
                "-343/200000", 
                "-133803/2000000", 
                "353/10000000", 
                "-277/200000", 
                "118971/10000000", 
                "933/10000000", 
                "-42289/10000000", 
                "-6681/1250000", 
                "2651/1000000", 
                "221/2500000", 
                "-263/625000", 
                "-12101/2000000", 
                "213/5000000", 
                "-5281/10000000", 
                "11/78125", 
                "1079/10000000", 
                "-7/200000", 
                "-367/125000", 
                "3547/5000000", 
                "-809/2500000", 
                "-1/16000", 
                "-431/200000", 
                "-283/5000000", 
                "-33759/5000000", 
                "-977/5000000", 
                "257/10000000", 
                "181/5000000", 
                "-100037/10000000", 
                "-29897/10000000", 
                "-42177/10000000", 
                "-431/10000000", 
                "739/200000", 
                "17601/10000000", 
                "-4919/10000000", 
                "24507/10000000", 
                "27299/10000000", 
                "4651/2000000", 
                "18181/5000000", 
                "-17847/10000000", 
                "-43531/5000000", 
                "11267/5000000", 
                "-3723/10000000", 
                "236/78125", 
                "79/5000000", 
                "31973/10000000", 
                "-451/5000000", 
                "35119/10000000", 
                "-4651/2000000", 
                "340029/10000000", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1308873/1000000", 
                "1822397/5000000", 
                "1987463/5000000", 
                "-8275807/10000000", 
                "11304727/10000000", 
                "-1841039/10000000", 
                "-206959/200000", 
                "-280941/10000000", 
                "6711/2500000", 
                "-21713/500000", 
                "7269/10000000", 
                "64691/2500000", 
                "-223/5000000", 
                "-2689/5000000", 
                "30717/10000000", 
                "183/2500000", 
                "-18957/10000000", 
                "847/2000000", 
                "5183/10000000", 
                "-179/10000000", 
                "-67/2500000", 
                "-25073/10000000", 
                "-1119/10000000", 
                "-1001/2000000", 
                "7/1250000", 
                "33/5000000", 
                "91/5000000", 
                "27/5000000", 
                "227/10000000", 
                "3/2500000", 
                "-669/10000000", 
                "-599/5000000", 
                "121/10000000", 
                "-13/1250000", 
                "11/2000000", 
                "-129/2000000", 
                "-23/10000000", 
                "-1063/10000000", 
                "-449/10000000", 
                "-359/5000000", 
                "-11/2500000", 
                "-377/2000000", 
                "-1/10000000", 
                "-99/10000000", 
                "-97/10000000", 
                "3/2500000", 
                "7/5000000", 
                "-7/125000", 
                "-19/5000000", 
                "9/5000000", 
                "11/2500000", 
                "-61/10000000", 
                "1/625000", 
                "-47/10000000", 
                "53/10000000", 
                "-61/10000000", 
                "-379/10000000", 
                "-1/1250000", 
                "-9/10000000", 
                "4919/10000000", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-34890649/10000000", 
                "2487897/10000000", 
                "1356621/5000000", 
                "-14393609/10000000", 
                "-343521/10000000", 
                "-506473/1000000", 
                "-28467391/10000000", 
                "-12621/80000", 
                "-68069/10000000", 
                "559323/5000000", 
                "-21741/10000000", 
                "-133803/2000000", 
                "2453/10000000", 
                "-13853/10000000", 
                "-125993/10000000", 
                "-2857/5000000", 
                "4233/5000000", 
                "-53259/10000000", 
                "-8147/1250000", 
                "-221/5000000", 
                "-661/10000000", 
                "2653/2500000", 
                "-91/250000", 
                "-4891/10000000", 
                "-7/200000", 
                "-103/2500000", 
                "1393/10000000", 
                "-5877/2000000", 
                "-22613/10000000", 
                "1071/10000000", 
                "97/10000000", 
                "-19/100000", 
                "953/5000000", 
                "-3201/2500000", 
                "-11043/5000000", 
                "-101/2500000", 
                "1959/10000000", 
                "-1319/5000000", 
                "-34421/5000000", 
                "-110133/10000000", 
                "-59/1250000", 
                "256/78125", 
                "3259/1250000", 
                "-16153/10000000", 
                "-7959/5000000", 
                "2691/1250000", 
                "1223/500000", 
                "-18531/2000000", 
                "-587/2000000", 
                "24537/10000000", 
                "22603/10000000", 
                "41/625000", 
                "236/78125", 
                "-33/1250000", 
                "29689/10000000", 
                "-427/10000000", 
                "18539/5000000", 
                "-4651/2000000", 
                "-249/100000", 
                "-153/2500000", 
                "84779/2500000", 
                0, 
                0, 
                0
            ], 
            [
                "-1308873/1000000", 
                "1822397/5000000", 
                "6756419/5000000", 
                "-2582149/5000000", 
                "12407/50000", 
                "45259/2000000", 
                "-206959/200000", 
                "-430193/10000000", 
                "-9609/10000000", 
                "144119/5000000", 
                "6643/10000000", 
                "64691/2500000", 
                "-37/1250000", 
                "-2689/5000000", 
                "-35717/10000000", 
                "-207/5000000", 
                "-5193/10000000", 
                "2133/5000000", 
                "-25587/10000000", 
                "-11/5000000", 
                "7/2500000", 
                "-591/5000000", 
                "-473/10000000", 
                "-5067/10000000", 
                "37/2000000", 
                "-343/5000000", 
                "51/10000000", 
                "9/2000000", 
                "-1189/10000000", 
                "-309/5000000", 
                "29/10000000", 
                "-277/10000000", 
                "-653/10000000", 
                "-243/10000000", 
                "-459/2000000", 
                "27/10000000", 
                "1/10000000", 
                "-67/5000000", 
                "-143/10000000", 
                "-9/500000", 
                "-3/1250000", 
                "27/2000000", 
                "7/10000000", 
                "-29/5000000", 
                "71/10000000", 
                "-3/10000000", 
                "9/10000000", 
                "49/5000000", 
                "-49/5000000", 
                "-111/2000000", 
                "11/2500000", 
                "-27/5000000", 
                "1/625000", 
                "-61/10000000", 
                "-3/78125", 
                "-19/5000000", 
                "-3/5000000", 
                "-1/1250000", 
                "-1/1250000", 
                "39/10000000", 
                "-9/10000000", 
                "4919/10000000", 
                0, 
                0
            ], 
            [
                "-1308873/1000000", 
                "3286741/2500000", 
                "4799857/10000000", 
                "-2582149/5000000", 
                "12407/50000", 
                "-3781513/10000000", 
                "-9634907/10000000", 
                "-430193/10000000", 
                "-2557/10000000", 
                "-44503/5000000", 
                "-5141/5000000", 
                "-3787/100000", 
                "721/10000000", 
                "-279/500000", 
                "-27/250000", 
                "-373/10000000", 
                "-5193/10000000", 
                "-6481/2500000", 
                "-917/10000000", 
                "17/5000000", 
                "-1/1000000", 
                "-591/5000000", 
                "-473/10000000", 
                "-5067/10000000", 
                "-707/10000000", 
                "71/10000000", 
                "-697/10000000", 
                "-2623/10000000", 
                "-41/5000000", 
                "1/2000000", 
                "29/10000000", 
                "-123/10000000", 
                "1/500000", 
                "-63/10000000", 
                0, 
                "11/5000000", 
                "-489/10000000", 
                "-17/1250000", 
                "-99/10000000", 
                "-207/10000000", 
                "-3/1250000", 
                "27/2000000", 
                "7/10000000", 
                "7/1000000", 
                "-59/10000000", 
                "9/10000000", 
                "-1/10000000", 
                "49/5000000", 
                "31/5000000", 
                "93/10000000", 
                "-161/5000000", 
                "-27/5000000", 
                "-37/625000", 
                "-51/10000000", 
                "-3/5000000", 
                "-1/200000", 
                "-3/5000000", 
                "-1/1250000", 
                "-9/10000000", 
                "39/10000000", 
                "-9/10000000", 
                "39/10000000", 
                "4919/10000000", 
                0
            ], 
            [
                "-1175191/625000", 
                "-34087/5000000", 
                "-74349/10000000", 
                "30153/10000000", 
                "-20609/2500000", 
                "-54199/10000000", 
                "-60927/2000000", 
                "-111/400000", 
                "7/2000000", 
                "-143/2500000", 
                "1/1250000", 
                "167/5000000", 
                0, 
                "-17/2000000", 
                "-91/10000000", 
                "-1/10000000", 
                "-439/10000000", 
                "27/10000000", 
                "33/10000000", 
                "-1/10000000", 
                "-1/10000000", 
                "43/10000000", 
                "-23/2000000", 
                "-53/10000000", 
                "1/10000000", 
                "1/10000000", 
                "1/10000000", 
                "1/625000", 
                "-23/10000000", 
                "-11/1000000", 
                "3/10000000", 
                "-17/5000000", 
                "1/5000000", 
                "-23/5000000", 
                "1/250000", 
                "1/10000000", 
                "-113/10000000", 
                "-23/5000000", 
                "-57/10000000", 
                "-91/10000000", 
                "-3/5000000", 
                "99/10000000", 
                "7/1250000", 
                "-11/5000000", 
                "-11/5000000", 
                "1/156250", 
                "9/1250000", 
                "53/5000000", 
                "-29/10000000", 
                "23/2000000", 
                "1/100000", 
                "-9/5000000", 
                "137/10000000", 
                "-1/500000", 
                "33/2500000", 
                "-11/5000000", 
                "31/2000000", 
                "-31/2000000", 
                "-83/5000000", 
                "3/10000000", 
                "-179/10000000", 
                "1/5000000", 
                "1/5000000", 
                "309/2500000"
            ]
        ], 
        [
            [
                "87153/2500000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "3532521/2000000", 
                "8147319/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "10943761/10000000", 
                "1130029/10000000", 
                "13978469/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "10943761/10000000", 
                "1130029/10000000", 
                "-26309/400000", 
                "13962987/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "10943761/10000000", 
                "1130029/10000000", 
                "-447793/2000000", 
                "-190967/312500", 
                "494839/400000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "10943761/10000000", 
                "1130029/10000000", 
                "-2999413/5000000", 
                "-2524021/10000000", 
                "-3075691/10000000", 
                "2396507/2000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-598141/10000000", 
                "827193/2000000", 
                "-1759843/10000000", 
                "-461173/2500000", 
                "-643651/2000000", 
                "-4148647/10000000", 
                "13197/16000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "171597/250000", 
                "4493527/5000000", 
                "2600269/10000000", 
                "4704259/5000000", 
                "-2050779/5000000", 
                "97673/2000000", 
                "-104329/400000", 
                "255921/250000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "171597/250000", 
                "4493527/5000000", 
                "2318937/2500000", 
                "608017/2000000", 
                "746383/5000000", 
                "-1925677/5000000", 
                "-104329/400000", 
                "691821/10000000", 
                "2553359/2500000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "171597/250000", 
                "4493527/5000000", 
                "-2039871/2500000", 
                "-939827/5000000", 
                "266451/5000000", 
                "809597/1250000", 
                "-104329/400000", 
                "-345161/5000000", 
                "-2552767/2500000", 
                "3509/156250", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "171597/250000", 
                "4493527/5000000", 
                "-746823/5000000", 
                "-823889/1000000", 
                "3070459/5000000", 
                "531609/2500000", 
                "-104329/400000", 
                "-1279297/1250000", 
                "267/2000000", 
                "136607/10000000", 
                "713/40000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "12911287/10000000", 
                "8643077/10000000", 
                "-122943/10000000", 
                "-128871/10000000", 
                "-56207/2500000", 
                "-144913/5000000", 
                "115099/2000000", 
                "23/1000000", 
                "43/2000000", 
                "837/400000", 
                "10327/10000000", 
                "10637/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "9492641/10000000", 
                "3191091/10000000", 
                "1656503/2500000", 
                "6945477/10000000", 
                "-9929/31250", 
                "-2047913/5000000", 
                "664167/10000000", 
                "15681/40000", 
                "3663689/10000000", 
                "-63631/10000000", 
                "-31403/10000000", 
                "-18093/10000000", 
                "4601457/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "2163971/5000000", 
                "787733/2500000", 
                "2150201/5000000", 
                "-3914203/10000000", 
                "3703993/10000000", 
                "-2518021/10000000", 
                "-707/16000", 
                "-2904321/5000000", 
                "1243147/2000000", 
                "-2393/2000000", 
                "15387/2500000", 
                "16247/10000000", 
                "-7/10000000", 
                "233163/5000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "304603/2500000", 
                "1383273/10000000", 
                "558157/5000000", 
                "-47229/10000000", 
                "516/78125", 
                "2989/16000", 
                "-66087/312500", 
                "-107117/10000000", 
                "1331/5000000", 
                "-208571/5000000", 
                "-748889/625000", 
                "4692617/10000000", 
                "-2041/5000000", 
                "24347/10000000", 
                "682011/1250000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1138457/2500000", 
                "10225989/10000000", 
                "4971391/5000000", 
                "969273/2000000", 
                "1248109/5000000", 
                "-3319679/10000000", 
                "-2569881/5000000", 
                "5863289/10000000", 
                "378309/2000000", 
                "-228119/2500000", 
                "6717113/10000000", 
                "-854487/5000000", 
                "3318007/10000000", 
                "820411/625000", 
                "-1385277/5000000", 
                "3642477/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "304603/2500000", 
                "1383273/10000000", 
                "-99703/10000000", 
                "222571/2000000", 
                "896523/5000000", 
                "52843/1000000", 
                "-66087/312500", 
                "-4583/10000000", 
                "-26763/2500000", 
                "-2441063/2500000", 
                "86969/125000", 
                "4692617/10000000", 
                "-2041/5000000", 
                "24347/10000000", 
                "-54389/400000", 
                "187831/2500000", 
                "2615127/5000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "2163971/5000000", 
                "787733/2500000", 
                "-4112213/10000000", 
                "822293/2000000", 
                "-3359849/10000000", 
                "370207/1250000", 
                "-707/16000", 
                "5808967/10000000", 
                "-6215431/10000000", 
                "41573/10000000", 
                "-5867/1250000", 
                "16247/10000000", 
                "-7/10000000", 
                "-456181/10000000", 
                "4117/10000000", 
                "-35819/10000000", 
                "1051/1000000", 
                "17831/2000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1138457/2500000", 
                "10225989/10000000", 
                "2186581/5000000", 
                "2539951/2500000", 
                "-3836057/10000000", 
                "318499/2000000", 
                "-2569881/5000000", 
                "228347/1000000", 
                "5722051/10000000", 
                "95529/200000", 
                "-4810171/10000000", 
                "-854487/5000000", 
                "3318007/10000000", 
                "-13145239/10000000", 
                "52371/400000", 
                "-191253/500000", 
                "-46951/250000", 
                "22403/10000000", 
                "761901/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "9492641/10000000", 
                "319109/1000000", 
                "-3454773/5000000", 
                "-181067/250000", 
                "2658777/10000000", 
                "1713713/5000000", 
                "664167/10000000", 
                "-122507/312500", 
                "-1831833/5000000", 
                "65953/10000000", 
                "32549/10000000", 
                "-18093/10000000", 
                "-287589/625000", 
                "-69/5000000", 
                "-1721/2500000", 
                "-1001/10000000", 
                "-8827/10000000", 
                "-119/2500000", 
                "133/2500000", 
                "13441/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1138457/2500000", 
                "10225989/10000000", 
                "-751039/5000000", 
                "-8617143/10000000", 
                "3353127/5000000", 
                "2127927/5000000", 
                "-2569881/5000000", 
                "-143887/625000", 
                "-1122819/2000000", 
                "246329/500000", 
                "-2388461/5000000", 
                "-854487/5000000", 
                "-1657513/5000000", 
                "3281619/2500000", 
                "593539/5000000", 
                "375003/1250000", 
                "-1508851/5000000", 
                "-17229/2000000", 
                "-16459/400000", 
                "1689/625000", 
                "1128149/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1138457/2500000", 
                "10225989/10000000", 
                "-4268461/5000000", 
                "-952937/5000000", 
                "306863/1250000", 
                "7553779/10000000", 
                "-2569881/5000000", 
                "-1151369/2000000", 
                "-23969/125000", 
                "-794763/10000000", 
                "6816049/10000000", 
                "-854487/5000000", 
                "-1657513/5000000", 
                "-13145339/10000000", 
                "-66457/250000", 
                "-204727/625000", 
                "570047/5000000", 
                "17379/2500000", 
                "155041/5000000", 
                "1689/625000", 
                "-218159/2500000", 
                "715001/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-15157831/10000000", 
                "-297387/2000000", 
                "1739719/5000000", 
                "1823597/5000000", 
                "-243959/2000000", 
                "-393109/2500000", 
                "-582917/10000000", 
                "3018137/10000000", 
                "564123/2000000", 
                "-7629/10000000", 
                "-753/2000000", 
                "5803/2000000", 
                "37847/625000", 
                "9/1000000", 
                "2539/5000000", 
                "389/5000000", 
                "1301/2000000", 
                "239/10000000", 
                "-89/2000000", 
                "-9413/10000000", 
                "51/10000000", 
                "71/5000000", 
                "3381/5000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-602177/400000", 
                "18260721/10000000", 
                "-20631819/10000000", 
                "2058579/2500000", 
                "-91917/40000", 
                "-1882509/5000000", 
                "5371239/2000000", 
                "21440381/10000000", 
                "-22957487/10000000", 
                "-122849/2000000", 
                "-552201/10000000", 
                "196437/2500000", 
                "-17/250000", 
                "173939/10000000", 
                "48231/2500000", 
                "40283/2500000", 
                "228263/10000000", 
                "2341/1250000", 
                "-25327/5000000", 
                "-25017/1250000", 
                "233/250000", 
                "-9349/2500000", 
                "2471/1250000", 
                "50613/400000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "20037/62500", 
                "1424517/5000000", 
                "-113967/10000000", 
                "-2157/2000000", 
                "-32067/10000000", 
                "-200509/10000000", 
                "25261/1000000", 
                "10137/10000000", 
                "43/1250000", 
                "93719/10000000", 
                "1092397/10000000", 
                "-45121/1000000", 
                "79/2000000", 
                "-543/2500000", 
                "-25569/500000", 
                "-8167/10000000", 
                "-21861/10000000", 
                "27/625000", 
                "-6441/10000000", 
                "-3201/5000000", 
                "573/312500", 
                "-14647/10000000", 
                "-99/2500000", 
                "-51/10000000", 
                "47573/2500000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "4688797/10000000", 
                "-369449/1000000", 
                "4458797/10000000", 
                "2397139/2500000", 
                "-2667177/5000000", 
                "-104743/400000", 
                "30293/500000", 
                "2390051/2500000", 
                "5977/31250", 
                "-63239/5000000", 
                "-113407/10000000", 
                "-14489/5000000", 
                "1701377/10000000", 
                "-20859/10000000", 
                "-5279/10000000", 
                "-9/16000", 
                "-5293/10000000", 
                "177/2500000", 
                "553/10000000", 
                "223/400000", 
                "-297/5000000", 
                "339/10000000", 
                "-847/10000000", 
                "-3/80000", 
                "-1/1000000", 
                "19567/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "20037/62500", 
                "1424517/5000000", 
                "-541/1000000", 
                "-28587/2500000", 
                "-291/15625", 
                "-80911/10000000", 
                "25261/1000000", 
                "1029/10000000", 
                "10091/10000000", 
                "28877/312500", 
                "-590103/10000000", 
                "-45121/1000000", 
                "79/2000000", 
                "-543/2500000", 
                "105361/10000000", 
                "-69503/10000000", 
                "-99217/2000000", 
                "201/625000", 
                "-1821/2500000", 
                "-3201/5000000", 
                "-11733/5000000", 
                "73/2500000", 
                "-99/2500000", 
                "-51/10000000", 
                "29/1250000", 
                "-1161/10000000", 
                "11893/625000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-602177/400000", 
                "18260721/10000000", 
                "9195979/10000000", 
                "-252769/125000", 
                "1033169/5000000", 
                "-11596891/5000000", 
                "5371239/2000000", 
                "-5364007/2500000", 
                "1433929/625000", 
                "-811929/10000000", 
                "-75821/5000000", 
                "196437/2500000", 
                "-17/250000", 
                "-172103/10000000", 
                "48617/2500000", 
                "-87623/10000000", 
                "266009/10000000", 
                "-11589/2500000", 
                "-833/400000", 
                "-25017/1250000", 
                "-3091/1000000", 
                "-23019/10000000", 
                "2471/1250000", 
                "-905107/10000000", 
                "-581/10000000", 
                "-82337/10000000", 
                "-1083/10000000", 
                "55023/625000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "4688797/10000000", 
                "-369449/1000000", 
                "9368137/10000000", 
                "2452513/5000000", 
                "-605059/5000000", 
                "-5817893/10000000", 
                "30293/500000", 
                "63859/250000", 
                "147017/156250", 
                "-41737/2500000", 
                "-7851/2500000", 
                "-14489/5000000", 
                "1701377/10000000", 
                "10403/5000000", 
                "-2359/5000000", 
                "713/2000000", 
                "-93/125000", 
                "-57/5000000", 
                "-417/10000000", 
                "223/400000", 
                "337/5000000", 
                "-57/5000000", 
                "-847/10000000", 
                "-201/2000000", 
                "-3/250000", 
                "759/5000000", 
                "-1/10000000", 
                "-1431/10000000", 
                "19433/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-15157831/10000000", 
                "-297387/2000000", 
                "-3231269/10000000", 
                "-169353/500000", 
                "836813/5000000", 
                "539367/2500000", 
                "-582917/10000000", 
                "-301721/1000000", 
                "-2819749/10000000", 
                "92121/10000000", 
                "45463/10000000", 
                "5803/2000000", 
                "-121119/2000000", 
                "71/10000000", 
                "1043/2500000", 
                "671/10000000", 
                "267/500000", 
                "187/10000000", 
                "-9/625000", 
                "-3827/5000000", 
                "-17/10000000", 
                "-49/10000000", 
                "-107/10000000", 
                "107/10000000", 
                "-7/5000000", 
                "-1197/10000000", 
                "-11/5000000", 
                "153/10000000", 
                "-1097/10000000", 
                "6561/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "4688797/10000000", 
                "-369449/1000000", 
                "-9626903/10000000", 
                "-5174499/10000000", 
                "36989/500000", 
                "5208989/10000000", 
                "30293/500000", 
                "-2555293/10000000", 
                "-9410139/10000000", 
                "65579/10000000", 
                "1999/10000000", 
                "-14489/5000000", 
                "-1701329/10000000", 
                "-2091/1000000", 
                "-3539/5000000", 
                "-151/250000", 
                "-4567/5000000", 
                "547/10000000", 
                "13/125000", 
                "10533/10000000", 
                "-719/10000000", 
                "113/10000000", 
                "-3457/10000000", 
                "-67/2000000", 
                "-1/80000", 
                "901/2500000", 
                "3/5000000", 
                "-87/625000", 
                "57/1250000", 
                "-157/10000000", 
                "59/31250", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "4688797/10000000", 
                "-369449/1000000", 
                "-1178949/2500000", 
                "-1971943/2000000", 
                "972301/2000000", 
                "1005809/5000000", 
                "30293/500000", 
                "-2390329/2500000", 
                "-1913499/10000000", 
                "20739/5000000", 
                "12709/2500000", 
                "-14489/5000000", 
                "-1701329/10000000", 
                "4151/2000000", 
                "-801/1000000", 
                "1651/5000000", 
                "-5067/5000000", 
                "-7/250000", 
                "9/1250000", 
                "10533/10000000", 
                "157/2500000", 
                "-369/10000000", 
                "-3457/10000000", 
                "-241/2500000", 
                "-1/625000", 
                "417/5000000", 
                "-3/250000", 
                "-697/5000000", 
                "1709/5000000", 
                "-157/10000000", 
                "127/2000000", 
                "1887/1000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-4433547/10000000", 
                "773977/10000000", 
                "-1063329/10000000", 
                "1182727/2500000", 
                "-3643579/10000000", 
                "367229/10000000", 
                "405699/5000000", 
                "3512649/5000000", 
                "-44337/250000", 
                "-3961/1000000", 
                "-39391/5000000", 
                "42313/10000000", 
                "-1257037/10000000", 
                "-4737/1250000", 
                "10223/10000000", 
                "-6963/10000000", 
                "2317/2000000", 
                "133/10000000", 
                "437/10000000", 
                "-4707/5000000", 
                "-109/1250000", 
                "167/2500000", 
                "4619/10000000", 
                "213/2000000", 
                "-11/1000000", 
                "-377/5000000", 
                "103/10000000", 
                "2447/10000000", 
                "-4183/10000000", 
                "-99/1000000", 
                "-477/5000000", 
                "-5013/5000000", 
                "19271/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-4433547/10000000", 
                "773977/10000000", 
                "47757/100000", 
                "-839549/10000000", 
                "1261571/10000000", 
                "-214867/625000", 
                "405699/5000000", 
                "-647323/5000000", 
                "7129091/10000000", 
                "-693/80000", 
                "8241/5000000", 
                "42313/10000000", 
                "-1257037/10000000", 
                "37983/10000000", 
                "363/500000", 
                "10509/10000000", 
                "10689/10000000", 
                "-31/250000", 
                "-1367/10000000", 
                "-4707/5000000", 
                "549/5000000", 
                "-9/2500000", 
                "4619/10000000", 
                "99/1000000", 
                "27/2500000", 
                "-2213/5000000", 
                "-137/10000000", 
                "1067/5000000", 
                "-9/400000", 
                "-99/1000000", 
                "-2513/2500000", 
                "-77/1250000", 
                "591/5000000", 
                "3847/2000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "3267521/5000000", 
                "-245767/5000000", 
                "10505231/10000000", 
                "11011727/10000000", 
                "-324251/2500000", 
                "-334393/2000000", 
                "-839163/1250000", 
                "13043961/10000000", 
                "12190301/10000000", 
                "-38281/10000000", 
                "-4723/2500000", 
                "-20549/1250000", 
                "-2987867/5000000", 
                "-587/10000000", 
                "-8273/2000000", 
                "-7047/10000000", 
                "-13223/2500000", 
                "-759/10000000", 
                "1841/10000000", 
                "54611/10000000", 
                "343/2500000", 
                "1919/5000000", 
                "8983/5000000", 
                "-5303/10000000", 
                "-119/10000000", 
                "6833/5000000", 
                "-9/2500000", 
                "-11797/10000000", 
                "2913/2500000", 
                "-153/78125", 
                "77/200000", 
                "1861/5000000", 
                "969/5000000", 
                "911/5000000", 
                "23381/5000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-4433547/10000000", 
                "773977/10000000", 
                "-2561231/5000000", 
                "239043/5000000", 
                "-1892427/10000000", 
                "1310841/5000000", 
                "405699/5000000", 
                "258879/2000000", 
                "-1782379/2500000", 
                "46437/10000000", 
                "-14463/10000000", 
                "42313/10000000", 
                "251393/2000000", 
                "-18929/5000000", 
                "9479/10000000", 
                "-6283/10000000", 
                "15993/10000000", 
                "39/1250000", 
                "717/10000000", 
                "-13103/10000000", 
                "-363/2500000", 
                "47/1000000", 
                "-149/10000000", 
                "1139/10000000", 
                "49/5000000", 
                "-2141/10000000", 
                "-133/10000000", 
                "1/4000", 
                "-11173/10000000", 
                "2421/10000000", 
                "-33/2500000", 
                "-2459/10000000", 
                "-2403/10000000", 
                "-27/400000", 
                "-5173/10000000", 
                "3679/2000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-16123201/10000000", 
                "-4099893/5000000", 
                "745431/5000000", 
                "-428359/2500000", 
                "69251/625000", 
                "-1408607/10000000", 
                "85289/1250000", 
                "-2266989/10000000", 
                "2425399/10000000", 
                "-25997/10000000", 
                "13493/10000000", 
                "-2069/2500000", 
                "3/10000000", 
                "32483/2000000", 
                "-11/156250", 
                "1267/1250000", 
                "-2373/10000000", 
                "-3479/1000000", 
                "171/10000000", 
                "1119/10000000", 
                "-349/5000000", 
                "-61/5000000", 
                "3/500000", 
                "747/10000000", 
                "-51/5000000", 
                "-7/5000000", 
                "-51/5000000", 
                "-627/10000000", 
                "3/5000000", 
                "63/10000000", 
                "-51/10000000", 
                "7/5000000", 
                "39/10000000", 
                "151/10000000", 
                "-53/10000000", 
                "9/2500000", 
                "4939/2000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-4433547/10000000", 
                "773977/10000000", 
                "359291/5000000", 
                "-5094293/10000000", 
                "3009861/10000000", 
                "-2953/25000", 
                "405699/5000000", 
                "-7025739/10000000", 
                "1773259/10000000", 
                "16767/10000000", 
                "9131/2000000", 
                "42313/10000000", 
                "251393/2000000", 
                "38021/10000000", 
                "2353/2000000", 
                "10467/10000000", 
                "1109/1000000", 
                "-1121/10000000", 
                "-1069/10000000", 
                "-13103/10000000", 
                "1421/10000000", 
                "-557/10000000", 
                "-149/10000000", 
                "133/1250000", 
                "-3/250000", 
                "-2871/2500000", 
                "7/2500000", 
                "1657/10000000", 
                "-69/625000", 
                "2421/10000000", 
                "-1231/5000000", 
                "-1/200000", 
                "-821/10000000", 
                "-2357/10000000", 
                "-5173/10000000", 
                "-41/1000000", 
                "1/80000", 
                "1839/1000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-16123201/10000000", 
                "-4099893/5000000", 
                "-1781687/10000000", 
                "1408589/10000000", 
                "-819927/5000000", 
                "144603/2000000", 
                "85289/1250000", 
                "283331/1250000", 
                "-1212859/5000000", 
                "-319/625000", 
                "-14421/5000000", 
                "-2069/2500000", 
                "3/10000000", 
                "-166371/10000000", 
                "763/10000000", 
                "4153/10000000", 
                "199/5000000", 
                "-87/5000000", 
                "-689/10000000", 
                "1119/10000000", 
                "231/5000000", 
                "-537/10000000", 
                "3/500000", 
                "-969/10000000", 
                "-51/5000000", 
                "-3/5000000", 
                "-51/5000000", 
                "19/2500000", 
                "-73/10000000", 
                "63/10000000", 
                "13/10000000", 
                "-13/2500000", 
                "153/10000000", 
                "29/10000000", 
                "-53/10000000", 
                "167/10000000", 
                "33/5000000", 
                "39/10000000", 
                "12347/5000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "3267521/5000000", 
                "-245767/5000000", 
                "-7644477/10000000", 
                "-1602609/2000000", 
                "6528513/10000000", 
                "1683179/2000000", 
                "-839163/1250000", 
                "-1630009/1250000", 
                "-6093333/5000000", 
                "49103/1250000", 
                "96933/5000000", 
                "-20549/1250000", 
                "1195203/2000000", 
                "-407/10000000", 
                "-1297/400000", 
                "-5283/10000000", 
                "-8299/2000000", 
                "27/5000000", 
                "5523/10000000", 
                "36979/10000000", 
                "79/10000000", 
                "11/500000", 
                "-4789/2000000", 
                "-4649/10000000", 
                "-103/5000000", 
                "823/2500000", 
                "-93/5000000", 
                "-11153/10000000", 
                "417/2000000", 
                "4853/2500000", 
                "1531/2000000", 
                "3701/5000000", 
                "-6429/5000000", 
                "-3023/2500000", 
                "311/2000000", 
                "43/1250000", 
                "1/1000000", 
                "11/312500", 
                "1/1250000", 
                "43353/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-211673/125000", 
                "-8142171/5000000", 
                "-5144027/5000000", 
                "58683/400000", 
                "-9565061/10000000", 
                "-235673/1250000", 
                "1637239/1250000", 
                "711543/500000", 
                "-5527349/10000000", 
                "-817383/10000000", 
                "220581/10000000", 
                "137469/5000000", 
                "-9740777/10000000", 
                "1431009/10000000", 
                "-13603/2000000", 
                "1981/50000", 
                "121117/10000000", 
                "-4099/10000000", 
                "-60233/10000000", 
                "-48271/10000000", 
                "9687/5000000", 
                "-3153/2500000", 
                "8059/2500000", 
                "6113/10000000", 
                "1361/10000000", 
                "-4361/10000000", 
                "27/500000", 
                "14149/10000000", 
                "2227/10000000", 
                "-32607/10000000", 
                "-111/62500", 
                "15819/10000000", 
                "-6891/2000000", 
                "7187/2000000", 
                "-2237/10000000", 
                "-417/2000000", 
                "521/5000000", 
                "337/1250000", 
                "-1657/10000000", 
                "-77049/10000000", 
                "27661/1250000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-211673/125000", 
                "-8142171/5000000", 
                "194953/1000000", 
                "-10207629/10000000", 
                "68987/1250000", 
                "-304171/312500", 
                "1637239/1250000", 
                "-4552969/10000000", 
                "455371/312500", 
                "-322123/10000000", 
                "-195737/2500000", 
                "137469/5000000", 
                "-9740777/10000000", 
                "-357241/2500000", 
                "1603/80000", 
                "-377873/10000000", 
                "9747/2000000", 
                "1299/2000000", 
                "20239/10000000", 
                "-48271/10000000", 
                "-22979/10000000", 
                "631/2500000", 
                "8059/2500000", 
                "1151/2000000", 
                "71/1250000", 
                "627/10000000", 
                "341/2500000", 
                "14763/10000000", 
                "-3171/10000000", 
                "-32607/10000000", 
                "3803/2500000", 
                "-9141/5000000", 
                "16877/5000000", 
                "-7319/2000000", 
                "-2237/10000000", 
                "687/2500000", 
                "-417/2500000", 
                "-2013/10000000", 
                "257/2500000", 
                "-77049/10000000", 
                "-1631/156250", 
                "195121/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-2881809/1250000", 
                "-18090663/10000000", 
                "20907/200000", 
                "4383/40000", 
                "-383603/2000000", 
                "-247251/1000000", 
                "609613/2000000", 
                "-782207/5000000", 
                "-1462031/10000000", 
                "-23647/2500000", 
                "-46681/10000000", 
                "1197/2500000", 
                "5122241/10000000", 
                "133/10000000", 
                "3349/5000000", 
                "193/2000000", 
                "8589/10000000", 
                "447/10000000", 
                "-641/10000000", 
                "-5933/5000000", 
                "-161/10000000", 
                "-451/10000000", 
                "-9377/10000000", 
                "327/10000000", 
                "3/2000000", 
                "-383/5000000", 
                "1/1000000", 
                "147/2000000", 
                "-647/10000000", 
                "47/625000", 
                "-507/5000000", 
                "-981/10000000", 
                "61/10000000", 
                "57/10000000", 
                "-2961/10000000", 
                "-529/10000000", 
                "81/10000000", 
                "-541/10000000", 
                "17/2000000", 
                "-321/5000000", 
                "-3/2000000", 
                "-1/400000", 
                "7663/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-211673/125000", 
                "-8142171/5000000", 
                "-1491719/2000000", 
                "1073107/2500000", 
                "-271361/250000", 
                "-417713/1250000", 
                "1637239/1250000", 
                "4535843/10000000", 
                "-3643771/2500000", 
                "-3773/500000", 
                "-439631/5000000", 
                "137469/5000000", 
                "9740299/10000000", 
                "715651/5000000", 
                "40437/2000000", 
                "361507/10000000", 
                "-27559/5000000", 
                "-1341/2000000", 
                "-44817/10000000", 
                "-9667/1250000", 
                "1239/156250", 
                "-193/40000", 
                "-31321/10000000", 
                "3553/5000000", 
                "109/2500000", 
                "-25661/10000000", 
                "1071/10000000", 
                "2921/2000000", 
                "2569/2500000", 
                "29301/10000000", 
                "-2861/5000000", 
                "-5491/10000000", 
                "103/625000", 
                "49/2500000", 
                "-71397/10000000", 
                "-3497/625000", 
                "1133/10000000", 
                "1413/1000000", 
                "-411/2500000", 
                "31/312500", 
                "861/10000000", 
                "-73/1000000", 
                "-373/10000000", 
                "55321/2500000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-3415023/10000000", 
                "-8424623/10000000", 
                "-936589/1250000", 
                "7919081/10000000", 
                "-591057/1000000", 
                "1509771/2500000", 
                "-1812561/10000000", 
                "5544263/5000000", 
                "-2372463/2000000", 
                "1364/78125", 
                "-21291/5000000", 
                "-91951/5000000", 
                "3/200000", 
                "-96541/2500000", 
                "-60323/10000000", 
                "-108789/10000000", 
                "-31491/5000000", 
                "4377/10000000", 
                "3983/5000000", 
                "9151/5000000", 
                "-7579/5000000", 
                "101/625000", 
                "-3089/10000000", 
                "-17421/10000000", 
                "-747/10000000", 
                "15807/10000000", 
                "-649/10000000", 
                "-479/5000000", 
                "-3681/10000000", 
                "-331/5000000", 
                "12983/10000000", 
                "-3381/10000000", 
                "527/1000000", 
                "-3787/2000000", 
                "909/2500000", 
                "6537/10000000", 
                "-1699/10000000", 
                "-20477/10000000", 
                "-77/2500000", 
                "-93/2500000", 
                "-1167/10000000", 
                "-119/10000000", 
                "-169/5000000", 
                "-291/2500000", 
                "25417/2500000", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-211673/125000", 
                "-8142171/5000000", 
                "231931/500000", 
                "-1812091/2500000", 
                "-53813/1000000", 
                "-5672219/5000000", 
                "1637239/1250000", 
                "-14235223/10000000", 
                "2755239/5000000", 
                "-743787/10000000", 
                "118737/2500000", 
                "137469/5000000", 
                "9740299/10000000", 
                "-142867/1000000", 
                "-1017/250000", 
                "-335711/10000000", 
                "261877/10000000", 
                "12471/10000000", 
                "33057/10000000", 
                "-9667/1250000", 
                "-91917/10000000", 
                "2587/2000000", 
                "-31321/10000000", 
                "1687/2500000", 
                "307/2500000", 
                "6909/10000000", 
                "477/10000000", 
                "8899/5000000", 
                "-24849/10000000", 
                "29301/10000000", 
                "-71/125000", 
                "-2767/5000000", 
                "297/10000000", 
                "1633/10000000", 
                "-71397/10000000", 
                "15381/10000000", 
                "-1009/5000000", 
                "-55611/10000000", 
                "521/5000000", 
                "31/312500", 
                "-21/200000", 
                "83/2000000", 
                "-373/10000000", 
                "-5219/500000", 
                "-237/10000000", 
                "195119/10000000", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-3415023/10000000", 
                "-8424623/10000000", 
                "4131431/5000000", 
                "-7111799/10000000", 
                "1829739/2500000", 
                "-263971/625000", 
                "-1812561/10000000", 
                "-1385727/1250000", 
                "741553/625000", 
                "18101/2500000", 
                "82239/5000000", 
                "-91951/5000000", 
                "3/200000", 
                "96251/2500000", 
                "-15941/2500000", 
                "16877/2000000", 
                "-5951/625000", 
                "-1809/10000000", 
                "-3181/2500000", 
                "9151/5000000", 
                "12749/10000000", 
                "-8357/10000000", 
                "-3089/10000000", 
                "10767/10000000", 
                "-739/10000000", 
                "-627/5000000", 
                "-373/5000000", 
                "-1761/1250000", 
                "7933/5000000", 
                "-331/5000000", 
                "-1471/5000000", 
                "13089/10000000", 
                "-1161/625000", 
                "3211/5000000", 
                "909/2500000", 
                "-20629/10000000", 
                "-271/10000000", 
                "6081/10000000", 
                "-39/250000", 
                "-93/2500000", 
                "223/5000000", 
                "-217/2000000", 
                "-169/5000000", 
                "11/250000", 
                "-12819/5000000", 
                "-223/2000000", 
                "49191/5000000", 
                0, 
                0, 
                0
            ], 
            [
                "-2881809/1250000", 
                "-18090663/10000000", 
                "-234391/1000000", 
                "-2456919/10000000", 
                "-91337/2000000", 
                "-73589/1250000", 
                "609613/2000000", 
                "390443/2500000", 
                "729781/5000000", 
                "-9141/625000", 
                "-3609/500000", 
                "1197/2500000", 
                "-1024453/2000000", 
                "-21/10000000", 
                "-483/5000000", 
                "-89/5000000", 
                "-1233/10000000", 
                "-19/2000000", 
                "-163/5000000", 
                "777/2500000", 
                "-79/10000000", 
                "-111/5000000", 
                "1139/10000000", 
                "163/10000000", 
                "9/2500000", 
                "51/1000000", 
                "39/10000000", 
                "449/10000000", 
                "513/10000000", 
                "-237/250000", 
                "-81/2500000", 
                "-313/10000000", 
                "281/10000000", 
                "33/1250000", 
                "-151/2000000", 
                "-51/5000000", 
                "21/2500000", 
                "-21/2000000", 
                "21/2500000", 
                "-3003/10000000", 
                "-13/10000000", 
                "-11/5000000", 
                "987/10000000", 
                "-7/5000000", 
                "-11/5000000", 
                "-23/10000000", 
                "-29/10000000", 
                "7599/10000000", 
                0, 
                0
            ], 
            [
                "-4391369/5000000", 
                "-306209/625000", 
                "11489/5000000", 
                "12043/5000000", 
                "42021/10000000", 
                "54169/10000000", 
                "-107459/10000000", 
                "-3/400000", 
                "-7/1000000", 
                "-1719/2500000", 
                "-3393/10000000", 
                "-3499/10000000", 
                0, 
                "-1/10000000", 
                "-19/5000000", 
                "-3/5000000", 
                "-49/10000000", 
                "-3/10000000", 
                "1/5000000", 
                "9/1000000", 
                "-1/10000000", 
                "-1/5000000", 
                "1/1250000", 
                "3/10000000", 
                0, 
                "-9/10000000", 
                0, 
                "7/10000000", 
                "-1/1250000", 
                "1/2000000", 
                "-3/5000000", 
                "-3/5000000", 
                "1/10000000", 
                "1/10000000", 
                "-17/10000000", 
                "-3/10000000", 
                0, 
                "-3/10000000", 
                0, 
                "-17/10000000", 
                0, 
                0, 
                "9/2500000", 
                0, 
                "-1/10000000", 
                0, 
                "-1/10000000", 
                "31/10000000", 
                "1/50000", 
                0
            ], 
            [
                "-7148253/10000000", 
                "-3342861/10000000", 
                "1042959/10000000", 
                "273311/2500000", 
                "1907277/10000000", 
                "2458667/10000000", 
                "-305541/625000", 
                "79/5000000", 
                "37/2500000", 
                "14431/10000000", 
                "3561/5000000", 
                "12117/10000000", 
                "-3/2000000", 
                "69/10000000", 
                "111/400000", 
                "91/2500000", 
                "891/2500000", 
                "39/1250000", 
                "-27/2000000", 
                "-6301/10000000", 
                "9/2000000", 
                "1/80000", 
                "-697/10000000", 
                "-31/2000000", 
                "-1/1250000", 
                "11/200000", 
                "-1/2000000", 
                "-83/2500000", 
                "241/5000000", 
                "-269/5000000", 
                "329/10000000", 
                "159/5000000", 
                "-9/1000000", 
                "-21/2500000", 
                "429/5000000", 
                "33/2500000", 
                "-27/2000000", 
                "17/1250000", 
                "-17/1250000", 
                "167/2000000", 
                "1/1250000", 
                "13/10000000", 
                "-427/2000000", 
                "1/2500000", 
                "1/625000", 
                "7/10000000", 
                "1/500000", 
                "-3/16000", 
                "-327/2000000", 
                "761/2000000"
            ]
        ], 
        [
            [
                "3421861/5000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "4258133/2500000", 
                "5159781/2000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17032531/10000000", 
                "-100189/78125", 
                "22385791/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17032531/10000000", 
                "-100189/78125", 
                "-2212609/1000000", 
                "849991/2500000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "2620099/5000000", 
                "3048979/10000000", 
                "210421/400000", 
                "9717573/10000000", 
                "11789/1250000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "2620099/5000000", 
                "3048979/10000000", 
                "-930897/2500000", 
                "10403809/10000000", 
                "40849/10000000", 
                "42503/5000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "2620099/5000000", 
                "-4746563/10000000", 
                "794677/10000000", 
                "10403809/10000000", 
                "40849/10000000", 
                "25691/10000000", 
                "81031/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1385839/625000", 
                "2197331/2500000", 
                "3791143/2500000", 
                "-3773029/5000000", 
                "4929/2000000", 
                "-39619/5000000", 
                "-58003/10000000", 
                "18389/2000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1385839/625000", 
                "2197331/2500000", 
                "-3226949/2000000", 
                "-5155313/10000000", 
                "-30373/5000000", 
                "56533/10000000", 
                "-58003/10000000", 
                "-43063/10000000", 
                "81237/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "14206617/10000000", 
                "4373449/5000000", 
                "414757/2000000", 
                "-1109561/2500000", 
                "3382011/10000000", 
                "-1400037/5000000", 
                "-3614667/10000000", 
                "4763319/10000000", 
                "-2159833/5000000", 
                "166849/156250", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "14206617/10000000", 
                "4373449/5000000", 
                "-2723809/10000000", 
                "-4071787/10000000", 
                "-1058961/10000000", 
                "852221/2000000", 
                "-3614667/10000000", 
                "-604753/1000000", 
                "218543/1000000", 
                "-7010763/10000000", 
                "1006821/1250000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "4328089/5000000", 
                "-5938571/10000000", 
                "-256169/10000000", 
                "-419217/1250000", 
                "-8089/2000000", 
                "-25437/10000000", 
                "53757/10000000", 
                "-13811/5000000", 
                "-22953/5000000", 
                "-1429/5000000", 
                "-6277/10000000", 
                "18753/5000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1385839/625000", 
                "-1836919/1000000", 
                "-19689/500000", 
                "-5155313/10000000", 
                "-30373/5000000", 
                "-7641/2000000", 
                "3571/500000", 
                "-43063/10000000", 
                "-71567/10000000", 
                "1337/10000000", 
                "2937/10000000", 
                "12147/5000000", 
                "14807/5000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "14206617/10000000", 
                "-2548503/10000000", 
                "8620553/10000000", 
                "-1109561/2500000", 
                "3382011/10000000", 
                "-858377/2000000", 
                "-1576691/10000000", 
                "4763319/10000000", 
                "796249/2000000", 
                "-5296513/5000000", 
                "457527/10000000", 
                "-22543/250000", 
                "-131959/1250000", 
                "788511/5000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "4328089/5000000", 
                "1364841/5000000", 
                "-2640127/5000000", 
                "-419217/1250000", 
                "-8089/2000000", 
                "8711/2000000", 
                "-20247/5000000", 
                "-13811/5000000", 
                "51383/10000000", 
                "307/1000000", 
                "667/2000000", 
                "-311/2500000", 
                "-1201/10000000", 
                "-5193/10000000", 
                "2951/1000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "14206617/10000000", 
                "-671139/1000000", 
                "779469/1250000", 
                "-4071787/10000000", 
                "-1058961/10000000", 
                "-2157821/10000000", 
                "1288571/2500000", 
                "-6047529/10000000", 
                "-874753/5000000", 
                "3703471/5000000", 
                "-384167/1000000", 
                "183329/2000000", 
                "53081/500000", 
                "306177/1000000", 
                "-551753/5000000", 
                "5793231/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "4328089/5000000", 
                "1364841/5000000", 
                "470963/1000000", 
                "-1029199/2500000", 
                "1087/500000", 
                "-55319/10000000", 
                "-20247/5000000", 
                "1823/312500", 
                "-17/500000", 
                "1/20000", 
                "2253/5000000", 
                "-311/2500000", 
                "-1201/10000000", 
                "5711/10000000", 
                "-563/5000000", 
                "4961/10000000", 
                "28971/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "14206617/10000000", 
                "-2548503/10000000", 
                "-2298657/2500000", 
                "-3077461/10000000", 
                "-120179/500000", 
                "306703/625000", 
                "-1576691/10000000", 
                "1286649/10000000", 
                "759153/1250000", 
                "7299861/10000000", 
                "-3844917/5000000", 
                "-22543/250000", 
                "-131959/1250000", 
                "-479211/5000000", 
                "68289/5000000", 
                "-8037/200000", 
                "-19589/10000000", 
                "589047/5000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "14206617/10000000", 
                "-671139/1000000", 
                "-1356367/2000000", 
                "-3077461/10000000", 
                "-120179/500000", 
                "-19867/10000000", 
                "1288571/2500000", 
                "1286649/10000000", 
                "-6162623/10000000", 
                "-1552139/2000000", 
                "3064773/10000000", 
                "183329/2000000", 
                "1061619/10000000", 
                "-1716271/5000000", 
                "251143/2500000", 
                "-2737421/5000000", 
                "-19589/10000000", 
                "-169553/2500000", 
                "963293/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-162333/400000", 
                "5942147/10000000", 
                "158421/2000000", 
                "2592533/2500000", 
                "17429/2500000", 
                "21923/5000000", 
                "-1807/1250000", 
                "1657/1000000", 
                "13769/5000000", 
                "343/10000000", 
                "377/5000000", 
                "-3067/1000000", 
                "-15617/10000000", 
                "99/10000000", 
                "7/2000000", 
                "-63/10000000", 
                "1/1000000", 
                "187/10000000", 
                "-7/5000000", 
                "20651/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-162333/400000", 
                "-2266427/10000000", 
                "5549761/10000000", 
                "2592533/2500000", 
                "17429/2500000", 
                "-529/10000000", 
                "9233/2000000", 
                "1657/1000000", 
                "-9773/2500000", 
                "-853/5000000", 
                "-493/2000000", 
                "-2259/2500000", 
                "-2239/2000000", 
                "87/400000", 
                "-6971/5000000", 
                "-561/10000000", 
                "1/1000000", 
                "-119/10000000", 
                "29/2000000", 
                "333/2500000", 
                "161/78125", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-162333/400000", 
                "-2266427/10000000", 
                "-3910357/10000000", 
                "11092727/10000000", 
                "29719/10000000", 
                "31533/5000000", 
                "9233/2000000", 
                "-423/100000", 
                "-3669/10000000", 
                "-739/10000000", 
                "-581/2000000", 
                "-2259/2500000", 
                "-2239/2000000", 
                "-99/400000", 
                "433/10000000", 
                "-1747/10000000", 
                "-13787/10000000", 
                "11/5000000", 
                "21/5000000", 
                "333/2500000", 
                "1249/10000000", 
                "2057/1000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "516079/2500000", 
                "-109711/2500000", 
                "-151431/2000000", 
                "-9912573/10000000", 
                "-26283/5000000", 
                "-1653/500000", 
                "-121/50000", 
                "2883/10000000", 
                "599/1250000", 
                "663/10000000", 
                "291/2000000", 
                "6011/5000000", 
                "459/312500", 
                "-1/5000000", 
                "-21/10000000", 
                "-3/10000000", 
                "-21/10000000", 
                "-3/10000000", 
                "-7/10000000", 
                "-1351/10000000", 
                "-633/5000000", 
                "-149/1250000", 
                "4913/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "15858161/10000000", 
                "805141/2500000", 
                "5556569/10000000", 
                "-19367733/10000000", 
                "-3376373/5000000", 
                "6842137/10000000", 
                "2504243/5000000", 
                "-11254111/10000000", 
                "412143/10000000", 
                "5243/2000000", 
                "47611/1000000", 
                "521389/5000000", 
                "611361/5000000", 
                "-539167/10000000", 
                "-194947/10000000", 
                "210227/2000000", 
                "-4667/5000000", 
                "41001/5000000", 
                "158021/10000000", 
                "-161/1000000", 
                "-151/1000000", 
                "2553/10000000", 
                "4807/10000000", 
                "621361/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "6579861/10000000", 
                "13261/6250", 
                "-718499/1000000", 
                "-2590221/10000000", 
                "-917/10000000", 
                "39803/10000000", 
                "-46511/5000000", 
                "19269/10000000", 
                "105467/10000000", 
                "-1511/2500000", 
                "-4917/5000000", 
                "-3751/2500000", 
                "-18661/10000000", 
                "1139/5000000", 
                "-7/125000", 
                "751/2500000", 
                "-201/5000000", 
                "6269/10000000", 
                "-3183/10000000", 
                "67/10000000", 
                "-351/10000000", 
                "-591/10000000", 
                "391/5000000", 
                "181/10000000", 
                "13143/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "6579861/10000000", 
                "-8390671/5000000", 
                "7419521/5000000", 
                "-2590221/10000000", 
                "-917/10000000", 
                "-76643/10000000", 
                "13211/2000000", 
                "19269/10000000", 
                "-52329/5000000", 
                "751/1250000", 
                "4393/5000000", 
                "17293/10000000", 
                "10533/5000000", 
                "-3807/10000000", 
                "537/5000000", 
                "-4413/10000000", 
                "-201/5000000", 
                "-6211/10000000", 
                "1647/5000000", 
                "-173/5000000", 
                "89/10000000", 
                "-37/625000", 
                "391/5000000", 
                "181/10000000", 
                "-10271/10000000", 
                "41/50000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "6579861/10000000", 
                "13261/6250", 
                "838529/1250000", 
                "-3651431/10000000", 
                "17739/5000000", 
                "-18067/10000000", 
                "-46511/5000000", 
                "84159/10000000", 
                "33211/5000000", 
                "-69/200000", 
                "-1377/1250000", 
                "-3751/2500000", 
                "-18661/10000000", 
                "249/1000000", 
                "1011/10000000", 
                "-667/1000000", 
                "-9/312500", 
                "1339/5000000", 
                "-567/2500000", 
                "67/10000000", 
                "-153/2500000", 
                "-63/2000000", 
                "391/5000000", 
                "-551/1250000", 
                "5429/10000000", 
                "-1279/5000000", 
                "10831/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "7929081/5000000", 
                "805141/2500000", 
                "-8433687/10000000", 
                "-18299111/10000000", 
                "3242251/10000000", 
                "-1809997/2000000", 
                "2504243/5000000", 
                "1408773/2500000", 
                "-609401/625000", 
                "170957/5000000", 
                "332359/10000000", 
                "521389/5000000", 
                "611361/5000000", 
                "163/15625", 
                "4449/500000", 
                "-364593/5000000", 
                "1163/2000000", 
                "-895819/10000000", 
                "167581/5000000", 
                "-161/1000000", 
                "2457/10000000", 
                "-831/5000000", 
                "4807/10000000", 
                "-11593/400000", 
                "-102211/5000000", 
                "70091/10000000", 
                "2859/2500000", 
                "31577/625000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "6579861/10000000", 
                "-8390671/5000000", 
                "-15060297/10000000", 
                "-306411/10000000", 
                "-34739/5000000", 
                "32369/10000000", 
                "13211/2000000", 
                "-50747/5000000", 
                "-3999/1250000", 
                "2683/10000000", 
                "103/100000", 
                "17293/10000000", 
                "10533/5000000", 
                "-69/625000", 
                "-527/2500000", 
                "8071/10000000", 
                "53/1000000", 
                "-747/2500000", 
                "2169/10000000", 
                "-173/5000000", 
                "-117/2000000", 
                "1/80000", 
                "391/5000000", 
                "211/500000", 
                "-5957/10000000", 
                "367/5000000", 
                "-7583/10000000", 
                "151/5000000", 
                "979/1250000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-8643727/10000000", 
                "76509/62500", 
                "198193/10000000", 
                "2594717/10000000", 
                "3587/1000000", 
                "141/62500", 
                "-50013/10000000", 
                "5761/2000000", 
                "47871/10000000", 
                "-19/250000", 
                "-167/1000000", 
                "-1587/1000000", 
                "-2191/1250000", 
                "217/10000000", 
                "19/5000000", 
                "-9/500000", 
                "-1/1000000", 
                "401/10000000", 
                "-223/5000000", 
                "11/1000000", 
                "19/2000000", 
                "9/1000000", 
                "-341/10000000", 
                "-27/2500000", 
                "409/5000000", 
                "-77/2000000", 
                "223/5000000", 
                "9/500000", 
                "-337/10000000", 
                "449/1250000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "6579861/10000000", 
                "-94523/200000", 
                "5436281/2500000", 
                "-3651431/10000000", 
                "17739/5000000", 
                "-23533/2500000", 
                "2723/2500000", 
                "84159/10000000", 
                "-3513/500000", 
                "693/2500000", 
                "487/5000000", 
                "5661/10000000", 
                "7547/10000000", 
                "-81/625000", 
                "127/500000", 
                "-1131/1000000", 
                "-9/312500", 
                "-849/2500000", 
                "883/10000000", 
                "-303/5000000", 
                "53/5000000", 
                "-63/2000000", 
                "391/5000000", 
                "-551/1250000", 
                "-5839/10000000", 
                "1389/10000000", 
                "967/1250000", 
                "-69/10000000", 
                "-1151/2500000", 
                "59/5000000", 
                "3011/5000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "6579861/10000000", 
                "-94523/200000", 
                "-22047437/10000000", 
                "-306411/10000000", 
                "-34739/5000000", 
                "72749/10000000", 
                "2723/2500000", 
                "-50747/5000000", 
                "41451/10000000", 
                "-217/2000000", 
                "273/1000000", 
                "5661/10000000", 
                "7547/10000000", 
                "339/2500000", 
                "-2293/10000000", 
                "11289/10000000", 
                "53/1000000", 
                "1747/5000000", 
                "-597/5000000", 
                "-303/5000000", 
                "-77/2500000", 
                "1/80000", 
                "391/5000000", 
                "211/500000", 
                "5113/10000000", 
                "-393/1250000", 
                "-8747/10000000", 
                "-149/5000000", 
                "1231/5000000", 
                "59/5000000", 
                "-527/10000000", 
                "5999/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "15858161/10000000", 
                "-1114853/1250000", 
                "-698873/5000000", 
                "-18299111/10000000", 
                "3242251/10000000", 
                "1019571/5000000", 
                "-5070233/5000000", 
                "1408773/2500000", 
                "4682493/5000000", 
                "-2923/80000", 
                "-802421/10000000", 
                "-2018587/10000000", 
                "-295409/1250000", 
                "422929/10000000", 
                "52279/5000000", 
                "-158931/5000000", 
                "1163/2000000", 
                "394881/5000000", 
                "-539537/10000000", 
                "587/2500000", 
                "-353/2000000", 
                "-831/5000000", 
                "4807/10000000", 
                "-11593/400000", 
                "50871/2500000", 
                "-1137/156250", 
                "4937/10000000", 
                "-26899/625000", 
                "-1323/1250000", 
                "-7753/10000000", 
                "1337/10000000", 
                "73/500000", 
                "132249/5000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-8643727/10000000", 
                "-1478259/2500000", 
                "5360227/5000000", 
                "2594717/10000000", 
                "3587/1000000", 
                "-5107/1250000", 
                "1831/500000", 
                "5761/2000000", 
                "-53381/10000000", 
                "21/5000000", 
                "51/10000000", 
                "71/625000", 
                "1377/10000000", 
                "13/400000", 
                "-111/1000000", 
                "-149/5000000", 
                "-1/1000000", 
                "-149/2500000", 
                "71/10000000", 
                "51/5000000", 
                "103/10000000", 
                "9/1000000", 
                "-341/10000000", 
                "-27/2500000", 
                "-11/125000", 
                "21/1000000", 
                "1/20000", 
                "-13/625000", 
                "-13/2000000", 
                "13/5000000", 
                "27/2500000", 
                "-241/10000000", 
                "13/10000000", 
                "3589/10000000", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-8643727/10000000", 
                "-1478259/2500000", 
                "-5100999/5000000", 
                "4192843/10000000", 
                "-2661/1250000", 
                "50027/10000000", 
                "1831/500000", 
                "-12131/2000000", 
                "449/10000000", 
                "11/10000000", 
                "13/2000000", 
                "71/625000", 
                "1377/10000000", 
                "-663/10000000", 
                "-71/10000000", 
                "63/2000000", 
                "-223/2000000", 
                "-7/10000000", 
                "-13/10000000", 
                "51/5000000", 
                "3/312500", 
                "49/5000000", 
                "-341/10000000", 
                "51/2500000", 
                "41/10000000", 
                "117/10000000", 
                "-979/10000000", 
                "3/5000000", 
                "333/10000000", 
                "13/5000000", 
                "-1/40000", 
                "43/5000000", 
                "13/10000000", 
                "29/10000000", 
                "3589/10000000", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "311527/10000000", 
                "75029/1000000", 
                "258901/2000000", 
                "3389497/2000000", 
                "359/40000", 
                "28223/5000000", 
                "41319/10000000", 
                "-613/1250000", 
                "-8149/10000000", 
                "-1127/10000000", 
                "-99/400000", 
                "-4091/2000000", 
                "-6243/2500000", 
                "1/5000000", 
                "3/1250000", 
                "1/2500000", 
                "3/1250000", 
                "3/10000000", 
                "3/5000000", 
                "3/12500", 
                "2249/10000000", 
                "2117/10000000", 
                "-8753/10000000", 
                "1/10000000", 
                "13/5000000", 
                "3/400000", 
                "37/10000000", 
                "1/10000000", 
                "23/2500000", 
                "23/10000000", 
                "89/10000000", 
                "97/10000000", 
                "7/10000000", 
                "1/500000", 
                "1/500000", 
                "371/10000000", 
                0, 
                0, 
                0
            ], 
            [
                "-5327589/1250000", 
                "31264351/10000000", 
                "26970817/5000000", 
                "-6668021/5000000", 
                "2311/156250", 
                "-219363/10000000", 
                "-6423/400000", 
                "321447/10000000", 
                "-8181/10000000", 
                "-1299/10000000", 
                "-1657/1250000", 
                "-19799/10000000", 
                "-12299/5000000", 
                "1607/10000000", 
                "2417/5000000", 
                "-10917/5000000", 
                "-1/10000", 
                "-41/500000", 
                "-79/500000", 
                "-239/1250000", 
                "-14/78125", 
                "-2331/10000000", 
                "3939/5000000", 
                "-10547/10000000", 
                "-27/5000000", 
                "-77/5000000", 
                "3197/2000000", 
                "1/200000", 
                "-8141/10000000", 
                "-191/10000000", 
                "999/5000000", 
                "-2001/5000000", 
                "1/40000", 
                "-17/1250000", 
                "-493/10000000", 
                "-1117/5000000", 
                "7553/10000000", 
                0, 
                0
            ], 
            [
                "-5327589/1250000", 
                "977011/312500", 
                "-27670667/5000000", 
                "-623581/1250000", 
                "-66829/5000000", 
                "228323/10000000", 
                "-6423/400000", 
                "-157781/10000000", 
                "280179/10000000", 
                "-4573/5000000", 
                "-9683/10000000", 
                "-19799/10000000", 
                "-12299/5000000", 
                "2203/5000000", 
                "-3/8000", 
                "8657/5000000", 
                "657/10000000", 
                "12087/10000000", 
                "-5203/10000000", 
                "-239/1250000", 
                "-487/2000000", 
                "-103/625000", 
                "3939/5000000", 
                "1051/2000000", 
                "8323/5000000", 
                "-7223/10000000", 
                "-8153/10000000", 
                "-509/2500000", 
                "2359/10000000", 
                "-191/10000000", 
                "-2081/5000000", 
                "41/250000", 
                "1/40000", 
                "-247/5000000", 
                "-33/2500000", 
                "-1117/5000000", 
                "-767/2500000", 
                "6901/10000000", 
                0
            ], 
            [
                "-42620713/10000000", 
                "-63560819/10000000", 
                "-381049/10000000", 
                "-623581/1250000", 
                "-66829/5000000", 
                "-84061/10000000", 
                "4159/156250", 
                "-157781/10000000", 
                "-262217/10000000", 
                "59/50000", 
                "12957/5000000", 
                "64417/10000000", 
                "78951/10000000", 
                "-299/500000", 
                "-767/10000000", 
                "913/2000000", 
                "657/10000000", 
                "-2803/2500000", 
                "861/1250000", 
                "-1277/5000000", 
                "-1751/10000000", 
                "-103/625000", 
                "3939/5000000", 
                "1051/2000000", 
                "-4379/2500000", 
                "4741/10000000", 
                "-1141/1250000", 
                "1939/10000000", 
                "159/625000", 
                "-513/10000000", 
                "-961/10000000", 
                "-1049/10000000", 
                "-409/5000000", 
                "-133/10000000", 
                "-33/2500000", 
                "-1117/5000000", 
                "-767/2500000", 
                "-2361/5000000", 
                "5033/10000000"
            ]
        ], 
        [
            [
                "69/500000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-87/500000", 
                "8257367/5000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-87/500000", 
                "-122889/5000000", 
                "3302581/2000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-87/500000", 
                "-122889/5000000", 
                "-249463/10000000", 
                "16511021/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-87/500000", 
                "-122889/5000000", 
                "-249463/10000000", 
                "-15506903/10000000", 
                "226803/400000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-87/500000", 
                "-122889/5000000", 
                "-3100273/2000000", 
                "-4837/100000", 
                "-341421/1250000", 
                "124221/250000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-87/500000", 
                "-15495991/10000000", 
                "-476447/10000000", 
                "-4837/100000", 
                "-341421/1250000", 
                "-1154567/2500000", 
                "114581/625000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/1250000", 
                "10766639/10000000", 
                "5464041/5000000", 
                "-138801/1000000", 
                "5508923/10000000", 
                "-19097/1000000", 
                "-499333/5000000", 
                "6064669/5000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/1250000", 
                "10766639/10000000", 
                "-97059/625000", 
                "5452933/5000000", 
                "-2821091/10000000", 
                "7577/16000", 
                "-499333/5000000", 
                "2778831/10000000", 
                "11806733/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/1250000", 
                "10766639/10000000", 
                "3029969/10000000", 
                "-11142179/10000000", 
                "59467/400000", 
                "160973/400000", 
                "-499333/5000000", 
                "8896981/10000000", 
                "-497181/2000000", 
                "3930167/5000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/1250000", 
                "10766639/10000000", 
                "-11186681/10000000", 
                "178831/625000", 
                "2810469/10000000", 
                "3241397/10000000", 
                "-499333/5000000", 
                "-381489/10000000", 
                "2307467/2500000", 
                "1909717/2500000", 
                "1852711/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-2549/10000000", 
                "-72727/2000000", 
                "8831/500000", 
                "179309/10000000", 
                "63283/625000", 
                "214001/1250000", 
                "-27179/625000", 
                "1499/2500000", 
                "4749/10000000", 
                "31/78125", 
                "237/5000000", 
                "360497/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/1250000", 
                "-428251/2500000", 
                "167849/156250", 
                "5452933/5000000", 
                "-2821091/10000000", 
                "-4769973/10000000", 
                "204761/2500000", 
                "2778831/10000000", 
                "1100367/5000000", 
                "-1435923/1250000", 
                "-274631/2000000", 
                "-178053/5000000", 
                "190943/2500000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/1250000", 
                "2869401/10000000", 
                "540527/500000", 
                "-11142179/10000000", 
                "59467/400000", 
                "-2054429/5000000", 
                "556603/10000000", 
                "8896981/10000000", 
                "-8111091/10000000", 
                "546721/5000000", 
                "-306723/5000000", 
                "-57687/1250000", 
                "70733/10000000", 
                "310183/5000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-2549/10000000", 
                "182013/10000000", 
                "-180483/5000000", 
                "179309/10000000", 
                "63283/625000", 
                "-875833/5000000", 
                "227477/10000000", 
                "1499/2500000", 
                "-13903/10000000", 
                "-7487/2500000", 
                "233231/10000000", 
                "-33993/2500000", 
                "18963/10000000", 
                "29563/10000000", 
                "58517/2500000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/1250000", 
                "-453827/400000", 
                "10598963/10000000", 
                "178831/625000", 
                "2810469/10000000", 
                "-3381169/10000000", 
                "53547/2000000", 
                "-381489/10000000", 
                "-370457/625000", 
                "-5240421/5000000", 
                "-618687/5000000", 
                "100787/2500000", 
                "86431/10000000", 
                "-38859/2500000", 
                "107213/10000000", 
                "507417/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-2549/10000000", 
                "182013/10000000", 
                "92371/5000000", 
                "-44777/1250000", 
                "-2022783/10000000", 
                "43499/10000000", 
                "227477/10000000", 
                "-19/15625", 
                "4511/5000000", 
                "25869/10000000", 
                "-233719/10000000", 
                "-33993/2500000", 
                "18963/10000000", 
                "29563/10000000", 
                "-14199/2500000", 
                "-104167/10000000", 
                "201771/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/1250000", 
                "2869401/10000000", 
                "-353257/312500", 
                "532049/500000", 
                "-215843/500000", 
                "-676491/10000000", 
                "556603/10000000", 
                "-2928531/5000000", 
                "5259299/5000000", 
                "459021/5000000", 
                "853891/10000000", 
                "-57687/1250000", 
                "70733/10000000", 
                "-60467/2000000", 
                "116537/10000000", 
                "-128881/5000000", 
                "34921/10000000", 
                "460659/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/1250000", 
                "-453827/400000", 
                "54017/200000", 
                "532049/500000", 
                "-215843/500000", 
                "6673/80000", 
                "53547/2000000", 
                "-2928531/5000000", 
                "246651/2500000", 
                "-10477197/10000000", 
                "-158483/1250000", 
                "100787/2500000", 
                "86431/10000000", 
                "-5747/500000", 
                "-16059/625000", 
                "-21683/10000000", 
                "34921/10000000", 
                "-11727/500000", 
                "396481/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/1250000", 
                "-428251/2500000", 
                "-2843107/2500000", 
                "-11545551/10000000", 
                "-98887/1250000", 
                "-668803/5000000", 
                "204761/2500000", 
                "-2928531/5000000", 
                "-2319291/5000000", 
                "9450549/10000000", 
                "14121/125000", 
                "-178053/5000000", 
                "-7307/125000", 
                "76867/5000000", 
                "89821/10000000", 
                "-113431/5000000", 
                "12361/10000000", 
                "9833/625000", 
                "-14397/1000000", 
                "335913/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/1250000", 
                "-453827/400000", 
                "-1882063/10000000", 
                "-11545551/10000000", 
                "-98887/1250000", 
                "772713/5000000", 
                "53547/2000000", 
                "-2928531/5000000", 
                "-2043601/2000000", 
                "2809291/10000000", 
                "-229749/10000000", 
                "100787/2500000", 
                "-117773/5000000", 
                "-4749/400000", 
                "-230381/10000000", 
                "-69777/5000000", 
                "12361/10000000", 
                "-40803/2000000", 
                "62109/10000000", 
                "-2799/400000", 
                "10267/312500", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/1250000", 
                "-453827/400000", 
                "-11515801/10000000", 
                "-514067/2500000", 
                "1735383/10000000", 
                "25599/5000000", 
                "53547/2000000", 
                "-11288089/10000000", 
                "-3360337/10000000", 
                "1337993/5000000", 
                "885437/10000000", 
                "100787/2500000", 
                "-117773/5000000", 
                "-78229/10000000", 
                "123547/10000000", 
                "243129/10000000", 
                "-882/78125", 
                "-48941/5000000", 
                "-171629/10000000", 
                "-2799/400000", 
                "-5403/625000", 
                "158483/5000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-59/2500000", 
                "14909/50000", 
                "3026511/10000000", 
                "384073/1250000", 
                "-4827/2500000", 
                "-16323/5000000", 
                "-170723/10000000", 
                "2593029/10000000", 
                "1026793/5000000", 
                "-1683991/10000000", 
                "-201297/10000000", 
                "-10261/2000000", 
                "114447/10000000", 
                "1873/10000000", 
                "37/250000", 
                "161/400000", 
                "1053/2500000", 
                "531/1000000", 
                "931/1000000", 
                "-537/500000", 
                "-13269/10000000", 
                "-4343/2500000", 
                "13933/5000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "203/10000000", 
                "5238377/10000000", 
                "212677/400000", 
                "-158789/312500", 
                "227727/1250000", 
                "-57381/10000000", 
                "-300071/10000000", 
                "47397/80000", 
                "-524481/2500000", 
                "1772859/10000000", 
                "-759/62500", 
                "-45183/5000000", 
                "18229/10000000", 
                "62901/5000000", 
                "713/5000000", 
                "4021/5000000", 
                "97/156250", 
                "-2339/1250000", 
                "-3281/1000000", 
                "15121/10000000", 
                "18681/10000000", 
                "-8779/2000000", 
                "81/50000", 
                "2887/625000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "203/10000000", 
                "5238377/10000000", 
                "-5160991/10000000", 
                "1047911/2000000", 
                "-927883/10000000", 
                "313773/2000000", 
                "-300071/10000000", 
                "-342397/5000000", 
                "6247681/10000000", 
                "338857/2000000", 
                "33493/625000", 
                "-45183/5000000", 
                "18229/10000000", 
                "-9741/1250000", 
                "27157/10000000", 
                "-75733/10000000", 
                "51/10000000", 
                "69021/10000000", 
                "-6949/10000000", 
                "15121/10000000", 
                "-47263/10000000", 
                "6473/10000000", 
                "81/50000", 
                "-4577/2000000", 
                "321/80000", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-59/2500000", 
                "14909/50000", 
                "-2937747/10000000", 
                "-745617/2500000", 
                "528173/10000000", 
                "111631/1250000", 
                "-170723/10000000", 
                "38983/1000000", 
                "77183/2500000", 
                "3657719/10000000", 
                "437229/10000000", 
                "-10261/2000000", 
                "-18711/2000000", 
                "25589/10000000", 
                "15337/10000000", 
                "-21407/5000000", 
                "1/2000000", 
                "23417/10000000", 
                "-31809/10000000", 
                "28089/10000000", 
                "-1399/5000000", 
                "-229/625000", 
                "-9201/10000000", 
                "13/10000", 
                "1119/500000", 
                "4693/10000000", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "203/10000000", 
                "-5238379/10000000", 
                "5160989/10000000", 
                "1047911/2000000", 
                "-927883/10000000", 
                "-1568889/10000000", 
                "299947/10000000", 
                "-342397/5000000", 
                "-135583/2500000", 
                "-6425323/10000000", 
                "-768057/10000000", 
                "45077/5000000", 
                "32867/2000000", 
                "-1123/250000", 
                "-13441/5000000", 
                "1879/250000", 
                "51/10000000", 
                "-41123/10000000", 
                "55867/10000000", 
                "-1543/312500", 
                "309/625000", 
                "6473/10000000", 
                "81/50000", 
                "-4577/2000000", 
                "-19699/5000000", 
                "-7411/10000000", 
                "1683/10000000", 
                0, 
                0, 
                0
            ], 
            [
                "-59/2500000", 
                "-1490899/5000000", 
                "2937749/10000000", 
                "-745617/2500000", 
                "528173/10000000", 
                "-89303/1000000", 
                "8541/500000", 
                "38983/1000000", 
                "-1778297/5000000", 
                "-964499/10000000", 
                "-305063/10000000", 
                "51459/10000000", 
                "-5183/5000000", 
                "44363/10000000", 
                "-617/400000", 
                "21541/5000000", 
                "1/2000000", 
                "-39301/10000000", 
                "3959/10000000", 
                "-2147/2500000", 
                "2689/1000000", 
                "-229/625000", 
                "-9201/10000000", 
                "13/10000", 
                "-22841/10000000", 
                "31/1250000", 
                "-29/5000000", 
                "1039/10000000", 
                0, 
                0
            ], 
            [
                "-59/2500000", 
                "-1490899/5000000", 
                "-3026509/10000000", 
                "2892357/10000000", 
                "-129627/1250000", 
                "6533/2000000", 
                "8541/500000", 
                "-3372689/10000000", 
                "1194277/10000000", 
                "-1009229/10000000", 
                "17283/2500000", 
                "51459/10000000", 
                "-5183/5000000", 
                "-71601/10000000", 
                "-779/10000000", 
                "-1147/2500000", 
                "-873/2500000", 
                "2129/2000000", 
                "3733/2000000", 
                "-2147/2500000", 
                "-1061/1000000", 
                "12489/5000000", 
                "-9201/10000000", 
                "-13141/5000000", 
                "-3/1250000", 
                "31/1250000", 
                "-29/5000000", 
                "-1/5000000", 
                "1039/10000000", 
                0
            ], 
            [
                "203/10000000", 
                "-5238379/10000000", 
                "-5316927/10000000", 
                "-5397867/10000000", 
                "33923/10000000", 
                "57357/10000000", 
                "299947/10000000", 
                "-2277519/5000000", 
                "-1803713/5000000", 
                "2958179/10000000", 
                "353609/10000000", 
                "45077/5000000", 
                "-10051/500000", 
                "-3263/10000000", 
                "-2543/10000000", 
                "-7079/10000000", 
                "-7321/10000000", 
                "-9299/10000000", 
                "-3261/2000000", 
                "1179/625000", 
                "4661/2000000", 
                "1907/625000", 
                "-24457/5000000", 
                "-49/10000000", 
                "-21/2500000", 
                "13/156250", 
                "-303/10000000", 
                "-7/625000", 
                "-7/625000", 
                "103/625000"
            ]
        ]
    ]
}

==> anc/inspect_certificate.py <==
"""

Copyright (c) 2011, E. R. Vaughan. All rights reserved.

Redistribution and use in source and binary forms, with or without modification,
are permitted provided that the following conditions are met:

1) Redistributions of source code must retain the above copyright notice, this
list of conditions and the following disclaimer.

2) Redistributions in binary form must reproduce the above copyright notice,
this list of conditions and the following disclaimer in the documentation and/or
other materials provided with the distribution.

THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE
DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR
ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES
(INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES;
LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON
ANY THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
(INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS
SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.

"""

import sys
import fractions
import getopt
import json
import itertools

try:
	from sage.all import *
	using_sage = True
except ImportError:
	using_sage = False

should_print_help = False

try:
	opts, args = getopt.gnu_getopt(sys.argv[1:], "", ["help", "admissible-graphs",
		"flags", "r-matrices", "qdash-matrices",
		"pair-densities", "q-matrices", "verify-bound",
		"sharp-graphs", "flag-algebra-coefficients"])

except getopt.GetoptError:
	should_print_help = True
	opts, args = ((), ())

if len(args) != 1:
	should_print_help = True

action = ""

for o, a in opts:
	if o == "--help":
		should_print_help = True
	elif o == "--admissible-graphs":
		action = "print admissible graphs"
	elif o == "--flags":
		action = "print flags"
	elif o == "--r-matrices":
		action = "print r_matrices"
	elif o == "--qdash-matrices":
		action = "print qdash_matrices"
	elif o == "--pair-densities":
		action = "print pair densities"
	elif o == "--q-matrices":
		action = "print q_matrices"
	elif o == "--verify-bound":
		action = "verify bound"
	elif o == "--sharp-graphs":
		action = "print sharp graphs"
	elif o == "--flag-algebra-coefficients":
		action = "print flag algebra coefficients"

if should_print_help:
	sys.stdout.write("""Usage: inspect_certificate.py CERTIFICATE OPTIONS
Possible options:
--help                       Display this message.
--admissible-graphs          Display the admissible graphs.
--flags                      Display the types and flags.
--r-matrices                 Display the R matrices.
--qdash-matrices             Display the Q' matrices.
--q-matrices                 Compute and display the Q matrices.
--pair-densities             Compute and display the flag pair densities.
--verify-bound               Verify the bound.
--sharp-graphs               Display the admissible graphs that are sharp.
--flag-algebra-coefficients  Display each admissible graph's flag algebra coefficient.
"""
	)
	sys.exit(0)

certificate_filename = args[0]

try:
	if certificate_filename[-3:] == ".gz":
		import gzip
		certf = gzip.open(certificate_filename)
	elif certificate_filename[-4:] == ".bz2":
		import bz2
		certf = bz2.BZ2File(certificate_filename)
	else:
		certf = open(certificate_filename)
except IOError:
	sys.stdout.write("Could not open certificate.\n")
	sys.exit(1)

certificate = json.load(certf)

sys.stdout.write("Problem is \"%s\".\n" % certificate["description"])
sys.stdout.write("Claimed bound is %s.\n" % certificate["bound"])

minimize = "minimize" in certificate["description"]

if using_sage:
	x = polygen(QQ)
else:
	x = None

if "field" in certificate.keys():

	if certificate["field"] != "RationalField()":
	
		sys.stdout.write("Field used is \"%s\".\n" % certificate["field"])
	
		if not using_sage:
			sys.stdout.write("This script must be run using Sage's python, as it does not use the rational field.\n")
			sys.exit(1)
		
		try:
			K = sage_eval(certificate["field"], locals={'x': x})
		except AttributeError:
			K = RationalField()
		x = K.gen()
		
if action == "":
	sys.exit(0)

if "3-graph" in certificate["description"]:
	edge_size = 3
elif "2-graph" in certificate["description"]:
	edge_size = 2
else:
	sys.stdout.write("Unsupported graph kind.\n")
	sys.exit(1)

oriented = "oriented" in certificate["description"]

def induced_subgraph (g, S):

	global oriented
	good_edges = tuple(e for e in g[1] if all(x in S for x in e))
	p = [0 for i in range(g[0] + 1)]
	for i in range(len(S)):
		p[S[i]] = i + 1
	if oriented:
		edges = tuple(sorted([tuple([p[x] for x in e]) for e in good_edges]))
	else:
		edges = tuple(sorted([tuple(sorted([p[x] for x in e])) for e in good_edges]))
	return (len(S), edges)

def minimal_typed_isomorph (g, t):

	global oriented
	s = t[0]
	n = g[0]
	min_edges = g[1]
	for p in itertools.permutations(range(s + 1, n + 1), n - s):
		pt = tuple(range(1, s + 1)) + p
		if oriented:
			edges = tuple(sorted([tuple([pt[x - 1] for x in e]) for e in g[1]]))
		else:
			edges = tuple(sorted([tuple(sorted([pt[x - 1] for x in e])) for e in g[1]]))
		if edges < min_edges:
			min_edges = edges
	return (n, min_edges)

def graph_to_string (g):
	s = "%d:" % g[0]
	for e in g[1]:
		for x in e:
			s += "%d" % x
	return s

def string_to_graph (s):
	global edge_size
	n = int(s[0])
	if n < 0 or n > 9 or s[1] != ":":
		return None
	e = len(s) - 2
	if e == 0:
		return (n, ())
	if e % edge_size != 0:
		return None
	m = e / edge_size
	edges = []
	for i in range(0, m):
		# N.B. +2 because of n: header
		edge = [int(s[(edge_size * i) + 2 + j]) for j in range(edge_size)]
		#x = int(s[(edge_size * i) + 2]) 
		#y = int(s[(edge_size * i) + 3])
		#z = int(s[(edge_size * i) + 4])
		es = set(edge)
		if len(es) != edge_size or not es <= set(range(1, n + 1)):
			return None
		edges.append(tuple(edge))
	
	return (n, tuple(edges))

admissible_graphs = [string_to_graph(s) for s in certificate["admissible_graphs"]]
nag = len(admissible_graphs)
types = [string_to_graph(s) for s in certificate["types"]]
flags = [[string_to_graph(s) for s in f] for f in certificate["flags"]]

if action == "print admissible graphs":
	
	sys.stdout.write("There are %d admissible graphs:\n" % nag)
	for i in range(nag):
		sys.stdout.write("%d. %s\n" % (i + 1, graph_to_string(admissible_graphs[i])))
	sys.exit(0)

if action == "print flags":
	for t in range(len(types)):
		nf = len(flags[t])
		sys.stdout.write("Type %d (%s) has %d flags:\n" % (t + 1, graph_to_string(types[t]), nf))
		for i in range(nf):
			sys.stdout.write("   %d. %s\n" % (i + 1, graph_to_string(flags[t][i])))
	sys.exit(0)

def to_string (a):
	if a == None:
		return "Not used."
	if isinstance(a, list):
		return map(to_string, a)
	s = str(a)
	try:
		return int(a)
	except ValueError:
		pass
	except TypeError:
		pass
	return s

if action == "print r_matrices":

	for t in range(len(types)):
		sys.stdout.write("R matrix for type %d (%s):\n" % (t + 1, graph_to_string(types[t])))
		sys.stdout.write("%s\n" % to_string(certificate["r_matrices"][t]))
	sys.exit(0)

if action == "print qdash_matrices":

	for t in range(len(types)):
		sys.stdout.write("Q' matrix for type %d (%s):\n" % (t + 1, graph_to_string(types[t])))
		sys.stdout.write("%s\n" % to_string(certificate["qdash_matrices"][t]))
	sys.exit(0)

n = certificate["order_of_admissible_graphs"]
vertices = tuple(range(1, n + 1))

sys.stdout.write("Computing Q matrices...\n")

Qs = []

for t in range(len(types)):

	if certificate["qdash_matrices"][t] == None:
		Qs.append(None)
		continue

	if using_sage:
		QD = [[sage_eval(str(s), locals={'x': x}) for s in row] for row in certificate["qdash_matrices"][t]]	
	else:
		QD = [[fractions.Fraction(s) for s in row] for row in certificate["qdash_matrices"][t]]	
	
	if certificate["r_matrices"][t] == None:
		Qs.append(QD)
		continue

	if using_sage:
		R = [[sage_eval(str(s), locals={'x': x}) for s in row] for row in certificate["r_matrices"][t]]
	else:
		R = [[fractions.Fraction(s) for s in row] for row in certificate["r_matrices"][t]]
	
	nq = len(QD)
	nf = len(flags[t])
	
	Q = [[0 for j in range(i, nf)] for i in range(nf)]
	for l in range(nq):
		for k in range(l, nq):
			qlk = QD[l][k - l]
			if qlk != 0:
				if minimize:
					qlk *= -1
				for i in range(nf):
					for j in range(i, nf):
						Q[i][j - i] += R[i][l] * R[j][k] * qlk
						if k != l:
							Q[i][j - i] += R[i][k] * R[j][l] * qlk
	Qs.append(Q)

if action == "print q_matrices":

	for t in range(len(types)):
		sys.stdout.write("Q matrix for type %d (%s):\n" % (t + 1, graph_to_string(types[t])))
		sys.stdout.write("%s\n" % to_string(Qs[t]))
	sys.exit(0)

sys.stdout.write("Computing pair densities...\n")
pair_densities = {}

for t in range(len(types)):
	s = types[t][0]
	m = flags[t][0][0] # assumes all flags are same order
	nf = len(flags[t])
	for g in admissible_graphs:
		pairs_found = [[0 for j in range(k, nf)] for k in range(nf)]
		total = 0
		for p in itertools.permutations(vertices):
			if p[s] > p[m]:
				continue
			is_good_permutation = True
			for c in range(s, n):
				if c == s or c == m:
					continue
				if p[c - 1] > p[c]:
					is_good_permutation = False
					break
			if not is_good_permutation:
				continue
			total += 1
			
			it = induced_subgraph(g, p[:s])
			if it != types[t]:
				continue
			
			def induced_flag(g, tv, ov):
				type_vertices = list(tv)
				other_vertices = list(ov)
				edges = []
				for e in g[1]:
					if any(not (x in tv or x in ov) for x in e):
						continue
					edge = []
					for x in e:
						if x in tv:
							edge.append(1 + type_vertices.index(x))
						else:
							edge.append(len(tv) + 1 + other_vertices.index(x))
					edges.append(tuple(edge))
				return (len(tv + ov), tuple(edges))		
		
			f1 = minimal_typed_isomorph(induced_flag(g, p[:s], p[s:m]), types[t])
			f2 = minimal_typed_isomorph(induced_flag(g, p[:s], p[m:2*m-s]), types[t])

			if1 = flags[t].index(f1)
			if2 = flags[t].index(f2)
			
			if if1 <= if2:
				pairs_found[if1][if2 - if1] += 1
			else:
				pairs_found[if2][if1 - if2] += 1

		for k in range(nf):
			for j in range(k, nf):
				pf = pairs_found[k][j - k]
				if pf > 0:
					if j == k:
						pf *= 2
					if using_sage:
						pair_densities[(t, admissible_graphs.index(g), k, j)] = Integer(pf) / (total * 2)
					else:
						pair_densities[(t, admissible_graphs.index(g), k, j)] = fractions.Fraction(pf, total * 2)

if action == "print pair densities":

	for i in range(nag):
		sys.stdout.write("Pair densities for admissible graph %d (%s):\n" % (i + 1, graph_to_string(admissible_graphs[i])))

		for t in range(len(types)):
			sys.stdout.write("   Non-zero densities for type %d (%s):\n" % (t + 1, graph_to_string(types[t])))
		
			for key, d in pair_densities.iteritems():
				if key[0] != t or key[1] != i:
					continue
				sys.stdout.write("      Flags %d and %d (%s and %s): %s\n" % (key[2] + 1, key[3] + 1,
					graph_to_string(flags[t][key[2]]), graph_to_string(flags[t][key[3]]), d))
	sys.exit(0)

sys.stdout.write("Computing bound...\n")

if using_sage:
	bounds = [sage_eval(str(s), locals={'x': x}) for s in certificate["admissible_graph_densities"]]
else:
	bounds = [fractions.Fraction(s) for s in certificate["admissible_graph_densities"]]

for key in pair_densities.keys():
	t, i, j, k = key
	if Qs[t] == None: # check that type is used
		continue
	d = pair_densities[key]
	if j == k:
		bounds[i] += d * Qs[t][j][k-j]
	else:
		bounds[i] += d * Qs[t][j][k-j] * 2

if minimize:
	bound = min(bounds)
else:
	# sage seems to be unable to return max of a list containing 0!
	nonzero_bounds = [b for b in bounds if b != 0]
	
	if len(nonzero_bounds) == 0:
		bound = 0
	else:
		bound = max(nonzero_bounds)

sys.stdout.write("Bound is %s.\n" % bound)

if action == "print sharp graphs":

	sys.stdout.write("Sharp graphs are:\n")
	for i in range(nag):
		if bounds[i] == bound:
			sys.stdout.write("%d. %s\n" % (i + 1, graph_to_string(admissible_graphs[i])))
	sys.exit(0)

if action == "print flag algebra coefficients":

	sys.stdout.write("There are %d admissible graphs:\n" % nag)
	for i in range(nag):
		sys.stdout.write("%d. (%s) : %s\n" % (i + 1, graph_to_string(admissible_graphs[i]), bounds[i]))
	sys.exit(0)


==> anc/k4j4.js <==
{
    "admissible_graphs": [
        "6:", 
        "6:123", 
        "6:123124", 
        "6:123145", 
        "6:123456", 
        "6:123124125", 
        "6:123124134", 
        "6:123124135", 
        "6:123124156", 
        "6:123124345", 
        "6:123124356", 
        "6:123145246", 
        "6:123124125126", 
        "6:123124125134", 
        "6:123124125136", 
        "6:123124125345", 
        "6:123124125346", 
        "6:123124134156", 
        "6:123124134235", 
        "6:123124134256", 
        "6:123124135145", 
        "6:123124135146", 
        "6:123124135236", 
        "6:123124135245", 
        "6:123124135246", 
        "6:123124135256", 
        "6:123124135456", 
        "6:123124156256", 
        "6:123124156345", 
        "6:123124156356", 
        "6:123124356456", 
        "6:123145246356", 
        "6:123124125126134", 
        "6:123124125126345", 
        "6:123124125134135", 
        "6:123124125134136", 
        "6:123124125134156", 
        "6:123124125134235", 
        "6:123124125134236", 
        "6:123124125134256", 
        "6:123124125134345", 
        "6:123124125134346", 
        "6:123124125134356", 
        "6:123124125136146", 
        "6:123124125136236", 
        "6:123124125136246", 
        "6:123124125136345", 
        "6:123124125136346", 
        "6:123124125136456", 
        "6:123124125345346", 
        "6:123124125346356", 
        "6:123124134156235", 
        "6:123124134156256", 
        "6:123124134235245", 
        "6:123124134235246", 
        "6:123124134235256", 
        "6:123124134235456", 
        "6:123124134256356", 
        "6:123124135145236", 
        "6:123124135145256", 
        "6:123124135146156", 
        "6:123124135146236", 
        "6:123124135146256", 
        "6:123124135146345", 
        "6:123124135146356", 
        "6:123124135236456", 
        "6:123124135245345", 
        "6:123124135245346", 
        "6:123124135245356", 
        "6:123124135246356", 
        "6:123124135256346", 
        "6:123124135256456", 
        "6:123124156256345", 
        "6:123124125126134135", 
        "6:123124125126134156", 
        "6:123124125126134235", 
        "6:123124125126134256", 
        "6:123124125126134345", 
        "6:123124125126134356", 
        "6:123124125126345346", 
        "6:123124125134135146", 
        "6:123124125134135236", 
        "6:123124125134135245", 
        "6:123124125134135246", 
        "6:123124125134135456", 
        "6:123124125134136156", 
        "6:123124125134136235", 
        "6:123124125134136245", 
        "6:123124125134136246", 
        "6:123124125134136256", 
        "6:123124125134136456", 
        "6:123124125134156235", 
        "6:123124125134156236", 
        "6:123124125134156256", 
        "6:123124125134156345", 
        "6:123124125134156346", 
        "6:123124125134156356", 
        "6:123124125134235345", 
        "6:123124125134235346", 
        "6:123124125134235456", 
        "6:123124125134236246", 
        "6:123124125134236256", 
        "6:123124125134236345", 
        "6:123124125134236346", 
        "6:123124125134236356", 
        "6:123124125134236456", 
        "6:123124125134256345", 
        "6:123124125134256346", 
        "6:123124125134256356", 
        "6:123124125134345346", 
        "6:123124125134345356", 
        "6:123124125134346356", 
        "6:123124125134356456", 
        "6:123124125136146156", 
        "6:123124125136146236", 
        "6:123124125136146256", 
        "6:123124125136146345", 
        "6:123124125136146346", 
        "6:123124125136146356", 
        "6:123124125136236345", 
        "6:123124125136236456", 
        "6:123124125136246345", 
        "6:123124125136246346", 
        "6:123124125136246356", 
        "6:123124125136345346", 
        "6:123124125136345456", 
        "6:123124125136346356", 
        "6:123124125136346456", 
        "6:123124125345346356", 
        "6:123124125346356456", 
        "6:123124134156235245", 
        "6:123124134156235246", 
        "6:123124134156235256", 
        "6:123124134156235456", 
        "6:123124134235245345", 
        "6:123124134235245346", 
        "6:123124134235245356", 
        "6:123124134235246256", 
        "6:123124134235246356", 
        "6:123124134235256356", 
        "6:123124134235256456", 
        "6:123124135145236246", 
        "6:123124135145236256", 
        "6:123124135145236456", 
        "6:123124135145256346", 
        "6:123124135146156236", 
        "6:123124135146236245", 
        "6:123124135146236256", 
        "6:123124135146236346", 
        "6:123124135146236456", 
        "6:123124135146256345", 
        "6:123124135146256356", 
        "6:123124135146345346", 
        "6:123124135146345456", 
        "6:123124135146356456", 
        "6:123124135246356456", 
        "6:123124135256346456", 
        "6:123124156256345346", 
        "6:123124125126134135136", 
        "6:123124125126134135146", 
        "6:123124125126134135236", 
        "6:123124125126134135245", 
        "6:123124125126134135246", 
        "6:123124125126134135345", 
        "6:123124125126134135346", 
        "6:123124125126134135456", 
        "6:123124125126134156235", 
        "6:123124125126134156345", 
        "6:123124125126134235345", 
        "6:123124125126134235346", 
        "6:123124125126134235456", 
        "6:123124125126134256345", 
        "6:123124125126134345346", 
        "6:123124125126134345356", 
        "6:123124125126134356456", 
        "6:123124125126345346356", 
        "6:123124125134135146156", 
        "6:123124125134135146236", 
        "6:123124125134135146245", 
        "6:123124125134135146246", 
        "6:123124125134135146256", 
        "6:123124125134135146456", 
        "6:123124125134135236245", 
        "6:123124125134135236246", 
        "6:123124125134135236456", 
        "6:123124125134135245246", 
        "6:123124125134135245345", 
        "6:123124125134135245346", 
        "6:123124125134135245456", 
        "6:123124125134135246256", 
        "6:123124125134135246346", 
        "6:123124125134135246356", 
        "6:123124125134135246456", 
        "6:123124125134136156235", 
        "6:123124125134136156245", 
        "6:123124125134136156246", 
        "6:123124125134136156256", 
        "6:123124125134136156456", 
        "6:123124125134136235236", 
        "6:123124125134136235246", 
        "6:123124125134136235256", 
        "6:123124125134136235345", 
        "6:123124125134136235346", 
        "6:123124125134136235356", 
        "6:123124125134136235456", 
        "6:123124125134136245256", 
        "6:123124125134136245345", 
        "6:123124125134136245346", 
        "6:123124125134136245356", 
        "6:123124125134136245456", 
        "6:123124125134136246256", 
        "6:123124125134136246345", 
        "6:123124125134136246356", 
        "6:123124125134136246456", 
        "6:123124125134136256356", 
        "6:123124125134136256456", 
        "6:123124125134156235246", 
        "6:123124125134156235345", 
        "6:123124125134156235346", 
        "6:123124125134156235356", 
        "6:123124125134156235456", 
        "6:123124125134156236246", 
        "6:123124125134156236256", 
        "6:123124125134156236345", 
        "6:123124125134156236346", 
        "6:123124125134156236356", 
        "6:123124125134156236456", 
        "6:123124125134156256345", 
        "6:123124125134156256346", 
        "6:123124125134156256356", 
        "6:123124125134156345346", 
        "6:123124125134156345356", 
        "6:123124125134156346356", 
        "6:123124125134156356456", 
        "6:123124125134235345346", 
        "6:123124125134235345456", 
        "6:123124125134235346356", 
        "6:123124125134235346456", 
        "6:123124125134236246256", 
        "6:123124125134236246345", 
        "6:123124125134236246346", 
        "6:123124125134236246356", 
        "6:123124125134236256345", 
        "6:123124125134236256346", 
        "6:123124125134236256356", 
        "6:123124125134236256456", 
        "6:123124125134236345346", 
        "6:123124125134236345356", 
        "6:123124125134236345456", 
        "6:123124125134236346356", 
        "6:123124125134236346456", 
        "6:123124125134236356456", 
        "6:123124125134256345346", 
        "6:123124125134256345356", 
        "6:123124125134256346356", 
        "6:123124125134256356456", 
        "6:123124125134345356456", 
        "6:123124125134346356456", 
        "6:123124125136146156236", 
        "6:123124125136146156345", 
        "6:123124125136146236246", 
        "6:123124125136146236256", 
        "6:123124125136146236345", 
        "6:123124125136146236456", 
        "6:123124125136146256345", 
        "6:123124125136146256346", 
        "6:123124125136146256356", 
        "6:123124125136146345346", 
        "6:123124125136146345356", 
        "6:123124125136146356456", 
        "6:123124125136236345456", 
        "6:123124125136246345346", 
        "6:123124125136246345356", 
        "6:123124125136246346356", 
        "6:123124125136246356456", 
        "6:123124125136345346456", 
        "6:123124134156235245345", 
        "6:123124134156235245346", 
        "6:123124134156235245356", 
        "6:123124134156235246256", 
        "6:123124134156235246356", 
        "6:123124134235245346356", 
        "6:123124134235245356456", 
        "6:123124134235246256356", 
        "6:123124134235246356456", 
        "6:123124135145236246356", 
        "6:123124135145236256346", 
        "6:123124135145236256456", 
        "6:123124135146156236245", 
        "6:123124135146156236256", 
        "6:123124135146236245345", 
        "6:123124135146236256345", 
        "6:123124135146236256456", 
        "6:123124135146256345346", 
        "6:123124125126134135136245", 
        "6:123124125126134135136456", 
        "6:123124125126134135146156", 
        "6:123124125126134135146236", 
        "6:123124125126134135146256", 
        "6:123124125126134135146345", 
        "6:123124125126134135146356", 
        "6:123124125126134135236245", 
        "6:123124125126134135236246", 
        "6:123124125126134135236345", 
        "6:123124125126134135236346", 
        "6:123124125126134135236456", 
        "6:123124125126134135245345", 
        "6:123124125126134135245346", 
        "6:123124125126134135245456", 
        "6:123124125126134135246256", 
        "6:123124125126134135246345", 
        "6:123124125126134135246346", 
        "6:123124125126134135246356", 
        "6:123124125126134135246456", 
        "6:123124125126134135345346", 
        "6:123124125126134135345456", 
        "6:123124125126134135346356", 
        "6:123124125126134135346456", 
        "6:123124125126134156235246", 
        "6:123124125126134156235345", 
        "6:123124125126134156235346", 
        "6:123124125126134156345346", 
        "6:123124125126134156345356", 
        "6:123124125126134235345346", 
        "6:123124125126134235345456", 
        "6:123124125126134235346356", 
        "6:123124125126134235346456", 
        "6:123124125126134256345346", 
        "6:123124125126134256345356", 
        "6:123124125126134345346356", 
        "6:123124125126134345356456", 
        "6:123124125134135146156236", 
        "6:123124125134135146156245", 
        "6:123124125134135146156246", 
        "6:123124125134135146156456", 
        "6:123124125134135146236245", 
        "6:123124125134135146236246", 
        "6:123124125134135146236256", 
        "6:123124125134135146236456", 
        "6:123124125134135146245246", 
        "6:123124125134135146245256", 
        "6:123124125134135146245345", 
        "6:123124125134135146245346", 
        "6:123124125134135146245356", 
        "6:123124125134135146245456", 
        "6:123124125134135146246256", 
        "6:123124125134135146246346", 
        "6:123124125134135146246356", 
        "6:123124125134135146246456", 
        "6:123124125134135146256356", 
        "6:123124125134135146256456", 
        "6:123124125134135236245246", 
        "6:123124125134135236245345", 
        "6:123124125134135236245346", 
        "6:123124125134135236245456", 
        "6:123124125134135236246256", 
        "6:123124125134135236246346", 
        "6:123124125134135236246356", 
        "6:123124125134135236246456", 
        "6:123124125134135245246345", 
        "6:123124125134135245246346", 
        "6:123124125134135245246356", 
        "6:123124125134135245246456", 
        "6:123124125134135245345456", 
        "6:123124125134135245346356", 
        "6:123124125134135245346456", 
        "6:123124125134135246256346", 
        "6:123124125134135246256456", 
        "6:123124125134135246346456", 
        "6:123124125134135246356456", 
        "6:123124125134136156235236", 
        "6:123124125134136156235246", 
        "6:123124125134136156235256", 
        "6:123124125134136156235345", 
        "6:123124125134136156235346", 
        "6:123124125134136156235356", 
        "6:123124125134136156235456", 
        "6:123124125134136156245246", 
        "6:123124125134136156245256", 
        "6:123124125134136156245345", 
        "6:123124125134136156245346", 
        "6:123124125134136156245356", 
        "6:123124125134136156245456", 
        "6:123124125134136156246256", 
        "6:123124125134136156246345", 
        "6:123124125134136156246356", 
        "6:123124125134136156246456", 
        "6:123124125134136156256356", 
        "6:123124125134136156256456", 
        "6:123124125134136235236456", 
        "6:123124125134136235246345", 
        "6:123124125134136235246346", 
        "6:123124125134136235246356", 
        "6:123124125134136235246456", 
        "6:123124125134136235256345", 
        "6:123124125134136235256346", 
        "6:123124125134136235256356", 
        "6:123124125134136235256456", 
        "6:123124125134136235345356", 
        "6:123124125134136235345456", 
        "6:123124125134136235346456", 
        "6:123124125134136235356456", 
        "6:123124125134136245256345", 
        "6:123124125134136245256346", 
        "6:123124125134136245256356", 
        "6:123124125134136245345356", 
        "6:123124125134136245345456", 
        "6:123124125134136245346456", 
        "6:123124125134136245356456", 
        "6:123124125134136246256345", 
        "6:123124125134136246256356", 
        "6:123124125134136246256456", 
        "6:123124125134136246345456", 
        "6:123124125134136246356456", 
        "6:123124125134136256356456", 
        "6:123124125134156235246345", 
        "6:123124125134156235246346", 
        "6:123124125134156235246456", 
        "6:123124125134156235345346", 
        "6:123124125134156235345356", 
        "6:123124125134156235345456", 
        "6:123124125134156235346356", 
        "6:123124125134156235346456", 
        "6:123124125134156235356456", 
        "6:123124125134156236246256", 
        "6:123124125134156236246345", 
        "6:123124125134156236246346", 
        "6:123124125134156236246356", 
        "6:123124125134156236256345", 
        "6:123124125134156236256346", 
        "6:123124125134156236256356", 
        "6:123124125134156236256456", 
        "6:123124125134156236345346", 
        "6:123124125134156236345356", 
        "6:123124125134156236345456", 
        "6:123124125134156236346356", 
        "6:123124125134156236346456", 
        "6:123124125134156236356456", 
        "6:123124125134156256345346", 
        "6:123124125134156256345356", 
        "6:123124125134156256346356", 
        "6:123124125134156345356456", 
        "6:123124125134156346356456", 
        "6:123124125134235346356456", 
        "6:123124125134236246256345", 
        "6:123124125134236246256346", 
        "6:123124125134236246256356", 
        "6:123124125134236246345346", 
        "6:123124125134236246345356", 
        "6:123124125134236246346356", 
        "6:123124125134236246356456", 
        "6:123124125134236256345346", 
        "6:123124125134236256345356", 
        "6:123124125134236256345456", 
        "6:123124125134236256346356", 
        "6:123124125134236256346456", 
        "6:123124125134236256356456", 
        "6:123124125134236345356456", 
        "6:123124125134256346356456", 
        "6:123124125136146156236246", 
        "6:123124125136146156236345", 
        "6:123124125136146236246345", 
        "6:123124125136146236256345", 
        "6:123124125136146236256456", 
        "6:123124125136146236345456", 
        "6:123124125136146256345346", 
        "6:123124125136146256345356", 
        "6:123124125136146256356456", 
        "6:123124125136146345356456", 
        "6:123124125136246345356456", 
        "6:123124134156235245346356", 
        "6:123124134235245346356456", 
        "6:123124135145236246356456", 
        "6:123124135145236256346456", 
        "6:123124135146156236245256", 
        "6:123124135146156236245345", 
        "6:123124135146236256345456", 
        "6:123124125126134135136245246", 
        "6:123124125126134135136245345", 
        "6:123124125126134135136245346", 
        "6:123124125126134135136245456", 
        "6:123124125126134135146156236", 
        "6:123124125126134135146156345", 
        "6:123124125126134135146236245", 
        "6:123124125126134135146236256", 
        "6:123124125126134135146236345", 
        "6:123124125126134135146236346", 
        "6:123124125126134135146236356", 
        "6:123124125126134135146236456", 
        "6:123124125126134135146256345", 
        "6:123124125126134135146256356", 
        "6:123124125126134135146345346", 
        "6:123124125126134135146345356", 
        "6:123124125126134135146345456", 
        "6:123124125126134135146356456", 
        "6:123124125126134135236245345", 
        "6:123124125126134135236245346", 
        "6:123124125126134135236245456", 
        "6:123124125126134135236246345", 
        "6:123124125126134135236246346", 
        "6:123124125126134135236246356", 
        "6:123124125126134135236246456", 
        "6:123124125126134135236345346", 
        "6:123124125126134135236345456", 
        "6:123124125126134135236346356", 
        "6:123124125126134135236346456", 
        "6:123124125126134135245345346", 
        "6:123124125126134135245345456", 
        "6:123124125126134135245346356", 
        "6:123124125126134135245346456", 
        "6:123124125126134135246256345", 
        "6:123124125126134135246256346", 
        "6:123124125126134135246345346", 
        "6:123124125126134135246345356", 
        "6:123124125126134135246345456", 
        "6:123124125126134135246346356", 
        "6:123124125126134135246346456", 
        "6:123124125126134135246356456", 
        "6:123124125126134135345346356", 
        "6:123124125126134135345346456", 
        "6:123124125126134135346356456", 
        "6:123124125126134156235246345", 
        "6:123124125126134156235345346", 
        "6:123124125126134156235345356", 
        "6:123124125126134156235345456", 
        "6:123124125126134156235346456", 
        "6:123124125126134156345346356", 
        "6:123124125126134235345346356", 
        "6:123124125126134235345346456", 
        "6:123124125126134235346356456", 
        "6:123124125126134256345346356", 
        "6:123124125134135146156236245", 
        "6:123124125134135146156236246", 
        "6:123124125134135146156236456", 
        "6:123124125134135146156245246", 
        "6:123124125134135146156245345", 
        "6:123124125134135146156245346", 
        "6:123124125134135146156245456", 
        "6:123124125134135146156246256", 
        "6:123124125134135146156246346", 
        "6:123124125134135146156246356", 
        "6:123124125134135146156246456", 
        "6:123124125134135146236245246", 
        "6:123124125134135146236245256", 
        "6:123124125134135146236245345", 
        "6:123124125134135146236245346", 
        "6:123124125134135146236245356", 
        "6:123124125134135146236245456", 
        "6:123124125134135146236246256", 
        "6:123124125134135146236246346", 
        "6:123124125134135146236246356", 
        "6:123124125134135146236246456", 
        "6:123124125134135146236256356", 
        "6:123124125134135146236256456", 
        "6:123124125134135146245246256", 
        "6:123124125134135146245246345", 
        "6:123124125134135146245246356", 
        "6:123124125134135146245246456", 
        "6:123124125134135146245256345", 
        "6:123124125134135146245256346", 
        "6:123124125134135146245256356", 
        "6:123124125134135146245256456", 
        "6:123124125134135146245345456", 
        "6:123124125134135146245346356", 
        "6:123124125134135146245346456", 
        "6:123124125134135146245356456", 
        "6:123124125134135146246256346", 
        "6:123124125134135146246256356", 
        "6:123124125134135146246256456", 
        "6:123124125134135146246356456", 
        "6:123124125134135146256356456", 
        "6:123124125134135236245246345", 
        "6:123124125134135236245246346", 
        "6:123124125134135236245246356", 
        "6:123124125134135236245246456", 
        "6:123124125134135236245345456", 
        "6:123124125134135236245346356", 
        "6:123124125134135236245346456", 
        "6:123124125134135236246256346", 
        "6:123124125134135236246256456", 
        "6:123124125134135236246346456", 
        "6:123124125134135236246356456", 
        "6:123124125134135245246345346", 
        "6:123124125134135245246345356", 
        "6:123124125134135245246345456", 
        "6:123124125134135245246346356", 
        "6:123124125134135245246346456", 
        "6:123124125134135245246356456", 
        "6:123124125134135245346356456", 
        "6:123124125134135246256346356", 
        "6:123124125134135246256346456", 
        "6:123124125134136156235236246", 
        "6:123124125134136156235236456", 
        "6:123124125134136156235246256", 
        "6:123124125134136156235246345", 
        "6:123124125134136156235246346", 
        "6:123124125134136156235246356", 
        "6:123124125134136156235246456", 
        "6:123124125134136156235256345", 
        "6:123124125134136156235256346", 
        "6:123124125134136156235256456", 
        "6:123124125134136156235345356", 
        "6:123124125134136156235345456", 
        "6:123124125134136156235346356", 
        "6:123124125134136156235346456", 
        "6:123124125134136156235356456", 
        "6:123124125134136156245246345", 
        "6:123124125134136156245246346", 
        "6:123124125134136156245246356", 
        "6:123124125134136156245246456", 
        "6:123124125134136156245256345", 
        "6:123124125134136156245256346", 
        "6:123124125134136156245256356", 
        "6:123124125134136156245345356", 
        "6:123124125134136156245345456", 
        "6:123124125134136156245346456", 
        "6:123124125134136156245356456", 
        "6:123124125134136156246256345", 
        "6:123124125134136156246256356", 
        "6:123124125134136156246256456", 
        "6:123124125134136156246345456", 
        "6:123124125134136156246356456", 
        "6:123124125134136235246345356", 
        "6:123124125134136235246345456", 
        "6:123124125134136235246346456", 
        "6:123124125134136235246356456", 
        "6:123124125134136235256345356", 
        "6:123124125134136235256345456", 
        "6:123124125134136235256346456", 
        "6:123124125134136235256356456", 
        "6:123124125134136235345356456", 
        "6:123124125134136245256345356", 
        "6:123124125134136245256346356", 
        "6:123124125134136245256346456", 
        "6:123124125134136245345356456", 
        "6:123124125134136246256345356", 
        "6:123124125134136246256345456", 
        "6:123124125134136246256356456", 
        "6:123124125134156235246345346", 
        "6:123124125134156235246345456", 
        "6:123124125134156235246346356", 
        "6:123124125134156235246346456", 
        "6:123124125134156235345346456", 
        "6:123124125134156235346356456", 
        "6:123124125134156236246256345", 
        "6:123124125134156236246256346", 
        "6:123124125134156236246345346", 
        "6:123124125134156236246345356", 
        "6:123124125134156236246346356", 
        "6:123124125134156236246356456", 
        "6:123124125134156236256345346", 
        "6:123124125134156236256345456", 
        "6:123124125134156236256346456", 
        "6:123124125134156236345356456", 
        "6:123124125134156256345346356", 
        "6:123124125134236246256345346", 
        "6:123124125134236246256345356", 
        "6:123124125134236246345356456", 
        "6:123124125136146156236246256", 
        "6:123124125136146156236246345", 
        "6:123124125136146236256345456", 
        "6:123124135146156236245256345", 
        "6:123124125126134135136245246345", 
        "6:123124125126134135136245246356", 
        "6:123124125126134135136245246456", 
        "6:123124125126134135136245345456", 
        "6:123124125126134135136245346456", 
        "6:123124125126134135146156236245", 
        "6:123124125126134135146156236345", 
        "6:123124125126134135146156236346", 
        "6:123124125126134135146156345346", 
        "6:123124125126134135146156345456", 
        "6:123124125126134135146236245256", 
        "6:123124125126134135146236245345", 
        "6:123124125126134135146236245356", 
        "6:123124125126134135146236256345", 
        "6:123124125126134135146236256346", 
        "6:123124125126134135146236256356", 
        "6:123124125126134135146236256456", 
        "6:123124125126134135146236345346", 
        "6:123124125126134135146236345356", 
        "6:123124125126134135146236345456", 
        "6:123124125126134135146236346356", 
        "6:123124125126134135146236346456", 
        "6:123124125126134135146236356456", 
        "6:123124125126134135146256345346", 
        "6:123124125126134135146256345356", 
        "6:123124125126134135146256345456", 
        "6:123124125126134135146256356456", 
        "6:123124125126134135146345346356", 
        "6:123124125126134135146345356456", 
        "6:123124125126134135236245345346", 
        "6:123124125126134135236245345456", 
        "6:123124125126134135236245346356", 
        "6:123124125126134135236245346456", 
        "6:123124125126134135236246345346", 
        "6:123124125126134135236246345356", 
        "6:123124125126134135236246345456", 
        "6:123124125126134135236246346356", 
        "6:123124125126134135236246346456", 
        "6:123124125126134135236246356456", 
        "6:123124125126134135236345346356", 
        "6:123124125126134135236345346456", 
        "6:123124125126134135236346356456", 
        "6:123124125126134135245345346356", 
        "6:123124125126134135245345346456", 
        "6:123124125126134135245346356456", 
        "6:123124125126134135246256345346", 
        "6:123124125126134135246256345456", 
        "6:123124125126134135246256346356", 
        "6:123124125126134135246345346356", 
        "6:123124125126134135246345346456", 
        "6:123124125126134135246345356456", 
        "6:123124125126134135246346356456", 
        "6:123124125126134156235246345346", 
        "6:123124125126134156235246345456", 
        "6:123124125126134156235345346356", 
        "6:123124125126134156235345346456", 
        "6:123124125134135146156236245246", 
        "6:123124125134135146156236245345", 
        "6:123124125134135146156236245346", 
        "6:123124125134135146156236245456", 
        "6:123124125134135146156236246256", 
        "6:123124125134135146156236246346", 
        "6:123124125134135146156236246356", 
        "6:123124125134135146156236246456", 
        "6:123124125134135146156245246256", 
        "6:123124125134135146156245246345", 
        "6:123124125134135146156245246346", 
        "6:123124125134135146156245246356", 
        "6:123124125134135146156245246456", 
        "6:123124125134135146156245345456", 
        "6:123124125134135146156245346356", 
        "6:123124125134135146156245346456", 
        "6:123124125134135146156246256346", 
        "6:123124125134135146156246256456", 
        "6:123124125134135146156246356456", 
        "6:123124125134135146236245246345", 
        "6:123124125134135146236245246346", 
        "6:123124125134135146236245246356", 
        "6:123124125134135146236245246456", 
        "6:123124125134135146236245256345", 
        "6:123124125134135146236245256346", 
        "6:123124125134135146236245256356", 
        "6:123124125134135146236245256456", 
        "6:123124125134135146236245345456", 
        "6:123124125134135146236245346356", 
        "6:123124125134135146236245346456", 
        "6:123124125134135146236245356456", 
        "6:123124125134135146236246256346", 
        "6:123124125134135146236246256356", 
        "6:123124125134135146236246256456", 
        "6:123124125134135146236246356456", 
        "6:123124125134135146236256356456", 
        "6:123124125134135146245246256346", 
        "6:123124125134135146245246256356", 
        "6:123124125134135146245246345356", 
        "6:123124125134135146245246356456", 
        "6:123124125134135146245256345356", 
        "6:123124125134135146245256345456", 
        "6:123124125134135146245256346356", 
        "6:123124125134135146245256346456", 
        "6:123124125134135146245256356456", 
        "6:123124125134135146245346356456", 
        "6:123124125134135146246256346356", 
        "6:123124125134135146246256356456", 
        "6:123124125134135236245246345346", 
        "6:123124125134135236245246345356", 
        "6:123124125134135236245246345456", 
        "6:123124125134135236245246346356", 
        "6:123124125134135236245246346456", 
        "6:123124125134135236245246356456", 
        "6:123124125134135236245346356456", 
        "6:123124125134135236246256346356", 
        "6:123124125134135236246256346456", 
        "6:123124125134135245246345356456", 
        "6:123124125134135245246346356456", 
        "6:123124125134135246256346356456", 
        "6:123124125134136156235236246345", 
        "6:123124125134136156235236246456", 
        "6:123124125134136156235246256345", 
        "6:123124125134136156235246256346", 
        "6:123124125134136156235246256456", 
        "6:123124125134136156235246345356", 
        "6:123124125134136156235246345456", 
        "6:123124125134136156235246346356", 
        "6:123124125134136156235246346456", 
        "6:123124125134136156235246356456", 
        "6:123124125134136156235256345456", 
        "6:123124125134136156235256346456", 
        "6:123124125134136156235345356456", 
        "6:123124125134136156245246345346", 
        "6:123124125134136156245246345356", 
        "6:123124125134136156245246346356", 
        "6:123124125134136156245246346456", 
        "6:123124125134136156245246356456", 
        "6:123124125134136156245256346356", 
        "6:123124125134136156245345356456", 
        "6:123124125134136156246256345356", 
        "6:123124125134136156246256345456", 
        "6:123124125134136235246345356456", 
        "6:123124125134136245256346356456", 
        "6:123124125134136246256345356456", 
        "6:123124125134156236246256345346", 
        "6:123124125134156236246345356456", 
        "6:123124125134156236256345346456", 
        "6:123124125136146156236246256345", 
        "6:123124135146156236245256345346", 
        "6:123124125126134135136245246345346", 
        "6:123124125126134135136245246345356", 
        "6:123124125126134135136245246345456", 
        "6:123124125126134135136245246356456", 
        "6:123124125126134135146156236245345", 
        "6:123124125126134135146156236345346", 
        "6:123124125126134135146156236345456", 
        "6:123124125126134135146156236346356", 
        "6:123124125126134135146156345346356", 
        "6:123124125126134135146236245256345", 
        "6:123124125126134135146236245345346", 
        "6:123124125126134135146236245345356", 
        "6:123124125126134135146236245345456", 
        "6:123124125126134135146236245356456", 
        "6:123124125126134135146236256345346", 
        "6:123124125126134135146236256345356", 
        "6:123124125126134135146236256345456", 
        "6:123124125126134135146236256346356", 
        "6:123124125126134135146236256346456", 
        "6:123124125126134135146236256356456", 
        "6:123124125126134135146236345346356", 
        "6:123124125126134135146236345346456", 
        "6:123124125126134135146236345356456", 
        "6:123124125126134135146236346356456", 
        "6:123124125126134135146256345346356", 
        "6:123124125126134135146256345356456", 
        "6:123124125126134135236245345346356", 
        "6:123124125126134135236245345346456", 
        "6:123124125126134135236245346356456", 
        "6:123124125126134135236246345346356", 
        "6:123124125126134135236246345346456", 
        "6:123124125126134135236246345356456", 
        "6:123124125126134135236246346356456", 
        "6:123124125126134135246256345346356", 
        "6:123124125126134135246256345346456", 
        "6:123124125126134156235246345346356", 
        "6:123124125134135146156236245246256", 
        "6:123124125134135146156236245246345", 
        "6:123124125134135146156236245246346", 
        "6:123124125134135146156236245246356", 
        "6:123124125134135146156236245246456", 
        "6:123124125134135146156236245345456", 
        "6:123124125134135146156236245346356", 
        "6:123124125134135146156236245346456", 
        "6:123124125134135146156236246256346", 
        "6:123124125134135146156236246256456", 
        "6:123124125134135146156236246356456", 
        "6:123124125134135146156245246256345", 
        "6:123124125134135146156245246256346", 
        "6:123124125134135146156245246345356", 
        "6:123124125134135146156245246345456", 
        "6:123124125134135146156245246346356", 
        "6:123124125134135146156245246356456", 
        "6:123124125134135146156245346356456", 
        "6:123124125134135146156246256346356", 
        "6:123124125134135146236245246345356", 
        "6:123124125134135146236245246346356", 
        "6:123124125134135146236245246356456", 
        "6:123124125134135146236245256345356", 
        "6:123124125134135146236245256345456", 
        "6:123124125134135146236245256346356", 
        "6:123124125134135146236245256346456", 
        "6:123124125134135146236245256356456", 
        "6:123124125134135146236245346356456", 
        "6:123124125134135146236246256346356", 
        "6:123124125134135146236246256356456", 
        "6:123124125134135146245246256346356", 
        "6:123124125134135146245256346356456", 
        "6:123124125134135236245246345356456", 
        "6:123124125134135236245246346356456", 
        "6:123124125134136156235236246345456", 
        "6:123124125134136156235246256345346", 
        "6:123124125134136156235246256346456", 
        "6:123124125134136156235246345356456", 
        "6:123124125126134135136245246345346456", 
        "6:123124125126134135136245246345356456", 
        "6:123124125126134135146156236245345346", 
        "6:123124125126134135146156236245345456", 
        "6:123124125126134135146156236345346356", 
        "6:123124125126134135146156236345346456", 
        "6:123124125126134135146236245256345346", 
        "6:123124125126134135146236245256345356", 
        "6:123124125126134135146236245345346356", 
        "6:123124125126134135146236245345356456", 
        "6:123124125126134135146236256345346356", 
        "6:123124125126134135146236256345346456", 
        "6:123124125126134135146236256345356456", 
        "6:123124125126134135146236256346356456", 
        "6:123124125134135146156236245246256345", 
        "6:123124125134135146156236245246256346", 
        "6:123124125134135146156236245246345356", 
        "6:123124125134135146156236245246345456", 
        "6:123124125134135146156236245246346356", 
        "6:123124125134135146156236245246356456", 
        "6:123124125134135146156236245346356456", 
        "6:123124125134135146156236246256346356", 
        "6:123124125134135146156245246256346356", 
        "6:123124125134135146156245246345356456", 
        "6:123124125134135146236245256346356456", 
        "6:123124125134136156235246256345346456", 
        "6:123124125126134135146156236245345346356", 
        "6:123124125126134135146236245256345346356", 
        "6:123124125134135146156236245246256345346", 
        "6:123124125134135146156236245246256346356", 
        "6:123124125134135146156236245246345356456", 
        "6:123124125134135146156236245246256345346356"
    ], 
    "description": "3-graph; maximize 3:123 density; forbid 5:123124125134135145, 4.4", 
    "number_of_admissible_graphs": 914, 
    "bound": "47937077505403/100000000000000", 
    "types": [
        "0:", 
        "2:", 
        "4:", 
        "4:123", 
        "4:123124", 
        "4:123124134"
    ], 
    "number_of_types": 6, 
    "admissible_graph_densities": [
        0, 
        "1/20", 
        "1/10", 
        "1/10", 
        "1/10", 
        "3/20", 
        "3/20", 
        "3/20", 
        "3/20", 
        "3/20", 
        "3/20", 
        "3/20", 
        "1/5", 
        "1/5", 
        "1/5", 
        "1/5", 
        "1/5", 
        "1/5", 
        "1/5", 
        "1/5", 
        "1/5", 
        "1/5", 
        "1/5", 
        "1/5", 
        "1/5", 
        "1/5", 
        "1/5", 
        "1/5", 
        "1/5", 
        "1/5", 
        "1/5", 
        "1/5", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "13/20", 
        "13/20", 
        "13/20", 
        "13/20", 
        "13/20", 
        "7/10"
    ], 
    "numbers_of_flags": [
        2, 
        11, 
        63, 
        56, 
        50, 
        44
    ], 
    "flags": [
        [
            "3:", 
            "3:123"
        ], 
        [
            "4:", 
            "4:123", 
            "4:134", 
            "4:234", 
            "4:123124", 
            "4:123134", 
            "4:123234", 
            "4:134234", 
            "4:123124134", 
            "4:123124234", 
            "4:123134234"
        ], 
        [
            "5:", 
            "5:125", 
            "5:135", 
            "5:145", 
            "5:235", 
            "5:245", 
            "5:345", 
            "5:125135", 
            "5:125145", 
            "5:125235", 
            "5:125245", 
            "5:125345", 
            "5:135145", 
            "5:135235", 
            "5:135245", 
            "5:135345", 
            "5:145235", 
            "5:145245", 
            "5:145345", 
            "5:235245", 
            "5:235345", 
            "5:245345", 
            "5:125135145", 
            "5:125135235", 
            "5:125135245", 
            "5:125135345", 
            "5:125145235", 
            "5:125145245", 
            "5:125145345", 
            "5:125235245", 
            "5:125235345", 
            "5:125245345", 
            "5:135145235", 
            "5:135145245", 
            "5:135145345", 
            "5:135235245", 
            "5:135235345", 
            "5:135245345", 
            "5:145235245", 
            "5:145235345", 
            "5:145245345", 
            "5:235245345", 
            "5:125135145235", 
            "5:125135145245", 
            "5:125135145345", 
            "5:125135235245", 
            "5:125135235345", 
            "5:125135245345", 
            "5:125145235245", 
            "5:125145235345", 
            "5:125145245345", 
            "5:125235245345", 
            "5:135145235245", 
            "5:135145235345", 
            "5:135145245345", 
            "5:135235245345", 
            "5:145235245345", 
            "5:125135145235245", 
            "5:125135145235345", 
            "5:125135145245345", 
            "5:125135235245345", 
            "5:125145235245345", 
            "5:135145235245345"
        ], 
        [
            "5:123", 
            "5:123125", 
            "5:123135", 
            "5:123145", 
            "5:123235", 
            "5:123245", 
            "5:123345", 
            "5:123125135", 
            "5:123125145", 
            "5:123125235", 
            "5:123125245", 
            "5:123125345", 
            "5:123135145", 
            "5:123135235", 
            "5:123135245", 
            "5:123135345", 
            "5:123145235", 
            "5:123145245", 
            "5:123145345", 
            "5:123235245", 
            "5:123235345", 
            "5:123245345", 
            "5:123125135145", 
            "5:123125135245", 
            "5:123125135345", 
            "5:123125145235", 
            "5:123125145245", 
            "5:123125145345", 
            "5:123125235245", 
            "5:123125235345", 
            "5:123125245345", 
            "5:123135145235", 
            "5:123135145245", 
            "5:123135145345", 
            "5:123135235245", 
            "5:123135235345", 
            "5:123135245345", 
            "5:123145235245", 
            "5:123145235345", 
            "5:123145245345", 
            "5:123235245345", 
            "5:123125135145245", 
            "5:123125135145345", 
            "5:123125135245345", 
            "5:123125145235245", 
            "5:123125145235345", 
            "5:123125145245345", 
            "5:123125235245345", 
            "5:123135145235245", 
            "5:123135145235345", 
            "5:123135145245345", 
            "5:123135235245345", 
            "5:123145235245345", 
            "5:123125135145245345", 
            "5:123125145235245345", 
            "5:123135145235245345"
        ], 
        [
            "5:123124", 
            "5:123124125", 
            "5:123124135", 
            "5:123124145", 
            "5:123124235", 
            "5:123124245", 
            "5:123124345", 
            "5:123124125135", 
            "5:123124125145", 
            "5:123124125235", 
            "5:123124125245", 
            "5:123124125345", 
            "5:123124135145", 
            "5:123124135235", 
            "5:123124135245", 
            "5:123124135345", 
            "5:123124145235", 
            "5:123124145245", 
            "5:123124145345", 
            "5:123124235245", 
            "5:123124235345", 
            "5:123124245345", 
            "5:123124125135145", 
            "5:123124125135245", 
            "5:123124125135345", 
            "5:123124125145235", 
            "5:123124125145345", 
            "5:123124125235245", 
            "5:123124125235345", 
            "5:123124125245345", 
            "5:123124135145235", 
            "5:123124135145245", 
            "5:123124135145345", 
            "5:123124135235245", 
            "5:123124135235345", 
            "5:123124135245345", 
            "5:123124145235245", 
            "5:123124145235345", 
            "5:123124145245345", 
            "5:123124235245345", 
            "5:123124125135145345", 
            "5:123124125135245345", 
            "5:123124125145235345", 
            "5:123124125235245345", 
            "5:123124135145235245", 
            "5:123124135145235345", 
            "5:123124135145245345", 
            "5:123124135235245345", 
            "5:123124145235245345", 
            "5:123124135145235245345"
        ], 
        [
            "5:123124134", 
            "5:123124125134", 
            "5:123124134135", 
            "5:123124134145", 
            "5:123124134235", 
            "5:123124134245", 
            "5:123124134345", 
            "5:123124125134135", 
            "5:123124125134145", 
            "5:123124125134235", 
            "5:123124125134245", 
            "5:123124125134345", 
            "5:123124134135145", 
            "5:123124134135235", 
            "5:123124134135245", 
            "5:123124134135345", 
            "5:123124134145235", 
            "5:123124134145245", 
            "5:123124134145345", 
            "5:123124134235245", 
            "5:123124134235345", 
            "5:123124134245345", 
            "5:123124125134135245", 
            "5:123124125134135345", 
            "5:123124125134145235", 
            "5:123124125134145345", 
            "5:123124125134235245", 
            "5:123124125134235345", 
            "5:123124125134245345", 
            "5:123124134135145235", 
            "5:123124134135145245", 
            "5:123124134135235245", 
            "5:123124134135235345", 
            "5:123124134135245345", 
            "5:123124134145235245", 
            "5:123124134145235345", 
            "5:123124134145245345", 
            "5:123124134235245345", 
            "5:123124125134135245345", 
            "5:123124125134145235345", 
            "5:123124125134235245345", 
            "5:123124134135145235245", 
            "5:123124134135235245345", 
            "5:123124134145235245345"
        ]
    ], 
    "order_of_admissible_graphs": 6, 
    "qdash_matrices": [
        [
            [
                1, 
                0
            ], 
            [
                1
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0
            ], 
            [
                1, 
                0
            ], 
            [
                1
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0
            ], 
            [
                1, 
                0
            ], 
            [
                1
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0
            ], 
            [
                1, 
                0
            ], 
            [
                1
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0
            ], 
            [
                1, 
                0
            ], 
            [
                1
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0
            ], 
            [
                1, 
                0
            ], 
            [
                1
            ]
        ]
    ], 
    "r_matrices": [
        [
            [
                "1717/5000000", 
                0
            ], 
            [
                "-3729/10000000", 
                "1/125000"
            ]
        ], 
        [
            [
                "618629/2000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-30203/5000000", 
                "133301/500000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-13753/200000", 
                "-3590939/10000000", 
                "1898423/2500000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-13753/200000", 
                "-1795469/5000000", 
                "-949211/1250000", 
                "8257/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "3201601/10000000", 
                "2654549/2500000", 
                "-1/2000000", 
                "-2429/2500000", 
                "3799/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1020201/10000000", 
                "-2544867/10000000", 
                "1355169/5000000", 
                "579/10000000", 
                "363/5000000", 
                "1448887/10000000", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1020201/10000000", 
                "-2544867/10000000", 
                "-542067/2000000", 
                "1763/5000000", 
                "363/5000000", 
                "-1448877/10000000", 
                "5513/10000000", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1204037/5000000", 
                "-452343/10000000", 
                0, 
                "-407/10000000", 
                "281/10000000", 
                0, 
                "-59/10000000", 
                "511/10000000", 
                0, 
                0, 
                0
            ], 
            [
                "-675883/1250000", 
                "8080677/10000000", 
                "-390709/1250000", 
                "-1849/5000000", 
                "-2197/10000000", 
                "6811177/10000000", 
                "-19231/10000000", 
                "489/5000000", 
                "743/1250000", 
                0, 
                0
            ], 
            [
                "-675883/1250000", 
                "8080677/10000000", 
                "1562833/5000000", 
                "-7097/10000000", 
                "-2197/10000000", 
                "-6811201/10000000", 
                "209/312500", 
                "489/5000000", 
                "-41/78125", 
                "279/1000000", 
                0
            ], 
            [
                "996569/10000000", 
                "-7763247/10000000", 
                "3/10000000", 
                "4731/10000000", 
                "-99/2000000", 
                "1/2500000", 
                "2071/10000000", 
                "-143/1250000", 
                "-173/5000000", 
                "-1387/10000000", 
                "27/1250000"
            ]
        ], 
        [
            [
                "6194313/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "2811069/10000000", 
                "6190973/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "2811069/10000000", 
                "2479653/10000000", 
                "1134539/2000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "2811069/10000000", 
                "2479653/10000000", 
                "324459/2000000", 
                "5435773/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "2811069/10000000", 
                "2479653/10000000", 
                "324459/2000000", 
                "-926141/5000000", 
                "319403/625000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "2811069/10000000", 
                "2479653/10000000", 
                "-1310971/10000000", 
                "2084261/10000000", 
                "2972383/10000000", 
                "1039279/2500000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "2811069/10000000", 
                "-104027/5000000", 
                "699287/2500000", 
                "2084261/10000000", 
                "2972383/10000000", 
                "1528739/10000000", 
                "3865821/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-4163/156250", 
                "-219143/2000000", 
                "-11201/156250", 
                "-5161/500000", 
                "-380171/5000000", 
                "163539/2500000", 
                "444761/10000000", 
                "614293/2000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-4163/156250", 
                "-219143/2000000", 
                "-3799/125000", 
                "-131481/2000000", 
                "89889/10000000", 
                "-998979/10000000", 
                "444761/10000000", 
                "22567/1000000", 
                "3063163/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-4163/156250", 
                "-219143/2000000", 
                "-26759/312500", 
                "236689/5000000", 
                "-352331/10000000", 
                "-26807/400000", 
                "444761/10000000", 
                "-748251/5000000", 
                "1328461/10000000", 
                "72817/312500", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-4163/156250", 
                "-219143/2000000", 
                "208723/10000000", 
                "-955903/10000000", 
                "-375041/5000000", 
                "25797/2500000", 
                "444761/10000000", 
                "607459/5000000", 
                "-1590063/10000000", 
                "992127/5000000", 
                "1221601/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "5036733/10000000", 
                "1688077/10000000", 
                "114097/625000", 
                "42509/312500", 
                "969959/5000000", 
                "31179/312500", 
                "-57309/500000", 
                "-1909631/10000000", 
                "-44353/250000", 
                "-2732141/10000000", 
                "-96699/1250000", 
                "3054381/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-4163/156250", 
                "-717341/10000000", 
                "-882259/10000000", 
                "-131481/2000000", 
                "89889/10000000", 
                "46231/10000000", 
                "-136567/1250000", 
                "22567/1000000", 
                "26207/1250000", 
                "-789379/5000000", 
                "-223509/5000000", 
                "2578077/10000000", 
                "7621/5000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-4163/156250", 
                "-305867/2500000", 
                "-661021/10000000", 
                "236689/5000000", 
                "-352331/10000000", 
                "83573/5000000", 
                "-786771/10000000", 
                "-748251/5000000", 
                "-1110033/10000000", 
                "-2300859/10000000", 
                "720909/10000000", 
                "38471/1000000", 
                "-437/2000000", 
                "11611/5000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "5036733/10000000", 
                "1174423/5000000", 
                "101947/1250000", 
                "42509/312500", 
                "969959/5000000", 
                "-698961/10000000", 
                "21083/156250", 
                "-1909631/10000000", 
                "3970299/10000000", 
                "772179/5000000", 
                "-121437/5000000", 
                "-381789/2500000", 
                "-5881/10000000", 
                "-1231/10000000", 
                "7761/5000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-4163/156250", 
                "-123807/5000000", 
                "-1087587/10000000", 
                "-955903/10000000", 
                "-375041/5000000", 
                "451543/10000000", 
                "-67599/10000000", 
                "607459/5000000", 
                "-1309789/10000000", 
                "-38581/5000000", 
                "50257/250000", 
                "-370347/2500000", 
                "-2429/5000000", 
                "20573/10000000", 
                "971/5000000", 
                "13457/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "5036733/10000000", 
                "1174423/5000000", 
                "384179/2500000", 
                "196247/5000000", 
                "559739/10000000", 
                "1984571/10000000", 
                "21083/156250", 
                "1909631/5000000", 
                "-2196179/10000000", 
                "593891/5000000", 
                "508233/5000000", 
                "-381789/2500000", 
                "-5881/10000000", 
                "-1231/10000000", 
                "453/10000000", 
                "463/1000000", 
                "14809/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-4163/156250", 
                "-305867/2500000", 
                "264567/10000000", 
                "-768791/10000000", 
                "-431/62500", 
                "-191911/5000000", 
                "-786771/10000000", 
                "-608493/5000000", 
                "-1410899/10000000", 
                "-395343/2500000", 
                "-113759/625000", 
                "38471/1000000", 
                "-437/2000000", 
                "-4369/2500000", 
                "-807/2500000", 
                "-10119/10000000", 
                "-121/10000000", 
                "11001/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-4163/156250", 
                "-123807/5000000", 
                "-1227011/10000000", 
                "-768791/10000000", 
                "-431/62500", 
                "-218197/2500000", 
                "-67599/10000000", 
                "-608493/5000000", 
                "326967/2500000", 
                "988201/10000000", 
                "-438081/2500000", 
                "-370347/2500000", 
                "-2429/5000000", 
                "-1351/625000", 
                "29/400000", 
                "-4391/10000000", 
                "-121/10000000", 
                "5261/10000000", 
                "4831/5000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-4163/156250", 
                "-717341/10000000", 
                "677/156250", 
                "6457/2000000", 
                "-981377/10000000", 
                "-15773/312500", 
                "-136567/1250000", 
                "-608493/5000000", 
                "-565313/5000000", 
                "32093/2000000", 
                "9087/2000000", 
                "2578077/10000000", 
                "1089/1000000", 
                "-41/1000000", 
                "-1681/10000000", 
                "-229/1000000", 
                "-199/2000000", 
                "-33/80000", 
                "-999/2500000", 
                "8457/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-4163/156250", 
                "-123807/5000000", 
                "-674643/10000000", 
                "6457/2000000", 
                "-981377/10000000", 
                "-150199/1250000", 
                "-67599/10000000", 
                "-608493/5000000", 
                "400629/2000000", 
                "-322187/10000000", 
                "256227/2000000", 
                "-370347/2500000", 
                "-313/500000", 
                "20441/10000000", 
                "3529/10000000", 
                "7533/10000000", 
                "-199/2000000", 
                "-2741/5000000", 
                "-107/625000", 
                "-141/2500000", 
                "4219/5000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-4163/156250", 
                "-123807/5000000", 
                "-161999/10000000", 
                "-655699/10000000", 
                "-774119/5000000", 
                "-3977/400000", 
                "-67599/10000000", 
                "381663/2000000", 
                "-1360873/10000000", 
                "198643/5000000", 
                "-1259871/10000000", 
                "-370347/2500000", 
                "-313/500000", 
                "-5437/2500000", 
                "-389/2000000", 
                "-4937/10000000", 
                "449/2500000", 
                "877/2500000", 
                "521/2500000", 
                "-141/2500000", 
                "-151/2500000", 
                "263/312500", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-552571/5000000", 
                "200203/2500000", 
                "20957/400000", 
                "97599/2500000", 
                "862413/5000000", 
                "887103/10000000", 
                "301571/5000000", 
                "729401/10000000", 
                "677641/10000000", 
                "-326881/10000000", 
                "-18511/2000000", 
                "533797/10000000", 
                "2853/10000000", 
                "23/500000", 
                "191/10000000", 
                "-39/10000000", 
                "207/10000000", 
                "863/5000000", 
                "41/400000", 
                "-981/5000000", 
                "-1049/5000000", 
                "-1127/5000000", 
                "619/2500000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1124731/10000000", 
                "-226779/10000000", 
                "-9273/625000", 
                "-245581/10000000", 
                "-206603/10000000", 
                "-30991/2000000", 
                "-52677/5000000", 
                "-1117/125000", 
                "-24887/1000000", 
                "-16647/5000000", 
                "-821531/10000000", 
                "-438277/10000000", 
                "-1327/5000000", 
                "-4303/5000000", 
                "-99/1000000", 
                "-1851/5000000", 
                "3/200000", 
                "87/250000", 
                "2067/10000000", 
                "-29/1000000", 
                "-31/1000000", 
                "1379/10000000", 
                "233/10000000", 
                "5807/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-834459/5000000", 
                "411203/5000000", 
                "1783541/10000000", 
                "-25613/1250000", 
                "-58443/2000000", 
                "661579/2000000", 
                "55883/2500000", 
                "976649/5000000", 
                "2884063/10000000", 
                "897681/2500000", 
                "5563/62500", 
                "551917/2000000", 
                "2067/1250000", 
                "-1357/5000000", 
                "-237/5000000", 
                "1913/10000000", 
                "47/2500000", 
                "-8417/10000000", 
                "-427/1250000", 
                "97/312500", 
                "-1367/10000000", 
                "-2507/10000000", 
                "893/10000000", 
                "-371/1000000", 
                "25991/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-834459/5000000", 
                "490907/2500000", 
                "19601/5000000", 
                "-25613/1250000", 
                "-58443/2000000", 
                "284863/2000000", 
                "187119/625000", 
                "976649/5000000", 
                "269749/5000000", 
                "-2248069/5000000", 
                "87639/312500", 
                "34867/312500", 
                "317/500000", 
                "12659/2500000", 
                "793/2500000", 
                "14379/10000000", 
                "47/2500000", 
                "-281/400000", 
                "-5759/10000000", 
                "-1571/10000000", 
                "601/2000000", 
                "-2507/10000000", 
                "893/10000000", 
                "-371/1000000", 
                "-1149/10000000", 
                "12983/5000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-834459/5000000", 
                "411203/5000000", 
                "313717/10000000", 
                "35353/200000", 
                "2520861/10000000", 
                "-216167/1000000", 
                "55883/2500000", 
                "1509891/5000000", 
                "868059/5000000", 
                "440543/1250000", 
                "1124517/10000000", 
                "551917/2000000", 
                "2067/1250000", 
                "-1357/5000000", 
                "23/312500", 
                "251/1250000", 
                "-1147/10000000", 
                "-799/1000000", 
                "-511/1250000", 
                "97/312500", 
                "-2403/10000000", 
                "-771/5000000", 
                "893/10000000", 
                "-371/1000000", 
                "1533/1250000", 
                "-43/10000000", 
                "5729/2500000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1124731/10000000", 
                "-226779/10000000", 
                "-55551/2000000", 
                "-3597/500000", 
                "-49243/2000000", 
                "-4871/625000", 
                "-52677/5000000", 
                "-127381/5000000", 
                "-70833/10000000", 
                "-459047/10000000", 
                "682127/10000000", 
                "-438277/10000000", 
                "-1327/5000000", 
                "79/80000", 
                "119/2500000", 
                "2657/10000000", 
                "-347/10000000", 
                "1/100000", 
                "-237/5000000", 
                "-29/1000000", 
                "699/5000000", 
                "-21/1000000", 
                "233/10000000", 
                "-809/10000000", 
                "-59/625000", 
                "199/2500000", 
                "-141/2500000", 
                "5587/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-834459/5000000", 
                "490907/2500000", 
                "-37027/2000000", 
                "96163/10000000", 
                "197731/2000000", 
                "-533063/5000000", 
                "187119/625000", 
                "340777/5000000", 
                "95419/500000", 
                "-471693/2000000", 
                "-296581/625000", 
                "34867/312500", 
                "317/500000", 
                "-24071/5000000", 
                "-3273/10000000", 
                "-1867/1000000", 
                "263/2500000", 
                "12289/10000000", 
                "293/500000", 
                "-1571/10000000", 
                "-679/2500000", 
                "1409/5000000", 
                "893/10000000", 
                "853/2000000", 
                "553/10000000", 
                "259/2000000", 
                "-153/5000000", 
                "-3361/10000000", 
                "25647/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-552571/5000000", 
                "200203/2500000", 
                "157623/1000000", 
                "293627/2500000", 
                "253449/5000000", 
                "52141/2000000", 
                "301571/5000000", 
                "-155139/5000000", 
                "-14413/500000", 
                "463263/5000000", 
                "262341/10000000", 
                "533797/10000000", 
                "43/2500000", 
                "13/625000", 
                "-211/2500000", 
                "-22/78125", 
                "21/10000000", 
                "-2067/10000000", 
                "-3273/10000000", 
                "1447/10000000", 
                "9/2000000", 
                "3/625000", 
                "-89/2500000", 
                "57/5000000", 
                "57/5000000", 
                "9/5000000", 
                "17/2500000", 
                "79/5000000", 
                "-1/2500000", 
                "2439/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-834459/5000000", 
                "490907/2500000", 
                "-37027/2000000", 
                "224179/2500000", 
                "4273/100000", 
                "-533063/5000000", 
                "187119/625000", 
                "-103233/250000", 
                "-497597/5000000", 
                "490111/10000000", 
                "3728903/10000000", 
                "34867/312500", 
                "3187/10000000", 
                "2517/500000", 
                "3343/10000000", 
                "1511/1250000", 
                "-1833/10000000", 
                "-5101/5000000", 
                "-7109/10000000", 
                "5147/10000000", 
                "3753/10000000", 
                "-2307/5000000", 
                "-41/2500000", 
                "-917/2500000", 
                "-543/10000000", 
                "3/200000", 
                "-193/2000000", 
                "747/2000000", 
                "-2841/2000000", 
                "419/5000000", 
                "21423/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-834459/5000000", 
                "490907/2500000", 
                "806319/10000000", 
                "-54231/1250000", 
                "-123743/2000000", 
                "483839/5000000", 
                "187119/625000", 
                "-647949/5000000", 
                "-50563/125000", 
                "2372271/10000000", 
                "-2918433/10000000", 
                "34867/312500", 
                "3187/10000000", 
                "-48439/10000000", 
                "-147/250000", 
                "-47/25000", 
                "1351/10000000", 
                "1031/1000000", 
                "1313/5000000", 
                "5147/10000000", 
                "-4871/10000000", 
                "1707/5000000", 
                "-41/2500000", 
                "1077/2500000", 
                "1/312500", 
                "-3623/2500000", 
                "631/10000000", 
                "-527/5000000", 
                "591/10000000", 
                "419/5000000", 
                "2249/10000000", 
                "4261/2000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-834459/5000000", 
                "12337/200000", 
                "313953/5000000", 
                "35353/200000", 
                "2520861/10000000", 
                "-117413/2000000", 
                "-5231/25000", 
                "1509891/5000000", 
                "3601/78125", 
                "-376641/1000000", 
                "3137681/10000000", 
                "26287/1000000", 
                "1821/10000000", 
                "2491/500000", 
                "3837/10000000", 
                "17317/10000000", 
                "-1147/10000000", 
                "-7411/10000000", 
                "-2531/5000000", 
                "-521/2000000", 
                "367/1250000", 
                "-771/5000000", 
                "893/10000000", 
                "-371/1000000", 
                "-293/5000000", 
                "49/40000", 
                "97/2000000", 
                "2099/10000000", 
                "47/2000000", 
                "-3/400000", 
                "-189/2000000", 
                "-7131/5000000", 
                "889/500000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-834459/5000000", 
                "12337/200000", 
                "936697/5000000", 
                "96163/10000000", 
                "197731/2000000", 
                "2392059/10000000", 
                "-5231/25000", 
                "340777/5000000", 
                "595551/2000000", 
                "-781179/5000000", 
                "-145203/312500", 
                "26287/1000000", 
                "1821/10000000", 
                "-12269/2500000", 
                "-183/500000", 
                "-4109/2500000", 
                "263/2500000", 
                "11023/10000000", 
                "7991/10000000", 
                "-521/2000000", 
                "-437/2500000", 
                "1409/5000000", 
                "893/10000000", 
                "853/2000000", 
                "127/1000000", 
                "61/1000000", 
                "-51/10000000", 
                "-779/2500000", 
                "11789/10000000", 
                "-3/400000", 
                "-14283/10000000", 
                "557/10000000", 
                "-493/10000000", 
                "17773/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1124731/10000000", 
                "-172667/5000000", 
                "-19309/2000000", 
                "-3597/500000", 
                "-49243/2000000", 
                "-15829/1250000", 
                "-8433/2500000", 
                "-127381/5000000", 
                "-59171/2500000", 
                "38037/500000", 
                "1077/50000", 
                "219139/5000000", 
                "2889/10000000", 
                "-129/5000000", 
                "-131/10000000", 
                "683/10000000", 
                "-347/10000000", 
                "-369/10000000", 
                "157/5000000", 
                "707/5000000", 
                "-49/2500000", 
                "-21/1000000", 
                "233/10000000", 
                "-809/10000000", 
                "837/10000000", 
                "-227/2500000", 
                "1/20000", 
                "-159/2500000", 
                "-151/2000000", 
                "-233/10000000", 
                "699/10000000", 
                "629/10000000", 
                "-23/2000000", 
                "-119/10000000", 
                "5417/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-834459/5000000", 
                "12337/200000", 
                "936697/5000000", 
                "224179/2500000", 
                "4273/100000", 
                "2392059/10000000", 
                "-5231/25000", 
                "-103233/250000", 
                "3709/500000", 
                "1286219/10000000", 
                "3827699/10000000", 
                "26287/1000000", 
                "-1099/10000000", 
                "9909/2000000", 
                "611/2000000", 
                "2929/2000000", 
                "-1833/10000000", 
                "-5561/5000000", 
                "-139/250000", 
                "1701/5000000", 
                "2693/5000000", 
                "-2307/5000000", 
                "-41/2500000", 
                "-917/2500000", 
                "87/5000000", 
                "-67/1250000", 
                "-71/1000000", 
                "199/500000", 
                "-18401/10000000", 
                "39/500000", 
                "99/500000", 
                "833/10000000", 
                "-673/10000000", 
                "-421/625000", 
                "1441/10000000", 
                "8189/5000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-552571/5000000", 
                "882511/5000000", 
                "102449/10000000", 
                "293627/2500000", 
                "253449/5000000", 
                "656751/10000000", 
                "20637/10000000", 
                "-155139/5000000", 
                "-86281/10000000", 
                "-559073/10000000", 
                "830713/10000000", 
                "-533797/10000000", 
                "-1741/10000000", 
                "15449/10000000", 
                "1957/10000000", 
                "3151/5000000", 
                "21/10000000", 
                "-3863/10000000", 
                "-1/40000", 
                "-13/2500000", 
                "1447/10000000", 
                "3/625000", 
                "-89/2500000", 
                "57/5000000", 
                "13/10000000", 
                "57/5000000", 
                "1/1250000", 
                "-7/625000", 
                "-43/10000000", 
                "-413/10000000", 
                "127/10000000", 
                "31/10000000", 
                "131/10000000", 
                "3/400000", 
                "103/10000000", 
                "17/1000000", 
                "239/1000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-834459/5000000", 
                "305061/2000000", 
                "147629/1000000", 
                "-54231/1250000", 
                "-123743/2000000", 
                "3139971/10000000", 
                "-50277/2500000", 
                "-647949/5000000", 
                "-33641/2500000", 
                "-211591/2000000", 
                "-426171/10000000", 
                "-5516807/10000000", 
                "-13461/5000000", 
                "61/625000", 
                "1487/10000000", 
                "3451/10000000", 
                "1351/10000000", 
                "1809/2500000", 
                "7799/10000000", 
                "-1301/2500000", 
                "481/1000000", 
                "1707/5000000", 
                "-41/2500000", 
                "1077/2500000", 
                "-14479/10000000", 
                "-609/10000000", 
                "-1679/1250000", 
                "1383/10000000", 
                "-93/2500000", 
                "143/2500000", 
                "-193/2500000", 
                "-181/1250000", 
                "-179/10000000", 
                "457/5000000", 
                "253/5000000", 
                "661/5000000", 
                "929/10000000", 
                "16501/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-834459/5000000", 
                "12337/200000", 
                "87189/625000", 
                "307741/2000000", 
                "2194361/10000000", 
                "-1043701/10000000", 
                "-5231/25000", 
                "-114707/5000000", 
                "-412361/1000000", 
                "3101999/10000000", 
                "-646299/2500000", 
                "26287/1000000", 
                "-1099/10000000", 
                "-49351/10000000", 
                "-1027/2000000", 
                "-8167/5000000", 
                "49/2000000", 
                "4829/5000000", 
                "1901/5000000", 
                "1701/5000000", 
                "-1247/2500000", 
                "2521/5000000", 
                "-41/2500000", 
                "1077/2500000", 
                "119/2000000", 
                "-3733/2000000", 
                "567/5000000", 
                "-39/1250000", 
                "83/5000000", 
                "39/500000", 
                "1037/10000000", 
                "1881/10000000", 
                "-1343/2000000", 
                "-43/500000", 
                "1441/10000000", 
                "-323/2500000", 
                "477/5000000", 
                "-53/2500000", 
                "16297/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-834459/5000000", 
                "305061/2000000", 
                "3233/5000000", 
                "307741/2000000", 
                "2194361/10000000", 
                "-1164797/5000000", 
                "-50277/2500000", 
                "-114707/5000000", 
                "-320627/2500000", 
                "-562167/5000000", 
                "-95867/5000000", 
                "-5516807/10000000", 
                "-13461/5000000", 
                "61/625000", 
                "2361/10000000", 
                "3969/10000000", 
                "49/2000000", 
                "3979/5000000", 
                "833/1250000", 
                "-1301/2500000", 
                "3061/10000000", 
                "2521/5000000", 
                "-41/2500000", 
                "1077/2500000", 
                "-9337/5000000", 
                "-231/10000000", 
                "-6429/10000000", 
                "83/625000", 
                "-199/2500000", 
                "143/2500000", 
                "-1521/10000000", 
                "-77/1250000", 
                "919/10000000", 
                "-153/10000000", 
                "253/5000000", 
                "-33/1250000", 
                "203/2000000", 
                "-1431/5000000", 
                "121/1000000", 
                "4063/2500000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-552571/5000000", 
                "882511/5000000", 
                "1154753/10000000", 
                "-5943/250000", 
                "103633/1250000", 
                "30353/10000000", 
                "20637/10000000", 
                "-21769/2000000", 
                "-3031/100000", 
                "-20287/5000000", 
                "-2001/20000", 
                "-533797/10000000", 
                "-1741/10000000", 
                "-8237/5000000", 
                "-23/400000", 
                "-797/2500000", 
                "103/2500000", 
                "209/625000", 
                "1987/10000000", 
                "-13/2500000", 
                "-7/1250000", 
                "1447/10000000", 
                "-89/2500000", 
                "-111/10000000", 
                "-19/10000000", 
                "-1/500000", 
                "-3/2500000", 
                "1/100000", 
                "33/2500000", 
                "-413/10000000", 
                "11/2500000", 
                "123/10000000", 
                "71/10000000", 
                "133/10000000", 
                "103/10000000", 
                "63/5000000", 
                "-63/1250000", 
                "163/10000000", 
                "53/2500000", 
                "197/10000000", 
                "579/2500000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1124731/10000000", 
                "-172667/5000000", 
                "-56483/2500000", 
                "-168351/10000000", 
                "-6029/625000", 
                "-49613/10000000", 
                "-8433/2500000", 
                "598887/10000000", 
                "556389/10000000", 
                "-53679/2000000", 
                "-15199/2000000", 
                "219139/5000000", 
                "2807/10000000", 
                "-133/5000000", 
                "-81/5000000", 
                "9/10000000", 
                "-21/1250000", 
                "-8/78125", 
                "-19/312500", 
                "371/5000000", 
                "793/10000000", 
                "213/2500000", 
                "-147/5000000", 
                "-197/2500000", 
                "859/10000000", 
                "897/10000000", 
                "129/2500000", 
                "-863/10000000", 
                "59/625000", 
                "227/10000000", 
                "-327/10000000", 
                "-147/5000000", 
                "61/1250000", 
                "251/5000000", 
                "-427/5000000", 
                "11/625000", 
                "51/2500000", 
                "139/10000000", 
                "181/10000000", 
                "21/1250000", 
                "109/5000000", 
                "5287/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "264237/2500000", 
                "-2138999/10000000", 
                "-10933/78125", 
                "-1467451/5000000", 
                "-1267267/10000000", 
                "1088143/5000000", 
                "73983/500000", 
                "2528457/5000000", 
                "-170221/1000000", 
                "629571/10000000", 
                "-417939/5000000", 
                "-1643429/10000000", 
                "-1577/2500000", 
                "-20041/10000000", 
                "-1749/10000000", 
                "-741/2500000", 
                "1481/5000000", 
                "4439/10000000", 
                "2637/10000000", 
                "-587/2500000", 
                "-2511/10000000", 
                "4547/10000000", 
                "1997/10000000", 
                "1171/10000000", 
                "-229/10000000", 
                "-3/125000", 
                "-349/2000000", 
                "9/156250", 
                "-219/5000000", 
                "93/10000000", 
                "121/5000000", 
                "1/8000", 
                "-1247/10000000", 
                "-203/10000000", 
                "37/500000", 
                "-7/1000000", 
                "9/625000", 
                "9/625000", 
                "-1/625000", 
                "-3/2000000", 
                "57/1000000", 
                "-563/10000000", 
                "1027/1250000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "264237/2500000", 
                "-2138999/10000000", 
                "-3212537/10000000", 
                "-125411/2500000", 
                "1033231/10000000", 
                "-459331/2000000", 
                "73983/500000", 
                "-1326063/10000000", 
                "5168313/10000000", 
                "97899/10000000", 
                "1041857/10000000", 
                "-1643429/10000000", 
                "-1577/2500000", 
                "1169/625000", 
                "1241/2500000", 
                "1839/2500000", 
                "-133/1250000", 
                "-219/500000", 
                "9/2500000", 
                "-587/2500000", 
                "943/2000000", 
                "-2179/10000000", 
                "1997/10000000", 
                "113/2000000", 
                "-433/2500000", 
                "-307/10000000", 
                "71/1250000", 
                "1107/10000000", 
                "-291/10000000", 
                "93/10000000", 
                "317/2500000", 
                "109/10000000", 
                "-169/10000000", 
                "-313/2500000", 
                "37/500000", 
                "-1/2500000", 
                "21/400000", 
                "-3/500000", 
                "-51/5000000", 
                "113/10000000", 
                "131/5000000", 
                "-563/10000000", 
                "-289/5000000", 
                "1639/2000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "264237/2500000", 
                "-1900163/5000000", 
                "-84153/1250000", 
                "-125411/2500000", 
                "1033231/10000000", 
                "265703/5000000", 
                "-535971/2000000", 
                "-1326063/10000000", 
                "-1231963/10000000", 
                "-451297/2500000", 
                "-51113/1000000", 
                "5046743/10000000", 
                "22519/10000000", 
                "623/10000000", 
                "-1139/5000000", 
                "-4011/10000000", 
                "-133/1250000", 
                "-2063/10000000", 
                "-483/1250000", 
                "4861/10000000", 
                "-507/2500000", 
                "-2179/10000000", 
                "1997/10000000", 
                "113/2000000", 
                "-23/1000000", 
                "-109/625000", 
                "-141/10000000", 
                "173/2000000", 
                "-1727/10000000", 
                "451/10000000", 
                "-39/1250000", 
                "-281/10000000", 
                "417/10000000", 
                "429/10000000", 
                "1067/10000000", 
                "109/10000000", 
                "203/10000000", 
                "-47/5000000", 
                "21/2000000", 
                "-11/1000000", 
                "131/5000000", 
                "-563/10000000", 
                "-289/5000000", 
                "-621/10000000", 
                "2043/2500000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "264237/2500000", 
                "-2138999/10000000", 
                "-583553/10000000", 
                "178859/5000000", 
                "-619243/5000000", 
                "-3861591/10000000", 
                "73983/500000", 
                "-1361241/5000000", 
                "3164329/10000000", 
                "3113219/10000000", 
                "-1564587/10000000", 
                "-1643429/10000000", 
                "-6719/10000000", 
                "-20079/10000000", 
                "433/2500000", 
                "-2721/5000000", 
                "-351/10000000", 
                "3001/10000000", 
                "2753/5000000", 
                "-793/10000000", 
                "81/2000000", 
                "29/10000000", 
                "-41/2500000", 
                "629/5000000", 
                "-1559/10000000", 
                "531/10000000", 
                "337/5000000", 
                "147/2500000", 
                "1193/10000000", 
                "1959/10000000", 
                "83/2000000", 
                "-83/2500000", 
                "3/250000", 
                "541/10000000", 
                "-377/5000000", 
                "-53/500000", 
                "181/10000000", 
                "-3/5000000", 
                "-67/5000000", 
                "11/625000", 
                "309/5000000", 
                "19/312500", 
                "-927/10000000", 
                "1057/10000000", 
                "-423/5000000", 
                "161/200000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "264237/2500000", 
                "-347857/2500000", 
                "-1726203/10000000", 
                "178859/5000000", 
                "-619243/5000000", 
                "-8817/2000000", 
                "-2067567/5000000", 
                "-1361241/5000000", 
                "-1271429/5000000", 
                "-777473/2000000", 
                "-145891/1250000", 
                "138361/1000000", 
                "-369/10000000", 
                "1149/2500000", 
                "-2683/10000000", 
                "-7611/10000000", 
                "-351/10000000", 
                "6271/10000000", 
                "1/5000000", 
                "457/10000000", 
                "-153/2000000", 
                "29/10000000", 
                "-41/2500000", 
                "629/5000000", 
                "3/50000", 
                "-767/5000000", 
                "89/2500000", 
                "-59/625000", 
                "121/2500000", 
                "-213/10000000", 
                "-683/5000000", 
                "-81/2500000", 
                "63/1000000", 
                "21/5000000", 
                "679/10000000", 
                "167/2500000", 
                "973/5000000", 
                "-63/5000000", 
                "83/5000000", 
                "-147/10000000", 
                "309/5000000", 
                "19/312500", 
                "-927/10000000", 
                "-231/2500000", 
                "99/1000000", 
                "-827/10000000", 
                "1001/1250000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-2714087/5000000", 
                "-2640739/10000000", 
                "-431921/2500000", 
                "-430267/2500000", 
                "-245443/1000000", 
                "-284551/10000000", 
                "-96733/5000000", 
                "1083741/10000000", 
                "-31159/500000", 
                "168521/5000000", 
                "288429/10000000", 
                "-21667/500000", 
                "-777/5000000", 
                "-133/10000000", 
                "-27/2500000", 
                "1211/10000000", 
                "-29/5000000", 
                "589/10000000", 
                "7/200000", 
                "-27/5000000", 
                "-29/5000000", 
                "1341/10000000", 
                "3/5000000", 
                "121/10000000", 
                "-89/10000000", 
                "-93/10000000", 
                "83/2000000", 
                "183/10000000", 
                "-57/10000000", 
                "-17/10000000", 
                "-117/10000000", 
                "-103/5000000", 
                "331/10000000", 
                "-33/2500000", 
                "41/2500000", 
                "-13/625000", 
                "3/2500000", 
                "39/10000000", 
                "459/10000000", 
                "213/5000000", 
                "-29/5000000", 
                "3/200000", 
                "99/5000000", 
                "-7/625000", 
                "-121/10000000", 
                "-103/10000000", 
                "-57/5000000", 
                "1877/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "264237/2500000", 
                "-2138999/10000000", 
                "175891/10000000", 
                "-330741/5000000", 
                "-3861567/10000000", 
                "7741/62500", 
                "73983/500000", 
                "738937/2500000", 
                "-2947617/10000000", 
                "915419/5000000", 
                "2964473/10000000", 
                "-1643429/10000000", 
                "-6719/10000000", 
                "3733/2000000", 
                "233/2000000", 
                "10549/10000000", 
                "851/5000000", 
                "-2671/10000000", 
                "-1023/5000000", 
                "-793/10000000", 
                0, 
                "203/5000000", 
                "-41/2500000", 
                "163/2500000", 
                "-229/10000000", 
                "1377/10000000", 
                "-1741/10000000", 
                "991/10000000", 
                "181/5000000", 
                "1959/10000000", 
                "-287/10000000", 
                "7/156250", 
                "537/10000000", 
                "27/2000000", 
                "-377/5000000", 
                "-39/10000000", 
                "51/1000000", 
                "21/1250000", 
                "-137/1250000", 
                "-1/2500000", 
                "311/10000000", 
                "19/312500", 
                "1119/10000000", 
                "-17/200000", 
                "-423/5000000", 
                "-439/10000000", 
                "-197/2500000", 
                "143/2500000", 
                "7979/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-2714087/5000000", 
                "-2640739/10000000", 
                "-535819/2500000", 
                "-1163331/10000000", 
                "-414759/2500000", 
                "-228883/1250000", 
                "-96733/5000000", 
                "-54187/1000000", 
                "1126599/10000000", 
                "219111/5000000", 
                "-68917/10000000", 
                "-21667/500000", 
                "-777/5000000", 
                "-133/10000000", 
                "151/5000000", 
                "91/2000000", 
                "-53/2000000", 
                "3/2500000", 
                "629/5000000", 
                "-27/5000000", 
                "1341/10000000", 
                "19/5000000", 
                "3/5000000", 
                "121/10000000", 
                "81/2500000", 
                "-1/250000", 
                "-137/5000000", 
                "11/625000", 
                "-113/10000000", 
                "-17/10000000", 
                "-217/10000000", 
                "-19/2000000", 
                "-141/10000000", 
                "327/10000000", 
                "41/2500000", 
                "237/5000000", 
                "-1/400000", 
                "207/5000000", 
                "-41/2500000", 
                "59/5000000", 
                "-29/5000000", 
                "3/200000", 
                "-1/80000", 
                "19/1000000", 
                "-121/10000000", 
                "3/200000", 
                "-91/10000000", 
                "-3/100000", 
                "-83/10000000", 
                "1849/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "264237/2500000", 
                "-347857/2500000", 
                "-18861/1250000", 
                "-1756409/10000000", 
                "-3781/50000", 
                "-981811/10000000", 
                "-2067567/5000000", 
                "-1368007/5000000", 
                "-2528293/10000000", 
                "-980549/2500000", 
                "-1044111/10000000", 
                "138361/1000000", 
                "-369/10000000", 
                "3203/10000000", 
                "-1397/5000000", 
                "-7081/10000000", 
                "-629/10000000", 
                "149/200000", 
                "-63/500000", 
                "457/10000000", 
                "21/2500000", 
                "-761/10000000", 
                "-41/2500000", 
                "-1427/10000000", 
                "217/10000000", 
                "109/2000000", 
                "131/10000000", 
                "1073/10000000", 
                "-283/2000000", 
                "-213/10000000", 
                "-233/5000000", 
                "-53/400000", 
                "1/400000", 
                "631/10000000", 
                "679/10000000", 
                "57/2500000", 
                "201/10000000", 
                "-31/10000000", 
                "677/10000000", 
                "-27/10000000", 
                "2031/10000000", 
                "19/312500", 
                "-107/1250000", 
                "-99/1000000", 
                "99/1000000", 
                "-369/5000000", 
                "1213/5000000", 
                "-347/10000000", 
                "-611/10000000", 
                "-177/5000000", 
                "19/25000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "264237/2500000", 
                "-1900163/5000000", 
                "225523/2500000", 
                "672183/10000000", 
                "-31601/400000", 
                "-406321/10000000", 
                "-535971/2000000", 
                "-1256243/10000000", 
                "-583549/5000000", 
                "-1889361/10000000", 
                "-534963/10000000", 
                "5046743/10000000", 
                "4253/2000000", 
                "101/2000000", 
                "-2763/10000000", 
                "-5133/10000000", 
                "-1207/10000000", 
                "-147/400000", 
                "-5637/10000000", 
                "1673/2500000", 
                "-163/1250000", 
                "-1401/10000000", 
                "107/5000000", 
                "637/10000000", 
                "-159/10000000", 
                "81/1000000", 
                "-93/10000000", 
                "301/5000000", 
                "67/1000000", 
                "499/2500000", 
                "-1759/10000000", 
                "-1583/10000000", 
                "9/10000000", 
                "9/10000000", 
                "-621/10000000", 
                "4/78125", 
                "283/10000000", 
                "-3/500000", 
                "537/10000000", 
                "-63/10000000", 
                "323/10000000", 
                "917/10000000", 
                "-107/1250000", 
                "-919/10000000", 
                "53/200000", 
                "-29/1000000", 
                "293/5000000", 
                "-81/2500000", 
                "-227/10000000", 
                "-359/10000000", 
                "3/78125", 
                "3809/5000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-2714087/5000000", 
                "-3021539/10000000", 
                "-1561229/10000000", 
                "-1163331/10000000", 
                "-414759/2500000", 
                "-426633/5000000", 
                "-815807/5000000", 
                "-54187/1000000", 
                "-251709/5000000", 
                "-387631/5000000", 
                "-27439/1250000", 
                "866681/10000000", 
                "3437/10000000", 
                "427/5000000", 
                "-43/500000", 
                "-61/312500", 
                "-53/2000000", 
                "111/1000000", 
                "-591/10000000", 
                "671/5000000", 
                "7/2000000", 
                "19/5000000", 
                "3/5000000", 
                "121/10000000", 
                "-27/5000000", 
                "161/5000000", 
                "-1/312500", 
                "17/2000000", 
                "143/5000000", 
                "-3/10000000", 
                "563/10000000", 
                "253/5000000", 
                "7/1000000", 
                "9/1250000", 
                "67/5000000", 
                "3/312500", 
                "-3/500000", 
                "-73/5000000", 
                "53/5000000", 
                "-173/10000000", 
                "-29/5000000", 
                "3/200000", 
                "-1/80000", 
                "-27/2000000", 
                "9/500000", 
                "-53/5000000", 
                "7/500000", 
                "-3/100000", 
                "-77/10000000", 
                "-43/1250000", 
                "17/2500000", 
                "71/10000000", 
                "907/5000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "264237/2500000", 
                "-695561/10000000", 
                "-2030381/10000000", 
                "-330741/5000000", 
                "-3861567/10000000", 
                "1831447/10000000", 
                "607641/10000000", 
                "738937/2500000", 
                "-592237/2000000", 
                "965303/5000000", 
                "117051/400000", 
                "-785871/5000000", 
                "-971/2000000", 
                "9427/5000000", 
                "743/5000000", 
                "3309/2500000", 
                "851/5000000", 
                "-1537/5000000", 
                "-1367/10000000", 
                "53/10000000", 
                "-99/1250000", 
                "203/5000000", 
                "-41/2500000", 
                "163/2500000", 
                "693/5000000", 
                "-21/1250000", 
                "201/10000000", 
                "-111/1000000", 
                "153/10000000", 
                "83/5000000", 
                "151/10000000", 
                "617/5000000", 
                "-561/5000000", 
                "121/10000000", 
                "899/10000000", 
                "13/5000000", 
                "993/5000000", 
                "731/10000000", 
                "-17/2000000", 
                "-1093/10000000", 
                "311/10000000", 
                "19/312500", 
                "1119/10000000", 
                "-779/10000000", 
                "-57/625000", 
                "-369/5000000", 
                "-517/10000000", 
                "143/2500000", 
                "1189/5000000", 
                "-227/10000000", 
                "-241/5000000", 
                "-227/5000000", 
                "-17/625000", 
                "379/500000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "264237/2500000", 
                "-695561/10000000", 
                "-1214509/10000000", 
                "-1756409/10000000", 
                "-3781/50000", 
                "-4206431/10000000", 
                "607641/10000000", 
                "-1368007/5000000", 
                "1582663/5000000", 
                "397269/1250000", 
                "-295951/2000000", 
                "-785871/5000000", 
                "-971/2000000", 
                "-21627/10000000", 
                "481/2000000", 
                "-2003/5000000", 
                "-629/10000000", 
                "307/1250000", 
                "3573/5000000", 
                "53/10000000", 
                "231/5000000", 
                "-761/10000000", 
                "-41/2500000", 
                "-1427/10000000", 
                "107/2000000", 
                "241/10000000", 
                "19/200000", 
                "623/10000000", 
                "-1/500000", 
                "83/5000000", 
                "1243/10000000", 
                "1/500000", 
                "19/1250000", 
                "-1119/10000000", 
                "899/10000000", 
                "19/10000000", 
                "-83/5000000", 
                "-27/250000", 
                "3/1250000", 
                "677/10000000", 
                "2031/10000000", 
                "19/312500", 
                "-107/1250000", 
                "531/5000000", 
                "-57/625000", 
                "2489/10000000", 
                "-97/2000000", 
                "-347/10000000", 
                "-631/10000000", 
                "343/10000000", 
                "-119/10000000", 
                "-227/5000000", 
                "-17/625000", 
                "-3/62500", 
                "1891/2500000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "264237/2500000", 
                "-695561/10000000", 
                "-3843493/10000000", 
                "672183/10000000", 
                "-31601/400000", 
                "-1320747/5000000", 
                "607641/10000000", 
                "-1256243/10000000", 
                "5219607/10000000", 
                "14187/1250000", 
                "979827/10000000", 
                "-785871/5000000", 
                "-5019/10000000", 
                "9419/5000000", 
                "347/625000", 
                "2021/2500000", 
                "-1207/10000000", 
                "-1677/2500000", 
                "-133/2500000", 
                "-437/2500000", 
                "659/1000000", 
                "-1401/10000000", 
                "107/5000000", 
                "637/10000000", 
                "51/625000", 
                "-123/10000000", 
                "559/5000000", 
                "-569/5000000", 
                "261/2500000", 
                "-79/5000000", 
                "341/5000000", 
                "11/1000000", 
                "47/5000000", 
                "4/78125", 
                "89/2000000", 
                "-1043/10000000", 
                "2003/10000000", 
                "-597/5000000", 
                "-23/10000000", 
                "541/10000000", 
                "323/10000000", 
                "917/10000000", 
                "-107/1250000", 
                "339/1250000", 
                "-143/2000000", 
                "613/10000000", 
                "-57/2500000", 
                "-81/2500000", 
                "-257/5000000", 
                "361/10000000", 
                "-483/10000000", 
                "-467/10000000", 
                "-17/625000", 
                "-17/1250000", 
                "77/2500000", 
                "1893/2500000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "264237/2500000", 
                "-695561/10000000", 
                "-227533/5000000", 
                "-3875201/10000000", 
                "-652059/2500000", 
                "22343/250000", 
                "607641/10000000", 
                "12783/25000", 
                "-409087/2500000", 
                "610333/10000000", 
                "-774879/10000000", 
                "-785871/5000000", 
                "-5019/10000000", 
                "-21643/10000000", 
                "-447/2500000", 
                "-2247/10000000", 
                "803/2500000", 
                "707/2500000", 
                "21/125000", 
                "-437/2500000", 
                "-1869/10000000", 
                "809/1250000", 
                "107/5000000", 
                "-721/5000000", 
                "537/5000000", 
                "1123/10000000", 
                "17/10000000", 
                "119/2500000", 
                "-3/1000000", 
                "-79/5000000", 
                "181/10000000", 
                "667/10000000", 
                "509/10000000", 
                "27/2500000", 
                "89/2000000", 
                "3/156250", 
                "-27/1250000", 
                "7/80000", 
                "-1009/10000000", 
                "-937/10000000", 
                "511/2500000", 
                "917/10000000", 
                "1383/5000000", 
                "-663/10000000", 
                "-143/2000000", 
                "-543/10000000", 
                "-301/5000000", 
                "423/10000000", 
                "249/5000000", 
                "-243/10000000", 
                "-119/10000000", 
                "-467/10000000", 
                "-17/625000", 
                "79/2500000", 
                "-29/2500000", 
                "-47/1000000", 
                "7557/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-153549/500000", 
                "77419/2500000", 
                "-240959/10000000", 
                "-44887/2500000", 
                "-51211/2000000", 
                "-131693/10000000", 
                "298243/10000000", 
                "628511/10000000", 
                "58391/1000000", 
                "44961/500000", 
                "25461/1000000", 
                "-196797/625000", 
                "-863/625000", 
                "-601/10000000", 
                "1623/10000000", 
                "1671/5000000", 
                "607/10000000", 
                "667/5000000", 
                "607/2000000", 
                "-3751/10000000", 
                "1041/10000000", 
                "1119/10000000", 
                "-969/10000000", 
                "209/10000000", 
                "-77/5000000", 
                "-101/5000000", 
                "-23/2500000", 
                "3/125000", 
                "-109/5000000", 
                "-1139/10000000", 
                "-433/10000000", 
                "-39/1000000", 
                "-23/2000000", 
                "-59/5000000", 
                "-569/10000000", 
                "-1/78125", 
                "159/10000000", 
                "43/2500000", 
                "-73/5000000", 
                "203/10000000", 
                "181/10000000", 
                "-663/10000000", 
                "341/10000000", 
                "183/5000000", 
                "-563/5000000", 
                "221/10000000", 
                "-211/5000000", 
                "13/400000", 
                "17/1000000", 
                "73/2000000", 
                "-267/10000000", 
                "-699/10000000", 
                "-897/10000000", 
                "-1/500000", 
                "-21/10000000", 
                "-19/10000000", 
                "-21/10000000", 
                "1367/10000000", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-153549/500000", 
                "-96753/10000000", 
                "190131/5000000", 
                "-44887/2500000", 
                "-51211/2000000", 
                "57229/2500000", 
                "-232141/10000000", 
                "628511/10000000", 
                "-311083/1000000", 
                "8319/500000", 
                "-764797/10000000", 
                "458009/5000000", 
                "3063/10000000", 
                "-457/312500", 
                "-1511/5000000", 
                "-5873/10000000", 
                "607/10000000", 
                "413/1250000", 
                "-7/250000", 
                "129/1000000", 
                "-3673/10000000", 
                "1119/10000000", 
                "-969/10000000", 
                "209/10000000", 
                "-39/2000000", 
                "-81/5000000", 
                "193/10000000", 
                "-73/1250000", 
                "-47/10000000", 
                "19/625000", 
                "111/10000000", 
                "147/10000000", 
                "7/1000000", 
                "-171/5000000", 
                "7/500000", 
                "-463/10000000", 
                "-1099/10000000", 
                "-1/31250", 
                "191/10000000", 
                "-161/10000000", 
                "181/10000000", 
                "-663/10000000", 
                "341/10000000", 
                "-23/200000", 
                "7/250000", 
                "-221/5000000", 
                "11/625000", 
                "13/400000", 
                "27/2500000", 
                "-987/10000000", 
                "23/10000000", 
                "33/10000000", 
                "179/10000000", 
                "63/5000000", 
                "-57/2500000", 
                "-663/10000000", 
                "-21/10000000", 
                "-103/10000000", 
                "1363/10000000", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-153549/500000", 
                "-96753/10000000", 
                "-633/100000", 
                "25983/625000", 
                "9321/2500000", 
                "-341433/10000000", 
                "-232141/10000000", 
                "-764061/2500000", 
                "427687/5000000", 
                "-25927/1000000", 
                "147699/2000000", 
                "458009/5000000", 
                "3063/10000000", 
                "15547/10000000", 
                "283/2500000", 
                "2399/10000000", 
                "-361/2500000", 
                "-3651/10000000", 
                "-2169/10000000", 
                "129/1000000", 
                "1379/10000000", 
                "-28/78125", 
                "-969/10000000", 
                "-3/50000", 
                "-37/10000000", 
                "-39/10000000", 
                "-83/2500000", 
                "3/312500", 
                "-3/400000", 
                "19/625000", 
                "79/5000000", 
                "19/2000000", 
                "-43/1250000", 
                "61/10000000", 
                "7/500000", 
                "167/10000000", 
                "353/10000000", 
                "-91/5000000", 
                "-119/2500000", 
                "-441/10000000", 
                "-1007/10000000", 
                "-663/10000000", 
                "-1171/10000000", 
                "259/10000000", 
                "7/250000", 
                "137/10000000", 
                "19/1250000", 
                "-1057/10000000", 
                "-87/2500000", 
                "153/10000000", 
                "13/1000000", 
                "33/10000000", 
                "179/10000000", 
                "-59/2500000", 
                "111/10000000", 
                "21/10000000", 
                "-663/10000000", 
                "-103/10000000", 
                "-111/10000000", 
                "1359/10000000", 
                0, 
                0, 
                0
            ], 
            [
                "-153549/500000", 
                "-96753/10000000", 
                "-633/100000", 
                "-10661/1000000", 
                "12611/312500", 
                "-341433/10000000", 
                "-232141/10000000", 
                "-381373/2500000", 
                "1779247/10000000", 
                "-1165641/10000000", 
                "-1957887/10000000", 
                "458009/5000000", 
                "913/2500000", 
                "-14569/10000000", 
                "-517/5000000", 
                "-7691/10000000", 
                "-123/2500000", 
                "301/1250000", 
                "143/1000000", 
                "-383/10000000", 
                "-41/1000000", 
                "-329/5000000", 
                "203/5000000", 
                "153/10000000", 
                "23/10000000", 
                "3/1250000", 
                "-37/1250000", 
                "-43/625000", 
                "167/10000000", 
                "-11/125000", 
                "19/10000000", 
                "1/1000000", 
                "-289/10000000", 
                "147/10000000", 
                "-753/10000000", 
                "191/10000000", 
                "-1103/10000000", 
                "-79/10000000", 
                "-341/10000000", 
                "-79/2500000", 
                "53/2500000", 
                "23/2500000", 
                "-649/10000000", 
                "113/5000000", 
                "61/2500000", 
                "269/10000000", 
                "149/5000000", 
                "-11/100000", 
                "-471/5000000", 
                "19/1250000", 
                "3/1000000", 
                "31/2000000", 
                "179/10000000", 
                "-337/5000000", 
                "-13/10000000", 
                "57/5000000", 
                "-101/5000000", 
                "-103/10000000", 
                "-111/10000000", 
                "-203/5000000", 
                "81/625000", 
                0, 
                0
            ], 
            [
                "-153549/500000", 
                "-96753/10000000", 
                "-6013/500000", 
                "-3771/1250000", 
                "-43023/10000000", 
                "526859/10000000", 
                "-232141/10000000", 
                "415589/2500000", 
                "-330419/2000000", 
                "-2019053/10000000", 
                "1056157/10000000", 
                "458009/5000000", 
                "913/2500000", 
                "7801/5000000", 
                "-401/10000000", 
                "807/2000000", 
                "7/400000", 
                "-1187/5000000", 
                "-3877/10000000", 
                "-383/10000000", 
                "-627/10000000", 
                "-57/1250000", 
                "203/5000000", 
                "-131/2000000", 
                "-73/2000000", 
                "7/400000", 
                "91/10000000", 
                "-13/10000000", 
                "109/10000000", 
                "-11/125000", 
                "3/2500000", 
                "9/5000000", 
                "31/2000000", 
                "-71/2500000", 
                "-753/10000000", 
                "-209/5000000", 
                "13/312500", 
                "-3/78125", 
                "13/1000000", 
                "-237/10000000", 
                "-61/625000", 
                "23/2500000", 
                "271/10000000", 
                "-631/10000000", 
                "61/2500000", 
                "-33/312500", 
                "97/10000000", 
                "161/5000000", 
                "1/50000", 
                "-499/5000000", 
                "17/1250000", 
                "31/2000000", 
                "179/10000000", 
                "29/10000000", 
                "-337/5000000", 
                "-13/625000", 
                "101/10000000", 
                "-103/10000000", 
                "-99/2500000", 
                "-9/625000", 
                "-49/2500000", 
                "1281/10000000", 
                0
            ], 
            [
                "-153549/500000", 
                "-29789/2000000", 
                "-20243/5000000", 
                "-3771/1250000", 
                "-43023/10000000", 
                "-22127/10000000", 
                "143827/2500000", 
                "415589/2500000", 
                "193049/1250000", 
                "59459/250000", 
                "673421/10000000", 
                "-515329/10000000", 
                "239/2500000", 
                "-2301/10000000", 
                "273/2000000", 
                "3883/10000000", 
                "7/400000", 
                "-227/500000", 
                "-231/10000000", 
                "-3/50000", 
                "-53/1250000", 
                "-57/1250000", 
                "203/5000000", 
                "-131/2000000", 
                "191/10000000", 
                "-357/10000000", 
                "57/5000000", 
                "-681/10000000", 
                "-3/125000", 
                "67/1250000", 
                "-471/10000000", 
                "-53/1250000", 
                "-41/2500000", 
                "-169/10000000", 
                "-21/10000000", 
                "-253/10000000", 
                "-97/1250000", 
                "127/10000000", 
                "-227/10000000", 
                "147/10000000", 
                "-61/625000", 
                "23/2500000", 
                "271/10000000", 
                "291/10000000", 
                "-611/10000000", 
                "41/2000000", 
                "-13/125000", 
                "161/5000000", 
                "93/10000000", 
                "369/10000000", 
                "-727/10000000", 
                "-263/10000000", 
                "-183/2000000", 
                "49/5000000", 
                "13/1250000", 
                "19/2000000", 
                "101/10000000", 
                "-387/10000000", 
                "-133/10000000", 
                "-9/625000", 
                "-49/2500000", 
                "-229/10000000", 
                "1261/10000000"
            ]
        ], 
        [
            [
                "19767559/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "101114/78125", 
                "1914453/1250000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "101114/78125", 
                "-1357393/10000000", 
                "7627677/5000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "3378697/5000000", 
                "43377/200000", 
                "2370399/10000000", 
                "20968961/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "101114/78125", 
                "-1357393/10000000", 
                "-741767/5000000", 
                "168801/1250000", 
                "120983/80000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "3378697/5000000", 
                "43377/200000", 
                "25401/156250", 
                "-1742399/10000000", 
                "676557/2500000", 
                "4158431/2000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "3378697/5000000", 
                "713523/5000000", 
                "1152197/5000000", 
                "-1742399/10000000", 
                "676557/2500000", 
                "-2172923/10000000", 
                "206783/100000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "9244951/10000000", 
                "-842911/5000000", 
                "-460621/2500000", 
                "-259171/200000", 
                "853733/2000000", 
                "1158937/5000000", 
                "643551/2500000", 
                "13397019/5000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "4381561/10000000", 
                "13873049/10000000", 
                "-362107/2000000", 
                "1799203/2500000", 
                "1390917/10000000", 
                "-1515111/2500000", 
                "-1126073/10000000", 
                "2379219/10000000", 
                "13379373/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "9244951/10000000", 
                "-842911/5000000", 
                "3263677/10000000", 
                "21339/62500", 
                "-1843339/10000000", 
                "-13007931/10000000", 
                "643551/2500000", 
                "-1166061/2500000", 
                "5821009/10000000", 
                "3216853/1250000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "4381561/10000000", 
                "13873049/10000000", 
                "2191971/10000000", 
                "-426/625", 
                "-501363/5000000", 
                "6439543/10000000", 
                "-1126073/10000000", 
                "1246251/5000000", 
                "190797/625000", 
                "447677/2000000", 
                "1281117/1000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "4870001/10000000", 
                "2701831/5000000", 
                "1238053/5000000", 
                "-1180849/2000000", 
                "816981/2500000", 
                "-6785883/10000000", 
                "1074799/625000", 
                "-5190167/10000000", 
                "-2607667/10000000", 
                "-2877317/5000000", 
                "-210119/2000000", 
                "131209/100000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "4381561/10000000", 
                "-60659/200000", 
                "1707249/1250000", 
                "1799203/2500000", 
                "1390917/10000000", 
                "-486549/10000000", 
                "-307247/500000", 
                "2379219/10000000", 
                "192117/2000000", 
                "-178179/10000000", 
                "-2922203/10000000", 
                "334631/1250000", 
                "12741557/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "9244951/10000000", 
                "680049/2000000", 
                "-277987/2000000", 
                "21339/62500", 
                "-1843339/10000000", 
                "1959763/5000000", 
                "-79173/62500", 
                "-1166061/2500000", 
                "75203/10000000", 
                "-5718589/10000000", 
                "1101021/10000000", 
                "13799011/10000000", 
                "3380047/10000000", 
                "21457113/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "4870001/10000000", 
                "1987447/10000000", 
                "112037/200000", 
                "-1180849/2000000", 
                "816981/2500000", 
                "17811789/10000000", 
                "-4951543/10000000", 
                "-5190167/10000000", 
                "2744209/10000000", 
                "7640889/10000000", 
                "-30409/5000000", 
                "-7019279/10000000", 
                "-1377409/10000000", 
                "-424177/5000000", 
                "4882947/5000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "4381561/10000000", 
                "190761/2000000", 
                "7006363/5000000", 
                "-426/625", 
                "-501363/5000000", 
                "-448221/2500000", 
                "6286599/10000000", 
                "1246251/5000000", 
                "-521747/2000000", 
                "81213/1250000", 
                "-4229357/5000000", 
                "4859/50000", 
                "316797/2500000", 
                "3304559/10000000", 
                "-435201/2000000", 
                "28207/31250", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "4870001/10000000", 
                "1987447/10000000", 
                "1086069/5000000", 
                "4690679/2500000", 
                "4188577/10000000", 
                "-2229243/5000000", 
                "-4951543/10000000", 
                "1104813/1250000", 
                "-692391/10000000", 
                "-1822631/5000000", 
                "984333/10000000", 
                "-7019279/10000000", 
                "974701/10000000", 
                "-1218871/10000000", 
                "-9164497/10000000", 
                "99441/10000000", 
                "3399421/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1501407/1250000", 
                "8755451/10000000", 
                "262357/1000000", 
                "34304/78125", 
                "313979/1250000", 
                "4563253/10000000", 
                "2750811/10000000", 
                "1456659/2500000", 
                "235159/1250000", 
                "6696959/10000000", 
                "147401/5000000", 
                "-2378541/10000000", 
                "-1030101/10000000", 
                "-5280009/5000000", 
                "354449/10000000", 
                "1073139/10000000", 
                "1504189/10000000", 
                "1257297/2500000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1501407/1250000", 
                "459317/2500000", 
                "4476759/5000000", 
                "34304/78125", 
                "313979/1250000", 
                "2258857/10000000", 
                "301609/625000", 
                "1456659/2500000", 
                "-737709/5000000", 
                "-17737/15625", 
                "-213463/10000000", 
                "166277/1250000", 
                "799747/5000000", 
                "2212887/5000000", 
                "1592539/5000000", 
                "842919/5000000", 
                "1504189/10000000", 
                "77497/5000000", 
                "5026799/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "4381561/10000000", 
                "-60659/200000", 
                "687707/10000000", 
                "3207/400000", 
                "6918971/5000000", 
                "6966937/10000000", 
                "-307247/500000", 
                "-376617/10000000", 
                "-2098527/10000000", 
                "720889/2500000", 
                "757277/5000000", 
                "334631/1250000", 
                "-8474481/10000000", 
                "417759/1250000", 
                "1467/40000", 
                "-2734241/10000000", 
                "-465879/10000000", 
                "3368867/10000000", 
                "639171/2500000", 
                "1464889/2000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "4381561/10000000", 
                "190761/2000000", 
                "-592013/2000000", 
                "3207/400000", 
                "6918971/5000000", 
                "-1367877/2000000", 
                "6286599/10000000", 
                "-376617/10000000", 
                "-2013677/2500000", 
                "4348741/10000000", 
                "-514373/5000000", 
                "4859/50000", 
                "-987817/5000000", 
                "3815387/10000000", 
                "1900739/10000000", 
                "-1107963/5000000", 
                "-465879/10000000", 
                "531859/2000000", 
                "3288473/10000000", 
                "-1029081/2000000", 
                "1042541/2000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1501407/1250000", 
                "459317/2500000", 
                "2008003/10000000", 
                "106651/400000", 
                "70241/78125", 
                "2172607/5000000", 
                "301609/625000", 
                "-12237751/10000000", 
                "410743/5000000", 
                "3662639/10000000", 
                "543241/5000000", 
                "166277/1250000", 
                "82159/1000000", 
                "2274157/5000000", 
                "-93197/400000", 
                "77171/625000", 
                "1237709/5000000", 
                "223711/5000000", 
                "433839/10000000", 
                "2035529/10000000", 
                "4869399/10000000", 
                "9239/2000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "8717631/10000000", 
                "108543/2000000", 
                "593149/10000000", 
                "-1544069/10000000", 
                "-2007573/2500000", 
                "-1426321/1250000", 
                "-12672443/10000000", 
                "2084847/2000000", 
                "-896531/2000000", 
                "-67543/125000", 
                "2611037/5000000", 
                "-11329783/10000000", 
                "-43329/500000", 
                "-983213/5000000", 
                "-1789927/1250000", 
                "7152207/10000000", 
                "74193/500000", 
                "-399633/5000000", 
                "-387501/5000000", 
                "-3925551/10000000", 
                "-4695357/5000000", 
                "-2239/312500", 
                "2368441/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "2363461/10000000", 
                "-236031/2500000", 
                "-382193/2000000", 
                "-11735193/10000000", 
                "76541/1000000", 
                "4473629/5000000", 
                "-488653/2500000", 
                "8787901/5000000", 
                "1349159/2500000", 
                "10403919/10000000", 
                "33703/312500", 
                "-1426123/10000000", 
                "4551531/10000000", 
                "-1106789/5000000", 
                "6135669/10000000", 
                "-1303901/10000000", 
                "-2426379/5000000", 
                "3546673/10000000", 
                "2753/625000", 
                "3042981/10000000", 
                "7520447/10000000", 
                "32419/10000000", 
                "-5933253/10000000", 
                "112729/2000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "2363461/10000000", 
                "-1819769/10000000", 
                "-554887/5000000", 
                "-11735193/10000000", 
                "76541/1000000", 
                "-2878959/10000000", 
                "4346997/5000000", 
                "8787901/5000000", 
                "4062551/10000000", 
                "-2590697/5000000", 
                "-1767963/5000000", 
                "10429181/10000000", 
                "1142947/5000000", 
                "44229/78125", 
                "798453/5000000", 
                "129753/1250000", 
                "-2426379/5000000", 
                "38333/2500000", 
                "3543631/10000000", 
                "321451/1000000", 
                "7448743/10000000", 
                "32419/10000000", 
                "-5933253/10000000", 
                "-130789/2500000", 
                "52443/2500000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "2363461/10000000", 
                "-236031/2500000", 
                "-23551/2500000", 
                "9808223/10000000", 
                "-2812779/10000000", 
                "-10857439/10000000", 
                "-488653/2500000", 
                "8105499/10000000", 
                "5837517/10000000", 
                "18447863/10000000", 
                "2708841/10000000", 
                "-1426123/10000000", 
                "-278187/10000000", 
                "-1452773/10000000", 
                "-1379039/2000000", 
                "2508791/10000000", 
                "-276847/1000000", 
                "909091/2500000", 
                "190889/250000", 
                "5026717/10000000", 
                "-316871/1250000", 
                "-44353/10000000", 
                "3445707/10000000", 
                "-478209/1000000", 
                "218139/2500000", 
                "851/62500", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-3509587/10000000", 
                "2871079/2000000", 
                "247299/5000000", 
                "-1211/625000", 
                "27459/500000", 
                "-4683/625000", 
                "-1208077/10000000", 
                "-176281/1250000", 
                "109567/1000000", 
                "-49293/250000", 
                "1240151/10000000", 
                "-8304191/10000000", 
                "-170547/312500", 
                "-2336571/5000000", 
                "-45783/5000000", 
                "2887147/5000000", 
                "1293981/5000000", 
                "-1086343/2000000", 
                "20103/625000", 
                "-8965143/10000000", 
                "3537799/10000000", 
                "23623/10000000", 
                "-3097889/10000000", 
                "-5256909/10000000", 
                "1072767/10000000", 
                "6199/500000", 
                "16329/2000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-909399/1250000", 
                "5462229/5000000", 
                "-26051/625000", 
                "-1458273/10000000", 
                "293809/5000000", 
                "-2483829/2500000", 
                "2831519/5000000", 
                "22667/1250000", 
                "584219/10000000", 
                "-4197413/10000000", 
                "-380633/10000000", 
                "1129003/2500000", 
                "7336737/10000000", 
                "-880349/2000000", 
                "1518779/10000000", 
                "-500469/1250000", 
                "14138/78125", 
                "-2334181/5000000", 
                "-5415059/10000000", 
                "-803281/2500000", 
                "1457793/5000000", 
                "4139/1000000", 
                "-3513507/10000000", 
                "-800713/2500000", 
                "332407/5000000", 
                "80903/10000000", 
                "6299/1250000", 
                "17833/5000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "8717631/10000000", 
                "108543/2000000", 
                "-8154919/10000000", 
                "-11254589/10000000", 
                "160669/2000000", 
                "-1899677/10000000", 
                "-12672443/10000000", 
                "-7978317/10000000", 
                "6434237/10000000", 
                "7951901/10000000", 
                "-128621/312500", 
                "-11329783/10000000", 
                "-4564077/10000000", 
                "-55359/400000", 
                "2684387/2000000", 
                "-4809481/10000000", 
                "-1578911/5000000", 
                "412983/2500000", 
                "-3473973/5000000", 
                "-7159559/10000000", 
                "5440541/10000000", 
                "3601/2000000", 
                "-1184157/10000000", 
                "1006883/5000000", 
                "-385469/10000000", 
                "-2729/625000", 
                "-337/625000", 
                "10879/10000000", 
                "37297/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "2363461/10000000", 
                "-1819769/10000000", 
                "-172117/10000000", 
                "-461839/2500000", 
                "-971419/10000000", 
                "-5988209/5000000", 
                "4346997/5000000", 
                "-715353/1000000", 
                "1220699/10000000", 
                "3345313/2000000", 
                "5685217/10000000", 
                "10429181/10000000", 
                "2564679/10000000", 
                "1404349/2500000", 
                "-2805927/10000000", 
                "1468513/5000000", 
                "-1030769/2500000", 
                "-194929/10000000", 
                "7728941/10000000", 
                "2747159/10000000", 
                "987167/5000000", 
                "-121/100000", 
                "497503/2000000", 
                "-2661589/5000000", 
                "493751/5000000", 
                "145361/10000000", 
                "11921/10000000", 
                "11/2000000", 
                "-6781/10000000", 
                "27303/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-909399/1250000", 
                "5462229/5000000", 
                "246981/5000000", 
                "-4871343/5000000", 
                "497969/10000000", 
                "-304759/1250000", 
                "2831519/5000000", 
                "-3936127/10000000", 
                "-99833/5000000", 
                "-479431/10000000", 
                "1540953/10000000", 
                "1129003/2500000", 
                "-1873097/2000000", 
                "-354143/2000000", 
                "-1029213/10000000", 
                "-46871/1250000", 
                "1775633/10000000", 
                "-1574727/5000000", 
                "1943531/10000000", 
                "3529581/10000000", 
                "-3294019/5000000", 
                "-4841/2000000", 
                "-538103/5000000", 
                "-2292653/5000000", 
                "925251/10000000", 
                "10913/1000000", 
                "10481/2000000", 
                "7971/5000000", 
                "-17919/10000000", 
                "-1847/10000000", 
                "27389/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "2363461/10000000", 
                "-5079/5000000", 
                "-474379/5000000", 
                "9808223/10000000", 
                "-2812779/10000000", 
                "-50577/625000", 
                "-2200451/2000000", 
                "8105499/10000000", 
                "-968483/10000000", 
                "-5759837/10000000", 
                "811901/5000000", 
                "5116697/10000000", 
                "5419571/10000000", 
                "1795003/1000000", 
                "-192331/500000", 
                "3239561/10000000", 
                "-276847/1000000", 
                "3872001/5000000", 
                "3399317/10000000", 
                "-2667679/5000000", 
                "449159/2500000", 
                "-44353/10000000", 
                "3445707/10000000", 
                "4763307/10000000", 
                "-969873/10000000", 
                "-27759/2500000", 
                "-67029/10000000", 
                "-21087/10000000", 
                "10339/5000000", 
                "1461/5000000", 
                "-4473/2000000", 
                "9177/5000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-909399/1250000", 
                "-1383389/10000000", 
                "10844527/10000000", 
                "-1458273/10000000", 
                "293809/5000000", 
                "6670337/10000000", 
                "-1857817/2000000", 
                "22667/1250000", 
                "201789/250000", 
                "-298139/2500000", 
                "-9883/20000", 
                "-851509/2500000", 
                "-429411/10000000", 
                "-1355113/5000000", 
                "4315851/10000000", 
                "-568017/5000000", 
                "14138/78125", 
                "-5556361/10000000", 
                "-2249629/5000000", 
                "2166097/5000000", 
                "-238543/10000000", 
                "4139/1000000", 
                "-3513507/10000000", 
                "1610099/5000000", 
                "-574947/10000000", 
                "-19261/2000000", 
                "-343/400000", 
                "-1561/2500000", 
                "-11691/10000000", 
                "-17169/10000000", 
                "657/5000000", 
                "-213/625000", 
                "5727/2500000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-3509587/10000000", 
                "-389819/5000000", 
                "14342739/10000000", 
                "-1211/625000", 
                "27459/500000", 
                "-1193631/10000000", 
                "-20077/1000000", 
                "-176281/1250000", 
                "-7024843/10000000", 
                "-6982501/10000000", 
                "865187/2500000", 
                "17893/1250000", 
                "2346103/10000000", 
                "-181723/400000", 
                "-1461677/5000000", 
                "3970953/10000000", 
                "1293981/5000000", 
                "30819/2000000", 
                "-5439047/10000000", 
                "4407897/5000000", 
                "-3895073/10000000", 
                "23623/10000000", 
                "-3097889/10000000", 
                "82477/156250", 
                "-480379/5000000", 
                "-8831/625000", 
                "-191/78125", 
                "163/2500000", 
                "-11611/10000000", 
                "-2037/2000000", 
                "479/2000000", 
                "-1487/2500000", 
                "-21/2000000", 
                "34567/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "2363461/10000000", 
                "-5079/5000000", 
                "-913931/5000000", 
                "-461839/2500000", 
                "-971419/10000000", 
                "1979601/2000000", 
                "-2200451/2000000", 
                "-715353/1000000", 
                "157617/500000", 
                "3214777/5000000", 
                "11093/10000000", 
                "5116697/10000000", 
                "61569/10000000", 
                "18794053/10000000", 
                "327617/1250000", 
                "6280367/10000000", 
                "-1030769/2500000", 
                "3859631/5000000", 
                "-216517/5000000", 
                "-262383/5000000", 
                "5222/15625", 
                "-121/100000", 
                "497503/2000000", 
                "1061661/2000000", 
                "-1064561/10000000", 
                "-124859/10000000", 
                "-67971/10000000", 
                "-13519/5000000", 
                "5369/2000000", 
                "2579/10000000", 
                "-477/625000", 
                "753/2000000", 
                "-1413/10000000", 
                "633/2500000", 
                "17729/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "8717631/10000000", 
                "-510683/625000", 
                "-7287/400000", 
                "-11254589/10000000", 
                "160669/2000000", 
                "-12404521/10000000", 
                "-50213/156250", 
                "-7978317/10000000", 
                "-1071689/2000000", 
                "-2135167/2500000", 
                "-172279/625000", 
                "17583721/10000000", 
                "1357139/5000000", 
                "-642217/2500000", 
                "-42837/2000000", 
                "-1649027/2500000", 
                "-1578911/5000000", 
                "-1378747/2000000", 
                "74611/400000", 
                "8901531/10000000", 
                "-1273391/10000000", 
                "3601/2000000", 
                "-1184157/10000000", 
                "-1006283/5000000", 
                "97921/2500000", 
                "42241/10000000", 
                "7819/10000000", 
                "-449/2500000", 
                "-29777/10000000", 
                "3307/10000000", 
                "1597/5000000", 
                "-249/500000", 
                "4311/2500000", 
                "-293/2500000", 
                "-639/2500000", 
                "3787/2000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-909399/1250000", 
                "-238097/5000000", 
                "10925247/10000000", 
                "-4871343/5000000", 
                "497969/10000000", 
                "735853/1250000", 
                "-366579/2000000", 
                "-3936127/10000000", 
                "-2089983/2500000", 
                "355571/2000000", 
                "-11239/250000", 
                "-3330129/10000000", 
                "1042023/10000000", 
                "1874463/10000000", 
                "638637/1250000", 
                "-10353/500000", 
                "1775633/10000000", 
                "369109/2000000", 
                "-200491/625000", 
                "-3584069/5000000", 
                "-2116127/10000000", 
                "-4841/2000000", 
                "-538103/5000000", 
                "460027/1000000", 
                "-847727/10000000", 
                "-124519/10000000", 
                "-5879/5000000", 
                "-3223/10000000", 
                "941/2500000", 
                "-109/625000", 
                "-321/2500000", 
                "2059/5000000", 
                "-39/200000", 
                "-253/5000000", 
                "81/5000000", 
                "-273/2500000", 
                "17019/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-909399/1250000", 
                "-1383389/10000000", 
                "-601167/10000000", 
                "7719809/10000000", 
                "10191207/10000000", 
                "-216717/2500000", 
                "-1857817/2000000", 
                "576569/10000000", 
                "-3158229/10000000", 
                "62979/625000", 
                "223189/250000", 
                "-851509/2500000", 
                "-4999/10000000", 
                "-1388541/5000000", 
                "-168913/500000", 
                "-5637829/10000000", 
                "3312151/10000000", 
                "-4556323/10000000", 
                "589321/2500000", 
                "62413/10000000", 
                "-882593/2500000", 
                "-293/250000", 
                "4589787/10000000", 
                "-699209/5000000", 
                "17609/1000000", 
                "8079/2000000", 
                "793/5000000", 
                "-4993/10000000", 
                "-4781/2500000", 
                "1111/2000000", 
                "-99/500000", 
                "-2463/10000000", 
                "11817/10000000", 
                "-1409/10000000", 
                "-1863/10000000", 
                "10011/10000000", 
                "-7/500000", 
                "8441/5000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-909399/1250000", 
                "-238097/5000000", 
                "-57249/400000", 
                "7719809/10000000", 
                "10191207/10000000", 
                "-4573813/5000000", 
                "-366579/2000000", 
                "576569/10000000", 
                "-359539/1250000", 
                "-835759/2500000", 
                "-1038049/1250000", 
                "-3330129/10000000", 
                "-54389/125000", 
                "2724021/10000000", 
                "-1171377/2500000", 
                "2322477/10000000", 
                "3312151/10000000", 
                "2215743/10000000", 
                "-578351/1250000", 
                "-1278181/5000000", 
                "-2435659/10000000", 
                "-293/250000", 
                "4589787/10000000", 
                "1363497/10000000", 
                "-22313/625000", 
                "-35741/10000000", 
                "-14613/10000000", 
                "1121/2500000", 
                "13849/5000000", 
                "-109/5000000", 
                "-613/2500000", 
                "541/5000000", 
                "-1851/10000000", 
                "427/2500000", 
                "3643/10000000", 
                "-687/5000000", 
                "-1023/5000000", 
                "-341/5000000", 
                "16869/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-15513607/10000000", 
                "33399/250000", 
                "146011/1000000", 
                "7173/78125", 
                "1534149/10000000", 
                "106939/1250000", 
                "950121/10000000", 
                "-111969/500000", 
                "-850461/10000000", 
                "-2545053/10000000", 
                "-221049/10000000", 
                "-1754593/10000000", 
                "-546557/10000000", 
                "-54653/200000", 
                "46463/10000000", 
                "-7031/312500", 
                "345651/10000000", 
                "-345387/10000000", 
                "-334901/10000000", 
                "-124851/10000000", 
                "-298669/10000000", 
                "459/10000000", 
                "1/10000000", 
                "-23/2000000", 
                "-297/5000000", 
                "-37/500000", 
                "1017/5000000", 
                "181/2000000", 
                "-723/10000000", 
                "-71/1250000", 
                "557/10000000", 
                "81/10000000", 
                "7/200000", 
                "111/10000000", 
                "39/5000000", 
                "-289/10000000", 
                "391/10000000", 
                "209/5000000", 
                "87/2000000", 
                "209/1250000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-3509587/10000000", 
                "-389819/5000000", 
                "-852089/10000000", 
                "19439/2000000", 
                "3594029/2500000", 
                "-180779/10000000", 
                "-20077/1000000", 
                "-3993563/5000000", 
                "340071/2000000", 
                "-660101/2000000", 
                "-1468217/2500000", 
                "17893/1250000", 
                "234143/10000000", 
                "-4210387/10000000", 
                "129783/312500", 
                "-10859163/10000000", 
                "1722001/10000000", 
                "418103/1250000", 
                "3243281/10000000", 
                "-549409/10000000", 
                "-1314297/10000000", 
                "-19727/10000000", 
                "3097887/5000000", 
                "-589/250000", 
                "-122061/10000000", 
                "5797/10000000", 
                "-5567/2500000", 
                "2723/5000000", 
                "387/2000000", 
                "73/5000000", 
                "2253/10000000", 
                "3557/10000000", 
                "-1011/10000000", 
                "-22811/10000000", 
                "-467/1250000", 
                "-731/10000000", 
                "359/2500000", 
                "83/2000000", 
                "27/625000", 
                "1523/5000000", 
                "5177/2000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1111571/2000000", 
                "-1170619/2500000", 
                "-2971073/5000000", 
                "-8982213/10000000", 
                "1085159/5000000", 
                "5206651/10000000", 
                "-1165709/2000000", 
                "3308647/2500000", 
                "1783869/2500000", 
                "2405409/10000000", 
                "1526887/10000000", 
                "-2345179/2500000", 
                "192493/1000000", 
                "-203327/1000000", 
                "107569/200000", 
                "-1506327/5000000", 
                "-723511/2000000", 
                "-6989469/10000000", 
                "3214541/5000000", 
                "-1893539/10000000", 
                "2175797/5000000", 
                "10637/10000000", 
                "-6163439/10000000", 
                "-34661/156250", 
                "280569/5000000", 
                "47493/10000000", 
                "301/100000", 
                "-5473/5000000", 
                "-14789/5000000", 
                "-987/2500000", 
                "1129/10000000", 
                "-67/10000000", 
                "1729/1250000", 
                "-1849/1250000", 
                "-6191/10000000", 
                "329/5000000", 
                "5857/10000000", 
                "443/2500000", 
                "-1517/1250000", 
                "-3/10000000", 
                "-2303/10000000", 
                "5039/2500000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1111571/2000000", 
                "-1375941/2500000", 
                "-519069/1000000", 
                "-8982213/10000000", 
                "1085159/5000000", 
                "-158519/250000", 
                "4569017/10000000", 
                "3308647/2500000", 
                "1609/156250", 
                "-3472019/5000000", 
                "-1046441/2000000", 
                "8393007/10000000", 
                "138263/312500", 
                "-357041/1250000", 
                "-4310413/10000000", 
                "-178721/2500000", 
                "-723511/2000000", 
                "310531/500000", 
                "-7184287/10000000", 
                "177087/400000", 
                "1709379/10000000", 
                "10637/10000000", 
                "-6163439/10000000", 
                "226779/1000000", 
                "-304757/10000000", 
                "-56623/10000000", 
                "-1713/2500000", 
                "25089/10000000", 
                "2127/1250000", 
                "-1709/2000000", 
                "611/1000000", 
                "201/625000", 
                "-14461/10000000", 
                "159/200000", 
                "3191/10000000", 
                "-1791/2000000", 
                "-891/10000000", 
                "-6099/5000000", 
                "2/15625", 
                "-3/10000000", 
                "-2303/10000000", 
                "-43/200000", 
                "20041/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1159431/1000000", 
                "3494901/10000000", 
                "1909839/5000000", 
                "-7483053/5000000", 
                "5500337/10000000", 
                "2053081/10000000", 
                "35627/156250", 
                "3498061/10000000", 
                "210933/5000000", 
                "1086923/5000000", 
                "-680729/5000000", 
                "533477/1250000", 
                "-191837/2500000", 
                "745667/10000000", 
                "2841531/5000000", 
                "-18157/100000", 
                "-1018271/2500000", 
                "1541513/5000000", 
                "2989431/10000000", 
                "2588763/10000000", 
                "6192847/10000000", 
                "16849/10000000", 
                "-147413/2000000", 
                "39/1000000", 
                "2023/10000000", 
                "6143/10000000", 
                "-16969/10000000", 
                "-433/1000000", 
                "1791/2000000", 
                "6757/10000000", 
                "-1369/5000000", 
                "643/5000000", 
                "59/100000", 
                "57/1000000", 
                "959/5000000", 
                "3667/5000000", 
                "51/2000000", 
                "79/500000", 
                "329/2000000", 
                "-627/2500000", 
                "-3087/10000000", 
                "63/1250000", 
                "561/10000000", 
                "2409/2500000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1111571/2000000", 
                "-1170619/2500000", 
                "1934217/10000000", 
                "550989/1000000", 
                "-3148233/5000000", 
                "-2151499/2500000", 
                "-1165709/2000000", 
                "97291/625000", 
                "2840637/5000000", 
                "6388191/5000000", 
                "3010429/5000000", 
                "-2345179/2500000", 
                "-78953/312500", 
                "-166507/1250000", 
                "-159083/250000", 
                "990493/2500000", 
                "-1845241/10000000", 
                "-476229/625000", 
                "2308949/10000000", 
                "1353043/2500000", 
                "669411/2000000", 
                "7357/2000000", 
                "1102657/10000000", 
                "-99543/156250", 
                "147607/1250000", 
                "34661/2000000", 
                "15711/5000000", 
                "1221/10000000", 
                "1153/5000000", 
                "1363/1250000", 
                "-2229/10000000", 
                "-91/100000", 
                "8759/10000000", 
                "3427/5000000", 
                "1583/10000000", 
                "1323/2500000", 
                "-13441/10000000", 
                "4411/5000000", 
                "4301/10000000", 
                "-1041/10000000", 
                "-1391/1250000", 
                "-911/2000000", 
                "-699/2500000", 
                "559/1250000", 
                "18913/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1159431/1000000", 
                "3494901/10000000", 
                "3756317/10000000", 
                "30162/78125", 
                "3876881/10000000", 
                "-1513267/1000000", 
                "35627/156250", 
                "785313/5000000", 
                "-471327/10000000", 
                "126041/312500", 
                "192247/10000000", 
                "533477/1250000", 
                "4311241/10000000", 
                "-54341/10000000", 
                "-6335687/10000000", 
                "2160621/5000000", 
                "-1005607/5000000", 
                "136429/1000000", 
                "151381/312500", 
                "316211/1000000", 
                "-109873/5000000", 
                "-19497/10000000", 
                "184281/5000000", 
                "-156217/2500000", 
                "129391/10000000", 
                "8743/5000000", 
                "-609/400000", 
                "-8479/10000000", 
                "-3651/5000000", 
                "329/625000", 
                "-2041/5000000", 
                "1741/10000000", 
                "7341/10000000", 
                "-147/500000", 
                "1967/10000000", 
                "5931/10000000", 
                "1547/10000000", 
                "-67/1000000", 
                "313/5000000", 
                "-2317/10000000", 
                "-1463/10000000", 
                "1947/10000000", 
                "501/10000000", 
                "3823/10000000", 
                "11/625000", 
                "1729/2000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-8919037/10000000", 
                "1980647/10000000", 
                "-1163841/2500000", 
                "66073/1000000", 
                "-5211831/10000000", 
                "308331/2500000", 
                "1116369/1250000", 
                "-787183/2000000", 
                "187459/2000000", 
                "-1255819/2500000", 
                "1667997/10000000", 
                "13637/200000", 
                "-264079/1250000", 
                "-1384853/5000000", 
                "135161/2000000", 
                "-372099/1000000", 
                "5032093/10000000", 
                "-2135067/2500000", 
                "-884517/2500000", 
                "-397707/5000000", 
                "-3342903/10000000", 
                "30411/10000000", 
                "-864681/10000000", 
                "-1469709/10000000", 
                "8937/312500", 
                "6607/2500000", 
                "10287/2500000", 
                "111/80000", 
                "-20187/10000000", 
                "-8971/10000000", 
                "4911/5000000", 
                "-1179/2500000", 
                "-183/625000", 
                "927/5000000", 
                "-4379/10000000", 
                "-1173/1250000", 
                "-1237/5000000", 
                "889/2500000", 
                "-149/500000", 
                "4813/10000000", 
                "881/2000000", 
                "-109/10000000", 
                "1169/10000000", 
                "-341/500000", 
                "411/2500000", 
                "-2297/5000000", 
                "2177/2000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1111571/2000000", 
                "-1375941/2500000", 
                "93057/500000", 
                "-5873637/10000000", 
                "-905819/2000000", 
                "-2424649/2500000", 
                "4569017/10000000", 
                "-8951003/10000000", 
                "-522747/2500000", 
                "1262997/1000000", 
                "2598409/10000000", 
                "8393007/10000000", 
                "-784843/10000000", 
                "-254467/1250000", 
                "3288997/10000000", 
                "-3397037/10000000", 
                "-312601/625000", 
                "3658681/5000000", 
                "785869/2000000", 
                "1229359/10000000", 
                "-7069897/10000000", 
                "-84911/10000000", 
                "1012157/2000000", 
                "-1032961/2500000", 
                "362813/5000000", 
                "64197/5000000", 
                "1513/5000000", 
                "23893/10000000", 
                "17701/10000000", 
                "8131/5000000", 
                "2459/2000000", 
                "93/156250", 
                "-4113/2000000", 
                "-2789/5000000", 
                "1223/10000000", 
                "-189/500000", 
                "1629/10000000", 
                "-617/2000000", 
                "-643/10000000", 
                "83/1250000", 
                "3361/10000000", 
                "-1147/5000000", 
                "-411/10000000", 
                "751/10000000", 
                "-1541/5000000", 
                "723/5000000", 
                "187/500000", 
                "19357/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1159431/1000000", 
                "3431789/10000000", 
                "1907031/5000000", 
                "30162/78125", 
                "3876881/10000000", 
                "384911/1000000", 
                "-14811517/10000000", 
                "785313/5000000", 
                "4830113/10000000", 
                "827403/10000000", 
                "3734927/10000000", 
                "-1788341/5000000", 
                "380283/5000000", 
                "3450907/5000000", 
                "-382789/10000000", 
                "360941/1000000", 
                "-1005607/5000000", 
                "4883937/10000000", 
                "1214349/10000000", 
                "-475553/2000000", 
                "2096059/10000000", 
                "-19497/10000000", 
                "184281/5000000", 
                "125627/2000000", 
                "-112461/10000000", 
                "-2771/5000000", 
                "-18473/10000000", 
                "859/10000000", 
                "19689/10000000", 
                "4117/10000000", 
                "-39/156250", 
                "3839/10000000", 
                "-1069/10000000", 
                "-323/10000000", 
                "39/125000", 
                "-2121/10000000", 
                "-647/10000000", 
                "163/2500000", 
                "-129/2000000", 
                "-2317/10000000", 
                "-1463/10000000", 
                "29/1000000", 
                "1989/10000000", 
                "3823/10000000", 
                "-231/10000000", 
                "2541/10000000", 
                "-137/5000000", 
                "891/5000000", 
                "8063/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1111571/2000000", 
                "585401/2500000", 
                "-280789/625000", 
                "550989/1000000", 
                "-3148233/5000000", 
                "-4897243/10000000", 
                "-4583997/5000000", 
                "97291/625000", 
                "-5360297/10000000", 
                "-1956207/2500000", 
                "727379/10000000", 
                "4795179/10000000", 
                "1354923/2500000", 
                "10823283/10000000", 
                "-1189071/1250000", 
                "1449547/2500000", 
                "-1845241/10000000", 
                "1036511/5000000", 
                "-1921801/2500000", 
                "-283997/2000000", 
                "3101533/5000000", 
                "7357/2000000", 
                "1102657/10000000", 
                "3176293/5000000", 
                "-318743/2500000", 
                "-7863/500000", 
                "-68719/10000000", 
                "-168/78125", 
                "21599/10000000", 
                "4563/10000000", 
                "-3431/1250000", 
                "133/10000000", 
                "641/1000000", 
                "15339/10000000", 
                "7309/10000000", 
                "3871/5000000", 
                "-4959/10000000", 
                "3941/10000000", 
                "2247/2500000", 
                "-1041/10000000", 
                "-1391/1250000", 
                "-1147/5000000", 
                "-4827/10000000", 
                "559/1250000", 
                "-1249/5000000", 
                "-91/2000000", 
                "-4703/10000000", 
                "-2391/10000000", 
                "853/10000000", 
                "17963/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-8919037/10000000", 
                "-962517/2000000", 
                "1560257/10000000", 
                "66073/1000000", 
                "-5211831/10000000", 
                "8753157/10000000", 
                "539979/2500000", 
                "-787183/2000000", 
                "-263201/1250000", 
                "-554581/10000000", 
                "-911281/2000000", 
                "-3224419/10000000", 
                "383839/5000000", 
                "-1862191/5000000", 
                "1910769/10000000", 
                "-668147/5000000", 
                "5032093/10000000", 
                "-3799589/10000000", 
                "-2106793/2500000", 
                "-1820321/10000000", 
                "-2914467/10000000", 
                "30411/10000000", 
                "-864681/10000000", 
                "1470567/10000000", 
                "-281541/10000000", 
                "-6183/1250000", 
                "903/400000", 
                "6491/10000000", 
                "-1933/2500000", 
                "-12093/10000000", 
                "81/2000000", 
                "-2149/10000000", 
                "-5627/10000000", 
                "-941/10000000", 
                "89/5000000", 
                "-2101/2500000", 
                "1929/10000000", 
                "-1561/5000000", 
                "3433/10000000", 
                "4813/10000000", 
                "881/2000000", 
                "587/5000000", 
                "17/10000000", 
                "-341/500000", 
                "-1407/5000000", 
                "-1681/10000000", 
                "-543/10000000", 
                "-4417/10000000", 
                "-3483/10000000", 
                "183/2500000", 
                "4977/5000000", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1111571/2000000", 
                "585401/2500000", 
                "-5317157/10000000", 
                "-5873637/10000000", 
                "-905819/2000000", 
                "86837/156250", 
                "-4583997/5000000", 
                "-8951003/10000000", 
                "9213/2000000", 
                "-2999/2500000", 
                "-1788173/5000000", 
                "4795179/10000000", 
                "-4026997/10000000", 
                "615569/500000", 
                "2008769/2500000", 
                "10177/400000", 
                "-312601/625000", 
                "4152991/10000000", 
                "1798197/2500000", 
                "-5895169/10000000", 
                "-1022917/2500000", 
                "-84911/10000000", 
                "1012157/2000000", 
                "32071/78125", 
                "-864247/10000000", 
                "-13509/1250000", 
                "-32879/5000000", 
                "-40499/10000000", 
                "-3087/10000000", 
                "543/2000000", 
                "-163/312500", 
                "8709/10000000", 
                "1171/1250000", 
                "-9097/5000000", 
                "1633/10000000", 
                "4461/10000000", 
                "9833/10000000", 
                "-259/5000000", 
                "-777/2500000", 
                "83/1250000", 
                "3361/10000000", 
                "-41/2500000", 
                "-581/2500000", 
                "751/10000000", 
                "-601/2000000", 
                "4439/10000000", 
                "-5141/10000000", 
                "-4657/10000000", 
                "853/10000000", 
                "-5557/10000000", 
                "587/5000000", 
                "8521/5000000", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-8919037/10000000", 
                "-962517/2000000", 
                "-5259813/10000000", 
                "1733473/2000000", 
                "141993/5000000", 
                "48621/250000", 
                "539979/2500000", 
                "-152473/5000000", 
                "-5615127/10000000", 
                "-576617/2000000", 
                "-1028867/10000000", 
                "-3224419/10000000", 
                "-633963/1250000", 
                "-2804529/10000000", 
                "-23629/500000", 
                "-7171/16000", 
                "5413369/10000000", 
                "-292379/1250000", 
                "-2268023/10000000", 
                "-2690503/10000000", 
                "-6436229/10000000", 
                "-471/312500", 
                "216157/1250000", 
                "-91/125000", 
                "-9429/2500000", 
                "-267/312500", 
                "1553/625000", 
                "2571/10000000", 
                "-10209/10000000", 
                "-927/1250000", 
                "3583/5000000", 
                "7/2000000", 
                "-269/312500", 
                "4511/10000000", 
                "-3563/10000000", 
                "-5283/10000000", 
                "807/2500000", 
                "1971/10000000", 
                "513/2500000", 
                "2233/5000000", 
                "1461/10000000", 
                "-4421/10000000", 
                "-4921/10000000", 
                "-351/1000000", 
                "289/10000000", 
                "-2353/5000000", 
                "13/500000", 
                "-129/5000000", 
                "-3483/10000000", 
                "53/1250000", 
                "441/10000000", 
                "879/10000000", 
                "9923/10000000", 
                0, 
                0, 
                0
            ], 
            [
                "-12666169/10000000", 
                "-2418069/5000000", 
                "-2642777/5000000", 
                "-3662451/5000000", 
                "-243883/2000000", 
                "3458623/5000000", 
                "1920553/2500000", 
                "540719/1250000", 
                "519067/2500000", 
                "-2465087/5000000", 
                "-1431957/5000000", 
                "71659/1250000", 
                "1177459/10000000", 
                "-7078221/10000000", 
                "6648421/10000000", 
                "-2347001/10000000", 
                "-1584337/10000000", 
                "-145457/1000000", 
                "-352603/2500000", 
                "291409/1250000", 
                "8923/16000", 
                "3061/625000", 
                "-322487/1000000", 
                "1623/2500000", 
                "8409/2500000", 
                "-1617/10000000", 
                "199/400000", 
                "2321/10000000", 
                "-31/625000", 
                "-1613/10000000", 
                "-2289/10000000", 
                "-1457/5000000", 
                "2781/10000000", 
                "921/5000000", 
                "-197/5000000", 
                "1091/10000000", 
                "-289/1000000", 
                "-87/1000000", 
                "-453/5000000", 
                "-13/125000", 
                "-63/400000", 
                "93/1250000", 
                "207/2500000", 
                "-31/5000000", 
                "-47/10000000", 
                "-277/10000000", 
                "-1/625000", 
                "-369/5000000", 
                "-49/10000000", 
                "-81/5000000", 
                "-291/10000000", 
                "-1029/10000000", 
                "-133/1250000", 
                "79/312500", 
                0, 
                0
            ], 
            [
                "-12666169/10000000", 
                "-2418069/5000000", 
                "-53729/400000", 
                "705227/1000000", 
                "-6093363/10000000", 
                "-6500669/10000000", 
                "1920553/2500000", 
                "-5037223/10000000", 
                "-1391753/10000000", 
                "3905639/10000000", 
                "225061/625000", 
                "71659/1250000", 
                "-60713/500000", 
                "-837683/1250000", 
                "-6566863/10000000", 
                "798451/10000000", 
                "303683/5000000", 
                "-12099/78125", 
                "5490961/10000000", 
                "632467/2000000", 
                "-1679841/5000000", 
                "-21459/10000000", 
                "12597/78125", 
                "-8577/31250", 
                "51259/1000000", 
                "34269/5000000", 
                "10103/10000000", 
                "-6313/10000000", 
                "-10643/5000000", 
                "3601/10000000", 
                "3353/10000000", 
                "-469/5000000", 
                "69/500000", 
                "-787/2500000", 
                "-1129/5000000", 
                "1163/5000000", 
                "-33/625000", 
                "341/2500000", 
                "-9/31250", 
                "-403/5000000", 
                "417/10000000", 
                "-17/500000", 
                "-869/10000000", 
                "-3/2500000", 
                "117/2000000", 
                "37/2500000", 
                "271/10000000", 
                "373/5000000", 
                "-49/10000000", 
                "-189/2000000", 
                "-551/5000000", 
                "-101/2500000", 
                "-89/5000000", 
                "-211/2500000", 
                "2383/10000000", 
                0
            ], 
            [
                "-12666169/10000000", 
                "-454661/5000000", 
                "-2468077/5000000", 
                "705227/1000000", 
                "-6093363/10000000", 
                "831951/1000000", 
                "-5662229/10000000", 
                "-5037223/10000000", 
                "-990049/5000000", 
                "-2854813/5000000", 
                "-11079/200000", 
                "-5609023/10000000", 
                "-170277/5000000", 
                "324059/500000", 
                "-43307/10000000", 
                "639367/2000000", 
                "303683/5000000", 
                "340039/625000", 
                "-858581/5000000", 
                "-4612571/10000000", 
                "-109579/10000000", 
                "-21459/10000000", 
                "12597/78125", 
                "2738249/10000000", 
                "-68213/1250000", 
                "-63719/10000000", 
                "-11759/5000000", 
                "-57/250000", 
                "22511/10000000", 
                "-71/1000000", 
                "-4227/10000000", 
                "4067/10000000", 
                "-11049/10000000", 
                "949/10000000", 
                "2331/10000000", 
                "-7097/10000000", 
                "1143/10000000", 
                "-2933/10000000", 
                "623/5000000", 
                "-403/5000000", 
                "417/10000000", 
                "-207/2500000", 
                "-431/10000000", 
                "-3/2500000", 
                "-1143/10000000", 
                "3/200000", 
                "-131/1000000", 
                "-401/10000000", 
                "17/1250000", 
                "29/5000000", 
                "-179/10000000", 
                "93/10000000", 
                "-89/5000000", 
                "-211/2500000", 
                "-239/2000000", 
                "1031/5000000"
            ]
        ], 
        [
            [
                "25758959/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1753429/2000000", 
                "13673841/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "2426127/1250000", 
                "4357233/10000000", 
                "1525899/1000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "2426127/1250000", 
                "4357233/10000000", 
                "4660361/10000000", 
                "7264947/5000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "2426127/1250000", 
                "4357233/10000000", 
                "-5402833/10000000", 
                "-47567/500000", 
                "14238719/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "2426127/1250000", 
                "4357233/10000000", 
                "-2556003/10000000", 
                "-2427061/5000000", 
                "3700109/10000000", 
                "13749557/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "234799/80000", 
                "12150959/10000000", 
                "186291/5000000", 
                "10871/400000", 
                "558813/10000000", 
                "428313/10000000", 
                "2125041/2000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1477729/10000000", 
                "297767/2500000", 
                "2255701/2000000", 
                "432341/10000000", 
                "3348913/5000000", 
                "360171/500000", 
                "4041011/10000000", 
                "23648161/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1477729/10000000", 
                "297767/2500000", 
                "771267/2000000", 
                "10607557/10000000", 
                "1739293/2000000", 
                "4595827/10000000", 
                "4041011/10000000", 
                "-86133/200000", 
                "4650541/2000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1477729/10000000", 
                "297767/2500000", 
                "2229589/10000000", 
                "5678589/10000000", 
                "13312079/10000000", 
                "3116539/10000000", 
                "4041011/10000000", 
                "-63821/100000", 
                "-8595449/10000000", 
                "5271519/2500000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1477729/10000000", 
                "297767/2500000", 
                "3044107/5000000", 
                "388717/10000000", 
                "3234391/5000000", 
                "150561/125000", 
                "4041011/10000000", 
                "-1457889/2000000", 
                "-3920361/5000000", 
                "-2046477/2000000", 
                "18436943/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "9078707/10000000", 
                "1241457/2000000", 
                "-175099/500000", 
                "-2554471/10000000", 
                "-5252401/10000000", 
                "-4025803/10000000", 
                "1872031/10000000", 
                "1531893/5000000", 
                "1841669/5000000", 
                "586483/1000000", 
                "9962467/10000000", 
                "16910697/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "6711363/5000000", 
                "-201431/1000000", 
                "6676529/10000000", 
                "2435051/5000000", 
                "-88554/78125", 
                "-8687859/10000000", 
                "839219/5000000", 
                "-4659177/10000000", 
                "-1120269/2000000", 
                "-128719/10000000", 
                "-218653/10000000", 
                "-2513999/10000000", 
                "862801/1250000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "3158217/5000000", 
                "-485213/2000000", 
                "399227/2500000", 
                "-6744743/10000000", 
                "373327/2000000", 
                "-9172883/10000000", 
                "1336303/10000000", 
                "1409723/10000000", 
                "-3268551/5000000", 
                "-164267/2500000", 
                "-2790313/2500000", 
                "697037/1250000", 
                "-1272567/2500000", 
                "30712607/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "9694229/10000000", 
                "8140009/10000000", 
                "896967/2500000", 
                "-1194241/5000000", 
                "-15297/2500000", 
                "3821961/10000000", 
                "-2463911/10000000", 
                "614889/1250000", 
                "-382103/1000000", 
                "-2643531/5000000", 
                "923779/2500000", 
                "5420871/10000000", 
                "3328617/10000000", 
                "-747819/2000000", 
                "6079479/5000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "14205469/10000000", 
                "-1292211/5000000", 
                "-1187033/10000000", 
                "2281537/5000000", 
                "-7752961/10000000", 
                "-1408113/2500000", 
                "876401/5000000", 
                "1235849/5000000", 
                "-74871/625000", 
                "-917287/5000000", 
                "4154037/10000000", 
                "8837379/10000000", 
                "7623431/5000000", 
                "1910517/2500000", 
                "647463/5000000", 
                "4595681/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "9694229/10000000", 
                "8140009/10000000", 
                "-3683/31250", 
                "4145919/10000000", 
                "3674759/10000000", 
                "-105227/1000000", 
                "-2463911/10000000", 
                "-465297/1000000", 
                "4140991/10000000", 
                "2898261/5000000", 
                "-2829707/10000000", 
                "5420871/10000000", 
                "3328617/10000000", 
                "-747819/2000000", 
                "-1053187/5000000", 
                "-1107511/2500000", 
                "2781391/2500000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "3158217/5000000", 
                "-485213/2000000", 
                "-2967373/5000000", 
                "3580567/10000000", 
                "-4186343/5000000", 
                "1046549/2500000", 
                "1336303/10000000", 
                "-1336903/2000000", 
                "97827/5000000", 
                "-9440163/10000000", 
                "-5990709/10000000", 
                "5576297/10000000", 
                "-1272567/2500000", 
                "-963831/500000", 
                "-15372573/10000000", 
                "423421/625000", 
                "-8506647/5000000", 
                "52357/5000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "14205469/10000000", 
                "-1292211/5000000", 
                "3982503/10000000", 
                "-2523957/10000000", 
                "-931707/1250000", 
                "-120459/200000", 
                "876401/5000000", 
                "-1628033/10000000", 
                "442441/2000000", 
                "4522407/10000000", 
                "41173/1000000", 
                "8837379/10000000", 
                "7623431/5000000", 
                "-4430919/10000000", 
                "-1122279/2000000", 
                "-395123/10000000", 
                "-154481/400000", 
                "40383/10000000", 
                "387357/1000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "6711363/5000000", 
                "-201431/1000000", 
                "-6622323/5000000", 
                "-9661123/10000000", 
                "370951/2500000", 
                "113729/1000000", 
                "839219/5000000", 
                "635713/2000000", 
                "3821327/10000000", 
                "-2705531/10000000", 
                "-4595831/10000000", 
                "-2513999/10000000", 
                "-1281861/2500000", 
                "-498453/2500000", 
                "134007/500000", 
                "-590611/5000000", 
                "1483081/5000000", 
                "-8693/5000000", 
                "-133/10000000", 
                "10063/5000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "14205469/10000000", 
                "-1292211/5000000", 
                "-7098761/10000000", 
                "-3171509/5000000", 
                "-438949/1000000", 
                "102099/500000", 
                "876401/5000000", 
                "-466863/2500000", 
                "42303/125000", 
                "448293/1250000", 
                "120617/2000000", 
                "8837379/10000000", 
                "-345431/250000", 
                "1412511/5000000", 
                "4576477/10000000", 
                "-143663/200000", 
                "649809/1000000", 
                "-20757/10000000", 
                "-107/10000000", 
                "12521/10000000", 
                "13499/5000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "14205469/10000000", 
                "-1292211/5000000", 
                "-328321/400000", 
                "-150697/312500", 
                "166233/2000000", 
                "-2384663/5000000", 
                "876401/5000000", 
                "733547/2000000", 
                "-1219907/10000000", 
                "-606509/5000000", 
                "1714217/5000000", 
                "8837379/10000000", 
                "-345431/250000", 
                "-1849593/2000000", 
                "4057483/10000000", 
                "539939/5000000", 
                "13389/62500", 
                "-10561/10000000", 
                "-1936793/5000000", 
                "12521/10000000", 
                "-9113/5000000", 
                "19917/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-12119087/10000000", 
                "2662557/10000000", 
                "11790917/10000000", 
                "8600721/10000000", 
                "7347209/10000000", 
                "351963/625000", 
                "1322401/5000000", 
                "263659/1000000", 
                "633951/2000000", 
                "1206667/10000000", 
                "2049741/10000000", 
                "15853/500000", 
                "12364629/10000000", 
                "264349/1000000", 
                "-1776721/5000000", 
                "2812813/10000000", 
                "-859061/2500000", 
                "24497/10000000", 
                "2101409/10000000", 
                "-877/1250000", 
                "-633/2500000", 
                "-5749/10000000", 
                "4679/5000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1028853/5000000", 
                "-8269607/10000000", 
                "1071373/2000000", 
                "-1428957/2000000", 
                "-796461/2000000", 
                "1098011/2000000", 
                "688203/1250000", 
                "4697149/10000000", 
                "1627647/2500000", 
                "5147921/5000000", 
                "16364821/10000000", 
                "-11744091/10000000", 
                "139607/400000", 
                "-3920557/10000000", 
                "-3299181/10000000", 
                "110841/1000000", 
                "14941369/10000000", 
                "-11683/1250000", 
                "-418783/1000000", 
                "13659/10000000", 
                "-15043/5000000", 
                "-2039/10000000", 
                "-121/5000000", 
                "25751/5000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-25901/10000000", 
                "272341/5000000", 
                "3686287/10000000", 
                "5510973/10000000", 
                "-193277/400000", 
                "97337/312500", 
                "684859/2000000", 
                "9997067/10000000", 
                "-1949533/2500000", 
                "8534153/10000000", 
                "6006639/10000000", 
                "734153/10000000", 
                "54079/100000", 
                "1204787/10000000", 
                "6503/250000", 
                "-9593113/10000000", 
                "-1636749/5000000", 
                "723/625000", 
                "4618887/5000000", 
                "601/400000", 
                "26249/5000000", 
                "-32637/10000000", 
                "21929/10000000", 
                "-14433/5000000", 
                "4883/1000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1028853/5000000", 
                "-8269607/10000000", 
                "-2583659/5000000", 
                "910381/1250000", 
                "1066649/2500000", 
                "-1054431/2000000", 
                "688203/1250000", 
                "55463/100000", 
                "5804267/10000000", 
                "9312603/10000000", 
                "8471823/5000000", 
                "-11744091/10000000", 
                "139607/400000", 
                "-3920557/10000000", 
                "1729899/1250000", 
                "-2876877/5000000", 
                "-65531/200000", 
                "-60829/10000000", 
                "4187593/10000000", 
                "13659/10000000", 
                "18807/10000000", 
                "-5893/2500000", 
                "-121/5000000", 
                "-5931/5000000", 
                "3147/1000000", 
                "7801/2000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-25901/10000000", 
                "272341/5000000", 
                "6373507/10000000", 
                "456751/2500000", 
                "1752141/10000000", 
                "-5475343/10000000", 
                "684859/2000000", 
                "-1186041/1250000", 
                "4204873/5000000", 
                "555327/5000000", 
                "5188399/5000000", 
                "734153/10000000", 
                "54079/100000", 
                "-1189073/10000000", 
                "-56261/2000000", 
                "2984853/2500000", 
                "4180597/10000000", 
                "-2003/500000", 
                "-105977/200000", 
                "601/400000", 
                "-29759/5000000", 
                "2087/1250000", 
                "21929/10000000", 
                "18243/5000000", 
                "-7891/5000000", 
                "-2857/2000000", 
                "18929/5000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-12119087/10000000", 
                "2662557/10000000", 
                "536213/2500000", 
                "391133/2500000", 
                "677709/500000", 
                "519443/500000", 
                "1322401/5000000", 
                "-787739/10000000", 
                "-947033/10000000", 
                "2332483/10000000", 
                "3962141/10000000", 
                "15853/500000", 
                "-2657309/2000000", 
                "-1607903/10000000", 
                "2161403/10000000", 
                "-2199277/10000000", 
                "236957/1250000", 
                "-5897/10000000", 
                "-1050671/5000000", 
                "-1637/5000000", 
                "2227/10000000", 
                "79/156250", 
                "-7907/10000000", 
                "-81/10000000", 
                "-197/2500000", 
                "63/1250000", 
                "-203/2000000", 
                "481/1000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-25901/10000000", 
                "272341/5000000", 
                "-6157657/10000000", 
                "120249/1000000", 
                "423567/2500000", 
                "46071/78125", 
                "684859/2000000", 
                "7745971/10000000", 
                "1937341/10000000", 
                "7172983/5000000", 
                "-321859/10000000", 
                "734153/10000000", 
                "-1007363/2500000", 
                "-89837/2500000", 
                "639351/2500000", 
                "8351409/10000000", 
                "1597933/2500000", 
                "-10491/2000000", 
                "-4618951/5000000", 
                "-5901/10000000", 
                "-13951/5000000", 
                "929/625000", 
                "-2799/1250000", 
                "18139/5000000", 
                "-6057/2000000", 
                "-2921/10000000", 
                "-12469/10000000", 
                "-41/500000", 
                "2827/1000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-25901/10000000", 
                "272341/5000000", 
                "-367811/5000000", 
                "-6230697/10000000", 
                "3067387/5000000", 
                "10363/1000000", 
                "684859/2000000", 
                "247149/5000000", 
                "1593851/2000000", 
                "-1810763/2500000", 
                "6193717/5000000", 
                "734153/10000000", 
                "-1007363/2500000", 
                "-2753207/10000000", 
                "40663/250000", 
                "-501297/400000", 
                "-672969/2500000", 
                "4601/5000000", 
                "331177/625000", 
                "-5901/10000000", 
                "14901/5000000", 
                "-211/200000", 
                "-2799/1250000", 
                "-14537/5000000", 
                "681/625000", 
                "7567/2500000", 
                "-1137/500000", 
                "-41/500000", 
                "-23183/10000000", 
                "8089/5000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-123997/5000000", 
                "6542167/10000000", 
                "-570391/625000", 
                "-3724899/10000000", 
                "-4061749/2500000", 
                "3440159/10000000", 
                "-7667371/10000000", 
                "-1274751/2000000", 
                "-2649339/10000000", 
                "1167693/5000000", 
                "-1267403/2000000", 
                "2229123/10000000", 
                "2031907/5000000", 
                "3021313/2000000", 
                "2117547/5000000", 
                "2225537/10000000", 
                "11101463/10000000", 
                "-44151/10000000", 
                "16151/100000", 
                "6883/2500000", 
                "11541/10000000", 
                "-4387/2500000", 
                "19831/5000000", 
                "24639/10000000", 
                "6931/2500000", 
                "-2753/625000", 
                "28323/5000000", 
                "8423/10000000", 
                "4717/5000000", 
                "-3891/2000000", 
                "11519/5000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-123997/5000000", 
                "6542167/10000000", 
                "-1266847/2000000", 
                "-3776271/5000000", 
                "-900011/10000000", 
                "-16582809/10000000", 
                "-7667371/10000000", 
                "-22567/156250", 
                "-134993/200000", 
                "-1668539/2500000", 
                "-206633/2000000", 
                "2229123/10000000", 
                "2031907/5000000", 
                "-539383/312500", 
                "-1339959/10000000", 
                "295897/2500000", 
                "-301591/500000", 
                "41831/10000000", 
                "1570289/2500000", 
                "6883/2500000", 
                "-20737/10000000", 
                "-3333/10000000", 
                "19831/5000000", 
                "-11047/5000000", 
                "26597/5000000", 
                "-1069/625000", 
                "26993/5000000", 
                "8423/10000000", 
                "-1887/1000000", 
                "-2111/2000000", 
                "2309/10000000", 
                "11461/5000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "8917597/5000000", 
                "1045539/1250000", 
                "5488929/5000000", 
                "4003823/5000000", 
                "-336531/1250000", 
                "-82541/400000", 
                "440491/500000", 
                "-2649113/5000000", 
                "-318481/500000", 
                "-655779/10000000", 
                "-556979/5000000", 
                "6248943/10000000", 
                "27244203/10000000", 
                "33467/2500000", 
                "-17981/1000000", 
                "4769881/10000000", 
                "834373/5000000", 
                "3843/1000000", 
                "7905651/10000000", 
                "2679/500000", 
                "-3649/5000000", 
                "-1657/1000000", 
                "75779/10000000", 
                "123/5000000", 
                "6107/10000000", 
                "-4527/10000000", 
                "829/1000000", 
                "-3913/5000000", 
                "69/5000000", 
                "439/10000000", 
                "-12997/10000000", 
                "-5877/5000000", 
                "15461/5000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-123997/5000000", 
                "6542167/10000000", 
                "-11697047/10000000", 
                "5719609/10000000", 
                "-13836451/10000000", 
                "-3461323/10000000", 
                "-7667371/10000000", 
                "2382729/5000000", 
                "-1139109/5000000", 
                "-1658633/2500000", 
                "-4619377/10000000", 
                "2229123/10000000", 
                "-16851/125000", 
                "2841921/2000000", 
                "2454783/2500000", 
                "-526187/625000", 
                "556611/1250000", 
                "-21243/10000000", 
                "-1615159/10000000", 
                "-7403/2000000", 
                "1193/250000", 
                "-4621/5000000", 
                "-40247/10000000", 
                "-2247/1000000", 
                "-18793/10000000", 
                "40367/10000000", 
                "-65551/10000000", 
                "-10517/10000000", 
                "659/1250000", 
                "9667/10000000", 
                "-3093/5000000", 
                "-11331/10000000", 
                "4393/10000000", 
                "2321/1250000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "671813/625000", 
                "-2702509/5000000", 
                "-175383/2000000", 
                "-908737/2500000", 
                "-1515357/10000000", 
                "-5176969/10000000", 
                "-27419/50000", 
                "1591907/5000000", 
                "475931/2000000", 
                "5504341/10000000", 
                "7583189/10000000", 
                "-91223/2500000", 
                "2916557/5000000", 
                "2642967/2500000", 
                "14074033/10000000", 
                "-155061/250000", 
                "15576171/10000000", 
                "-86271/10000000", 
                "-3/1000000", 
                "897/5000000", 
                "3769/10000000", 
                "-5577/10000000", 
                "-1383/10000000", 
                "887/1000000", 
                "52/78125", 
                "9039/10000000", 
                "1259/5000000", 
                "-207/500000", 
                "-1027/5000000", 
                "1283/5000000", 
                "2507/10000000", 
                "-1493/10000000", 
                "359/2500000", 
                "1347/5000000", 
                "10811/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "957213/5000000", 
                "2305963/10000000", 
                "26687/78125", 
                "-3159503/5000000", 
                "-2228107/5000000", 
                "3394301/10000000", 
                "543241/1000000", 
                "2384913/10000000", 
                "-2132983/5000000", 
                "-6208523/10000000", 
                "-25159/200000", 
                "3523609/5000000", 
                "-92027/625000", 
                "827013/5000000", 
                "-848757/2500000", 
                "6634713/10000000", 
                "169943/2000000", 
                "11361/10000000", 
                "-4137243/10000000", 
                "1521/2000000", 
                "-2783/1250000", 
                "7461/5000000", 
                "357/2500000", 
                "8833/5000000", 
                "-5619/2500000", 
                "-451/250000", 
                "161/400000", 
                "7/15625", 
                "673/1250000", 
                "-1211/10000000", 
                "653/10000000", 
                "-167/1000000", 
                "-33/2500000", 
                "-2751/10000000", 
                "-983/10000000", 
                "46/78125", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-123997/5000000", 
                "6542167/10000000", 
                "468459/2500000", 
                "-6442507/5000000", 
                "-3468993/5000000", 
                "-12461641/10000000", 
                "-7667371/10000000", 
                "-124319/400000", 
                "2135437/5000000", 
                "-819503/10000000", 
                "-8042641/10000000", 
                "2229123/10000000", 
                "-16851/125000", 
                "-567413/312500", 
                "-4512557/10000000", 
                "348891/2500000", 
                "-111341/2500000", 
                "3547/1250000", 
                "-251239/400000", 
                "-7403/2000000", 
                "-39033/10000000", 
                "5793/2000000", 
                "-40247/10000000", 
                "3033/1250000", 
                "-59003/10000000", 
                "6329/2500000", 
                "-1423/312500", 
                "-10517/10000000", 
                "1209/10000000", 
                "2189/2000000", 
                "-5947/5000000", 
                "-251/500000", 
                "4393/10000000", 
                "-13/25000", 
                "73/5000000", 
                "9/625000", 
                "557/312500", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "76577/400000", 
                "2305963/10000000", 
                "-4973789/10000000", 
                "1295663/2500000", 
                "2119689/10000000", 
                "-648147/1250000", 
                "543241/1000000", 
                "-2314477/5000000", 
                "784071/5000000", 
                "956443/5000000", 
                "-3019481/5000000", 
                "3523609/5000000", 
                "-92027/625000", 
                "827013/5000000", 
                "-525839/5000000", 
                "-1168757/2500000", 
                "-5771017/10000000", 
                "43603/10000000", 
                "4137161/10000000", 
                "1521/2000000", 
                "26039/10000000", 
                "-6351/10000000", 
                "357/2500000", 
                "-6293/2000000", 
                "5131/5000000", 
                "2739/5000000", 
                "-579/1000000", 
                "7/15625", 
                "-1277/2500000", 
                "261/1250000", 
                "-399/2500000", 
                "817/10000000", 
                "-33/2500000", 
                "809/10000000", 
                "-201/2000000", 
                "-329/5000000", 
                "-2617/10000000", 
                "5853/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "671813/625000", 
                "-2702509/5000000", 
                "-372909/1000000", 
                "275161/10000000", 
                "-2696451/5000000", 
                "-58999/5000000", 
                "-27419/50000", 
                "352009/2000000", 
                "178197/500000", 
                "989851/2500000", 
                "4246341/5000000", 
                "-91223/2500000", 
                "2916557/5000000", 
                "-4735351/2000000", 
                "141679/400000", 
                "-1560963/10000000", 
                "3920009/10000000", 
                "-14529/10000000", 
                "-1/1250000", 
                "897/5000000", 
                "-6659/10000000", 
                "-123/1250000", 
                "-1383/10000000", 
                "887/1000000", 
                "2257/2500000", 
                "57/80000", 
                "-137/5000000", 
                "-207/500000", 
                "3153/10000000", 
                "929/10000000", 
                "-617/5000000", 
                "661/2500000", 
                "359/2500000", 
                "-669/10000000", 
                "499/10000000", 
                "-341/2000000", 
                "2621/10000000", 
                "-481/2500000", 
                "5243/5000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "8917597/5000000", 
                "8364311/10000000", 
                "-689847/1000000", 
                "-5031993/10000000", 
                "4405333/5000000", 
                "6753103/10000000", 
                "440491/500000", 
                "4938/15625", 
                "118731/312500", 
                "-859173/2500000", 
                "-2918919/5000000", 
                "6248943/10000000", 
                "-20446071/10000000", 
                "-485641/625000", 
                "1305643/1250000", 
                "-1487/1600", 
                "9692249/10000000", 
                "-537/1000000", 
                "-988237/1250000", 
                "-14011/10000000", 
                "5303/5000000", 
                "12041/5000000", 
                "-4357/625000", 
                "-219/5000000", 
                "-447/500000", 
                "3251/5000000", 
                "-12049/10000000", 
                "5627/2000000", 
                "511/5000000", 
                "3249/10000000", 
                "237/156250", 
                "13717/10000000", 
                "-5399/2500000", 
                "301/1250000", 
                "1681/5000000", 
                "4609/10000000", 
                "1573/5000000", 
                "1277/2500000", 
                "4979/10000000", 
                "16719/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-35057/312500", 
                "-271749/200000", 
                "205979/625000", 
                "300497/1250000", 
                "-240787/2500000", 
                "-738223/10000000", 
                "786993/2500000", 
                "-1653493/5000000", 
                "-3975717/10000000", 
                "2621161/5000000", 
                "4452513/5000000", 
                "-11327957/10000000", 
                "3369621/2500000", 
                "33361/200000", 
                "-1121169/5000000", 
                "49889/125000", 
                "-257189/2000000", 
                "-14033/5000000", 
                "2530703/5000000", 
                "8281/2500000", 
                "-7783/10000000", 
                "-17673/10000000", 
                "22083/5000000", 
                "5219/10000000", 
                "27679/10000000", 
                "-13853/10000000", 
                "16501/5000000", 
                "-4889/10000000", 
                "-1613/10000000", 
                "-5129/10000000", 
                "117/2000000", 
                "529/10000000", 
                "613/2500000", 
                "-489/2000000", 
                "-329/2500000", 
                "-2071/10000000", 
                "-3233/10000000", 
                "-2279/10000000", 
                "-81/400000", 
                "-3031/10000000", 
                "1097/2000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-5375797/10000000", 
                "-14984339/10000000", 
                "-3559499/10000000", 
                "-11625669/10000000", 
                "-15155831/10000000", 
                "-2318861/5000000", 
                "280793/5000000", 
                "203561/1250000", 
                "738167/2500000", 
                "2309981/5000000", 
                "819047/1250000", 
                "-6993707/10000000", 
                "2479723/10000000", 
                "-2785497/10000000", 
                "1928717/10000000", 
                "-609009/1000000", 
                "502049/1250000", 
                "-22267/5000000", 
                "2664241/10000000", 
                "6921/5000000", 
                "12841/10000000", 
                "-13009/10000000", 
                "-377/2500000", 
                "1401/2500000", 
                "431/312500", 
                "4553/5000000", 
                "-2403/10000000", 
                "-113/250000", 
                "-3317/10000000", 
                "721/2500000", 
                "1083/10000000", 
                "-203/2500000", 
                "-89/2000000", 
                "-897/10000000", 
                "-31/2000000", 
                "-59/200000", 
                "221/1250000", 
                "-2159/10000000", 
                "-1051/10000000", 
                "-373/10000000", 
                "381/2000000", 
                "6723/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-5375797/10000000", 
                "-14984339/10000000", 
                "-12157311/10000000", 
                "8063/500000", 
                "-8416829/10000000", 
                "-1678749/1250000", 
                "280793/5000000", 
                "1303361/5000000", 
                "66843/312500", 
                "3487257/10000000", 
                "7219191/10000000", 
                "-6993707/10000000", 
                "2479723/10000000", 
                "-2785497/10000000", 
                "2779901/5000000", 
                "1394809/5000000", 
                "170851/400000", 
                "-32649/5000000", 
                "-2664451/10000000", 
                "6921/5000000", 
                "-9133/5000000", 
                "691/10000000", 
                "-377/2500000", 
                "14033/10000000", 
                "3499/10000000", 
                "1769/2000000", 
                "1197/2500000", 
                "-113/250000", 
                "437/1000000", 
                "467/10000000", 
                "-699/10000000", 
                "1159/10000000", 
                "-89/2000000", 
                "481/2500000", 
                "-43/2500000", 
                "-1829/10000000", 
                "-89/2500000", 
                "-3181/10000000", 
                "-1051/10000000", 
                "-373/10000000", 
                "381/2000000", 
                "-209/2000000", 
                "6641/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-35057/312500", 
                "-271749/200000", 
                "-2215541/10000000", 
                "-50503/312500", 
                "2583157/10000000", 
                "197991/1000000", 
                "786993/2500000", 
                "3505951/5000000", 
                "1053729/1250000", 
                "369957/2000000", 
                "196387/625000", 
                "-11327957/10000000", 
                "-12600527/10000000", 
                "-663563/2500000", 
                "142713/400000", 
                "-4575497/10000000", 
                "2752809/10000000", 
                "-49671/10000000", 
                "-5061529/10000000", 
                "-17601/10000000", 
                "3679/10000000", 
                "8353/10000000", 
                "-46533/10000000", 
                "4793/10000000", 
                "-18261/10000000", 
                "563/250000", 
                "-15471/5000000", 
                "-37/156250", 
                "2781/10000000", 
                "1769/2000000", 
                "-3/15625", 
                "-1737/10000000", 
                "-5971/10000000", 
                "439/10000000", 
                "-81/1250000", 
                "-583/5000000", 
                "3/50000", 
                "-261/2000000", 
                "-43/400000", 
                "157/10000000", 
                "-1187/10000000", 
                "1891/10000000", 
                "553/2500000", 
                "899/2000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-11991517/10000000", 
                "-3292359/5000000", 
                "-303743/500000", 
                "-4431223/10000000", 
                "-9111303/10000000", 
                "-1745883/2500000", 
                "-4775803/5000000", 
                "-2115933/10000000", 
                "-635953/2500000", 
                "-405041/1000000", 
                "-1720087/2500000", 
                "-1300937/5000000", 
                "-239073/5000000", 
                "107419/2000000", 
                "-180497/2500000", 
                "318207/10000000", 
                "-199759/2500000", 
                "1233/10000000", 
                "7/1250000", 
                "-8181/10000000", 
                "67/2000000", 
                "761/10000000", 
                "-79/625000", 
                "-203/10000000", 
                "413/10000000", 
                "-663/10000000", 
                "161/2000000", 
                "-529/1250000", 
                "-97/5000000", 
                "-309/5000000", 
                "127/5000000", 
                "23/1000000", 
                "43/2000000", 
                "489/10000000", 
                "111/5000000", 
                "11/10000000", 
                "13/200000", 
                "7/10000000", 
                "43/2000000", 
                "-409/10000000", 
                "-313/5000000", 
                "-11/1000000", 
                "-129/10000000", 
                "-819/10000000", 
                "1547/10000000", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "62247/200000", 
                "-727727/10000000", 
                "460123/2000000", 
                "3462663/10000000", 
                "-3128159/10000000", 
                "5691579/10000000", 
                "-2034623/2500000", 
                "-21358793/10000000", 
                "-2293429/10000000", 
                "5452803/10000000", 
                "-5694471/10000000", 
                "99017/312500", 
                "6411413/10000000", 
                "13633543/10000000", 
                "-120587/500000", 
                "-2134549/5000000", 
                "15303/80000", 
                "9929/5000000", 
                "2635083/5000000", 
                "-433/625000", 
                "6271/2000000", 
                "-17937/10000000", 
                "20849/10000000", 
                "-177/625000", 
                "8581/10000000", 
                "-9371/10000000", 
                "3347/10000000", 
                "-1887/5000000", 
                "-189/1000000", 
                "-1851/10000000", 
                "253/625000", 
                "-4713/5000000", 
                "117/250000", 
                "-511/5000000", 
                "467/2000000", 
                "17/1000000", 
                "371/10000000", 
                "377/5000000", 
                "873/10000000", 
                "-951/10000000", 
                "357/5000000", 
                "719/10000000", 
                "-93/200000", 
                "-1169/5000000", 
                "-103/10000000", 
                "2669/5000000", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "62247/200000", 
                "-727727/10000000", 
                "3999859/10000000", 
                "1133131/10000000", 
                "4683157/10000000", 
                "-4499721/10000000", 
                "-2034623/2500000", 
                "204331/1250000", 
                "-4283857/2000000", 
                "-3812559/5000000", 
                "2004403/10000000", 
                "99017/312500", 
                "6411413/10000000", 
                "-9351151/10000000", 
                "-83617/250000", 
                "9494079/10000000", 
                "-56354/78125", 
                "11147/2500000", 
                "-184903/2500000", 
                "-433/625000", 
                "-43/12500", 
                "11023/10000000", 
                "20849/10000000", 
                "-1201/10000000", 
                "-33/1250000", 
                "-973/2500000", 
                "6403/5000000", 
                "-1887/5000000", 
                "491/10000000", 
                "-13/50000", 
                "-2243/2500000", 
                "4973/10000000", 
                "117/250000", 
                "331/5000000", 
                "391/5000000", 
                "233/5000000", 
                "-441/5000000", 
                "-1/250000", 
                "2439/10000000", 
                "-951/10000000", 
                "357/5000000", 
                "-2353/5000000", 
                "-13/10000000", 
                "-1169/5000000", 
                "-103/10000000", 
                "-81/625000", 
                "2589/5000000", 
                0, 
                0, 
                0
            ], 
            [
                "62247/200000", 
                "-727727/10000000", 
                "-157979/400000", 
                "1073641/2500000", 
                "250757/2000000", 
                "4883513/10000000", 
                "-2034623/2500000", 
                "2291977/2000000", 
                "2676927/10000000", 
                "-4848563/2500000", 
                "-1498833/5000000", 
                "99017/312500", 
                "-2021223/2500000", 
                "2246189/2000000", 
                "1738291/2500000", 
                "2267979/10000000", 
                "97293/312500", 
                "-541/312500", 
                "-2635003/5000000", 
                "-12451/5000000", 
                "701/5000000", 
                "4581/5000000", 
                "-21123/10000000", 
                "-1399/10000000", 
                "-9653/10000000", 
                "1681/5000000", 
                "-5913/10000000", 
                "527/2000000", 
                "3213/5000000", 
                "-449/5000000", 
                "3617/10000000", 
                "129/1250000", 
                "-3563/10000000", 
                "7701/10000000", 
                "2801/10000000", 
                "1393/10000000", 
                "-2901/5000000", 
                "1037/10000000", 
                "1643/10000000", 
                "1633/10000000", 
                "-1849/5000000", 
                "-691/2000000", 
                "29/200000", 
                "127/2000000", 
                "-103/10000000", 
                "371/10000000", 
                "67/1250000", 
                "2649/5000000", 
                0, 
                0
            ], 
            [
                "62247/200000", 
                "-727727/10000000", 
                "1441563/5000000", 
                "-2536199/5000000", 
                "1008311/2000000", 
                "-5833/1000000", 
                "-2034623/2500000", 
                "272581/5000000", 
                "1469469/1250000", 
                "3395171/5000000", 
                "-920617/500000", 
                "99017/312500", 
                "-2021223/2500000", 
                "-9403/8000", 
                "-6250297/10000000", 
                "-5265427/10000000", 
                "-1702847/5000000", 
                "54253/10000000", 
                "147979/2000000", 
                "-12451/5000000", 
                "5813/10000000", 
                "7219/10000000", 
                "-21123/10000000", 
                "-303/1000000", 
                "-1321/2500000", 
                "299/2000000", 
                "-5051/5000000", 
                "527/2000000", 
                "-723/1250000", 
                "2941/10000000", 
                "139/1000000", 
                "437/1250000", 
                "-3563/10000000", 
                "-7693/10000000", 
                "169/1250000", 
                "83/1250000", 
                "2881/5000000", 
                "157/1250000", 
                "3209/10000000", 
                "1633/10000000", 
                "-1849/5000000", 
                "1969/10000000", 
                "-797/2500000", 
                "127/2000000", 
                "-103/10000000", 
                "43/1000000", 
                "49/1000000", 
                "-693/5000000", 
                "5113/10000000", 
                0
            ], 
            [
                "-23098661/10000000", 
                "335209/1000000", 
                "-80373/200000", 
                "-732837/2500000", 
                "-6027321/10000000", 
                "-923951/2000000", 
                "-4086477/10000000", 
                "-758601/2500000", 
                "-1824007/5000000", 
                "-1161717/2000000", 
                "-4933463/5000000", 
                "3678589/10000000", 
                "-395817/1250000", 
                "3557013/10000000", 
                "-239071/500000", 
                "1053621/5000000", 
                "-132293/250000", 
                "4789/1250000", 
                "37/5000000", 
                "-1893/2000000", 
                "2221/10000000", 
                "2521/5000000", 
                "1/15625", 
                "-4713/5000000", 
                "-8049/10000000", 
                "-8819/10000000", 
                "-793/10000000", 
                "197/1250000", 
                "-509/5000000", 
                "-3237/10000000", 
                "-37/10000000", 
                "-17/5000000", 
                "-3/2000000", 
                "-19/2500000", 
                "-53/312500", 
                "859/10000000", 
                "-47/5000000", 
                "479/5000000", 
                "-1353/10000000", 
                "309/10000000", 
                "-517/5000000", 
                "-957/10000000", 
                "-1119/10000000", 
                "-291/5000000", 
                "-127/5000000", 
                "-647/5000000", 
                "-829/5000000", 
                "-209/2000000", 
                "-683/5000000", 
                "1809/10000000"
            ]
        ], 
        [
            [
                "5175793/5000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "4305863/5000000", 
                "10936689/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "4305863/5000000", 
                "-664837/2500000", 
                "5304221/5000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "4305863/5000000", 
                "-664837/2500000", 
                "-1704143/5000000", 
                "401841/400000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "18789227/10000000", 
                "-2667619/5000000", 
                "-1709443/2500000", 
                "948123/2500000", 
                "8902259/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "18789227/10000000", 
                "-2667619/5000000", 
                "361767/625000", 
                "-5256807/10000000", 
                "171461/200000", 
                "2398549/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "18789227/10000000", 
                "1382371/2000000", 
                "-1883821/5000000", 
                "-5256807/10000000", 
                "171461/200000", 
                "588341/5000000", 
                "1045043/5000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "4281227/5000000", 
                "-544543/2000000", 
                "-1744749/5000000", 
                "9341621/10000000", 
                "17117/5000000", 
                "-1889307/10000000", 
                "-276123/2500000", 
                "4817589/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "4281227/5000000", 
                "-544543/2000000", 
                "4983737/5000000", 
                "-151609/5000000", 
                "-476071/10000000", 
                "1828663/10000000", 
                "-276123/2500000", 
                "-240879/1000000", 
                "4172157/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1654943/2500000", 
                "-10868223/10000000", 
                "-4224567/5000000", 
                "-923993/5000000", 
                "-200123/10000000", 
                "88117/250000", 
                "3322361/5000000", 
                "503677/1000000", 
                "-6287679/10000000", 
                "10344037/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1654943/2500000", 
                "-10868223/10000000", 
                "964529/10000000", 
                "-8594917/10000000", 
                "756937/10000000", 
                "-689651/2000000", 
                "3322361/5000000", 
                "-7963673/10000000", 
                "60907/500000", 
                "-10342917/10000000", 
                "9513/625000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "602213/2000000", 
                "1179171/2000000", 
                "78003/400000", 
                "680211/2500000", 
                "9661403/10000000", 
                "1326063/10000000", 
                "-998343/1000000", 
                "-115939/5000000", 
                "-3213/80000", 
                "-1143/10000000", 
                "-77643/5000000", 
                "47523/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "4281227/5000000", 
                "10330367/10000000", 
                "-108661/5000000", 
                "-151609/5000000", 
                "-476071/10000000", 
                "-32671/5000000", 
                "533833/2500000", 
                "-240879/1000000", 
                "-208607/500000", 
                "1/10000000", 
                "131/10000000", 
                "1593/10000000", 
                "5901/5000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1654943/2500000", 
                "-2776423/5000000", 
                "-3149127/2500000", 
                "-923993/5000000", 
                "-200123/10000000", 
                "7519323/10000000", 
                "-188381/10000000", 
                "503677/1000000", 
                "785957/1250000", 
                "-2068197/2000000", 
                "123847/10000000", 
                "-327/156250", 
                "-14973/10000000", 
                "217747/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "602213/2000000", 
                "457919/10000000", 
                "6193077/10000000", 
                "680211/2500000", 
                "9661403/10000000", 
                "-4024489/5000000", 
                "6053203/10000000", 
                "-115939/5000000", 
                "100409/2500000", 
                "-161/2000000", 
                "7669/1000000", 
                "-18277/10000000", 
                "257/500000", 
                "-13783/1000000", 
                "16769/5000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1654943/2500000", 
                "3578281/10000000", 
                "-10307497/10000000", 
                "-8594917/10000000", 
                "756937/10000000", 
                "819707/2000000", 
                "-783071/1250000", 
                "-7963673/10000000", 
                "-1218133/10000000", 
                "1034169/1000000", 
                "-97661/5000000", 
                "3953/1250000", 
                "1417/10000000", 
                "-44671/5000000", 
                "-7283/10000000", 
                "18579/5000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "602213/2000000", 
                "457919/10000000", 
                "586881/10000000", 
                "67389/100000", 
                "445967/625000", 
                "10354409/10000000", 
                "6053203/10000000", 
                "231883/5000000", 
                "1/2000000", 
                "967/5000000", 
                "7667/1000000", 
                "-18277/10000000", 
                "5139/10000000", 
                "138381/10000000", 
                "1599/10000000", 
                "-1319/1250000", 
                "29301/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1654943/2500000", 
                "-2776423/5000000", 
                "2297/10000", 
                "-2504483/2000000", 
                "91661/500000", 
                "-3647587/5000000", 
                "-188381/10000000", 
                "1463447/5000000", 
                "1501159/2000000", 
                "1292711/1250000", 
                "-28329/10000000", 
                "-327/156250", 
                "-14973/10000000", 
                "-213959/10000000", 
                "19149/10000000", 
                "10407/10000000", 
                "-11089/10000000", 
                "32209/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1654943/2500000", 
                "3578281/10000000", 
                "-4827651/10000000", 
                "-2504483/2000000", 
                "91661/500000", 
                "-3743027/10000000", 
                "-783071/1250000", 
                "1463447/5000000", 
                "-7505813/10000000", 
                "-2585861/2500000", 
                "-5391/1250000", 
                "3953/1250000", 
                "1417/10000000", 
                "88923/10000000", 
                "-3807/2500000", 
                "-10777/10000000", 
                "-11089/10000000", 
                "-1143/2500000", 
                "31883/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "3398657/10000000", 
                "-2793601/5000000", 
                "-186513/5000000", 
                "-104093/2000000", 
                "1826669/5000000", 
                "250717/5000000", 
                "2986649/2500000", 
                "-532627/1250000", 
                "-3690143/5000000", 
                "389/5000000", 
                "105747/10000000", 
                "-5157/5000000", 
                "5343/5000000", 
                "-1209/10000000", 
                "3327/10000000", 
                "-6223/10000000", 
                "6391/5000000", 
                "-11771/10000000", 
                "991/10000000", 
                "4269/2000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "3398657/10000000", 
                "199349/2000000", 
                "-1102043/2000000", 
                "-104093/2000000", 
                "1826669/5000000", 
                "10656207/10000000", 
                "-2711911/5000000", 
                "-532627/1250000", 
                "3690143/5000000", 
                "97/2000000", 
                "-53279/10000000", 
                "5723/10000000", 
                "-10967/10000000", 
                "9087/1000000", 
                "-6733/10000000", 
                "12921/10000000", 
                "6391/5000000", 
                "663/2500000", 
                "-1439/1250000", 
                "-403/500000", 
                "3953/2000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "3398657/10000000", 
                "199349/2000000", 
                "1277453/10000000", 
                "-2692651/5000000", 
                "3194677/5000000", 
                "-9277811/10000000", 
                "-2711911/5000000", 
                "8522023/10000000", 
                "-3/2000000", 
                "-317/2500000", 
                "-26633/5000000", 
                "5723/10000000", 
                "-10967/10000000", 
                "-44761/5000000", 
                "6907/5000000", 
                "-10083/10000000", 
                "-3349/2000000", 
                "8919/10000000", 
                "10289/10000000", 
                "-403/500000", 
                "-1199/1000000", 
                "15713/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-442941/1000000", 
                "-1568963/2500000", 
                "4141133/5000000", 
                "-101319/125000", 
                "1788187/5000000", 
                "94011/2500000", 
                "8296307/5000000", 
                "-5055313/10000000", 
                "-23389/20000", 
                "-5270101/5000000", 
                "222371/10000000", 
                "-1083/1250000", 
                "971/500000", 
                "27551/2500000", 
                "-121/10000000", 
                "-22519/10000000", 
                "6187/5000000", 
                "-89/40000", 
                "4623/5000000", 
                "24/15625", 
                "-2547/2500000", 
                "-1059/5000000", 
                "13708139/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-442941/1000000", 
                "4779857/5000000", 
                "-4073589/10000000", 
                "-101319/125000", 
                "3576373/10000000", 
                "14643213/10000000", 
                "-3906167/5000000", 
                "-5055313/10000000", 
                "11694509/10000000", 
                "658881/625000", 
                "-72067/5000000", 
                "357/1250000", 
                "-13469/10000000", 
                "24543/10000000", 
                "1/50000", 
                "29399/10000000", 
                "6187/5000000", 
                "1231/1000000", 
                "-20713/10000000", 
                "-7617/5000000", 
                "1297/1250000", 
                "-1059/5000000", 
                "-13708121/10000000", 
                "21987/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-442941/1000000", 
                "-1568963/2500000", 
                "-1033673/1000000", 
                "5239029/10000000", 
                "886359/2500000", 
                "12029/200000", 
                "8296307/5000000", 
                "-760009/1000000", 
                "-10225271/10000000", 
                "10542333/10000000", 
                "67253/10000000", 
                "-1083/1250000", 
                "971/500000", 
                "-22659/2000000", 
                "6999/10000000", 
                "391/625000", 
                "3681/2000000", 
                "-7419/10000000", 
                "-8249/10000000", 
                "24/15625", 
                "4497/10000000", 
                "-1173/1250000", 
                "-13708119/10000000", 
                "2319/2000000", 
                "81/40000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-442941/1000000", 
                "4779857/5000000", 
                "-3183517/5000000", 
                "-646177/1000000", 
                "7389461/10000000", 
                "-205283/156250", 
                "-7812333/10000000", 
                "63277/50000", 
                "146921/1000000", 
                "-421723/400000", 
                "2751/2500000", 
                "357/1250000", 
                "-13469/10000000", 
                "-21503/10000000", 
                "1447/1000000", 
                "-21719/10000000", 
                "-22279/10000000", 
                "13829/10000000", 
                "961/500000", 
                "-7617/5000000", 
                "-3989/5000000", 
                "1741/2500000", 
                "342703/250000", 
                "-4429/2500000", 
                "-831/2000000", 
                "13671/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-8256219/10000000", 
                "-3625943/5000000", 
                "400163/1250000", 
                "4466623/10000000", 
                "189557/1250000", 
                "208139/10000000", 
                "183873/312500", 
                "-560739/10000000", 
                "-242807/2500000", 
                "531/10000000", 
                "72149/10000000", 
                "-4961/5000000", 
                "477/2000000", 
                "-273/5000000", 
                "917/2000000", 
                "-637/1000000", 
                "157/200000", 
                "-5283/10000000", 
                "-341/1000000", 
                "2401/5000000", 
                "-73/1000000", 
                "-59/400000", 
                "3/10000000", 
                "711/5000000", 
                "77/250000", 
                "-351/5000000", 
                "651/2000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-218979/5000000", 
                "-3717681/10000000", 
                "-6350853/10000000", 
                "81397/125000", 
                "510703/2000000", 
                "8060797/10000000", 
                "-1482979/10000000", 
                "-7809293/10000000", 
                "2128863/10000000", 
                "241397/250000", 
                "-54399/5000000", 
                "7813/5000000", 
                "347/10000000", 
                "-41379/10000000", 
                "-5011/10000000", 
                "11381/5000000", 
                "597/400000", 
                "-1201/5000000", 
                "-3197/2000000", 
                "-33/250000", 
                "6493/5000000", 
                "-4269/10000000", 
                "916849/2500000", 
                "-27/312500", 
                "1161/10000000", 
                "-443/10000000", 
                "887/10000000", 
                "11731/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-218979/5000000", 
                "-3717681/10000000", 
                "8206939/10000000", 
                "-784411/2000000", 
                "2315459/5000000", 
                "-1768677/2500000", 
                "-1482979/10000000", 
                "5748289/10000000", 
                "-5698621/10000000", 
                "-1931287/2000000", 
                "6659/2000000", 
                "7813/5000000", 
                "347/10000000", 
                "40191/10000000", 
                "19/2500000", 
                "-24797/10000000", 
                "-9837/10000000", 
                "-8179/10000000", 
                "18591/10000000", 
                "-33/250000", 
                "-11271/10000000", 
                "3867/5000000", 
                "-3667389/10000000", 
                "3917/10000000", 
                "5617/10000000", 
                "-63/500000", 
                "887/10000000", 
                "-3233/5000000", 
                "2447/2500000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-442941/1000000", 
                "-4250231/5000000", 
                "-1720191/2000000", 
                "5239029/10000000", 
                "886359/2500000", 
                "14753793/10000000", 
                "-1523183/2000000", 
                "-760009/1000000", 
                "2045057/2000000", 
                "-10540781/10000000", 
                "-403/10000000", 
                "1469/1250000", 
                "-1031/1000000", 
                "891/40000", 
                "-477/312500", 
                "1479/1000000", 
                "3681/2000000", 
                "-889/1250000", 
                "-1703/2000000", 
                "-409/2500000", 
                "15921/10000000", 
                "-1173/1250000", 
                "342703/250000", 
                "-10391/10000000", 
                "-7397/5000000", 
                "123/1250000", 
                "-353/2000000", 
                "987/2000000", 
                "-1199/2500000", 
                "5911/5000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-442941/1000000", 
                "-8500463/10000000", 
                "1931149/2500000", 
                "-646177/1000000", 
                "7389461/10000000", 
                "-13252939/10000000", 
                "-1523183/2000000", 
                "63277/50000", 
                "-1469243/10000000", 
                "5269817/5000000", 
                "-77753/5000000", 
                "11751/10000000", 
                "-1031/1000000", 
                "-443/20000", 
                "19501/10000000", 
                "-141/250000", 
                "-22279/10000000", 
                "17063/10000000", 
                "16417/10000000", 
                "-409/2500000", 
                "-8559/5000000", 
                "1741/2500000", 
                "-13708131/10000000", 
                "427/1000000", 
                "37/100000", 
                "-507/10000000", 
                "-353/2000000", 
                "-3361/5000000", 
                "737/5000000", 
                "139/2000000", 
                "11801/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-218979/5000000", 
                "-5256257/10000000", 
                "-1287591/2500000", 
                "81397/125000", 
                "510703/2000000", 
                "266221/1000000", 
                "1550333/2000000", 
                "-7809293/10000000", 
                "-133053/625000", 
                "-9655233/10000000", 
                "139039/10000000", 
                "-2917/5000000", 
                "4099/5000000", 
                "21579/2500000", 
                "-969/5000000", 
                "-997/10000000", 
                "597/400000", 
                "-7741/5000000", 
                "-4647/10000000", 
                "12523/10000000", 
                "3681/10000000", 
                "-4269/10000000", 
                "-57303/156250", 
                "2509/5000000", 
                "1911/10000000", 
                "-497/1000000", 
                "-211/5000000", 
                "-1313/5000000", 
                "-13/10000000", 
                "5823/10000000", 
                "-909/2500000", 
                "303/400000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-8256219/10000000", 
                "4868579/10000000", 
                "-97747/156250", 
                "4466623/10000000", 
                "189557/1250000", 
                "2614673/5000000", 
                "-1352587/5000000", 
                "-560739/10000000", 
                "971229/10000000", 
                "341/10000000", 
                "-18441/5000000", 
                "229/500000", 
                "-289/2500000", 
                "62827/10000000", 
                "-819/2500000", 
                "5353/10000000", 
                "157/200000", 
                "-21/80000", 
                "-5713/10000000", 
                "-2489/10000000", 
                "4171/10000000", 
                "-59/400000", 
                "-1/10000000", 
                "711/5000000", 
                "-321/1250000", 
                "-341/10000000", 
                "27/2000000", 
                "913/10000000", 
                "-363/10000000", 
                "791/5000000", 
                "-123/2000000", 
                "131/10000000", 
                "3159/10000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-218979/5000000", 
                "4432303/5000000", 
                "-805257/5000000", 
                "-784411/2000000", 
                "2315459/5000000", 
                "-4762977/10000000", 
                "-5437349/10000000", 
                "5748289/10000000", 
                "1424651/2500000", 
                "9654801/10000000", 
                "-102441/10000000", 
                "-9299/10000000", 
                "-1597/1250000", 
                "-38831/2500000", 
                "4947/2500000", 
                "8701/10000000", 
                "-9837/10000000", 
                "19563/10000000", 
                "-5457/10000000", 
                "-9939/10000000", 
                "-2739/5000000", 
                "3867/5000000", 
                "3667391/10000000", 
                "-393/2000000", 
                "-1017/1250000", 
                "1607/5000000", 
                "1223/10000000", 
                "461/1250000", 
                "-877/2000000", 
                "-991/2500000", 
                "579/2500000", 
                "137/2000000", 
                "1189/10000000", 
                "3071/5000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-218979/5000000", 
                "-5256257/10000000", 
                "1564249/2000000", 
                "-2785211/10000000", 
                "198523/625000", 
                "-1875763/10000000", 
                "1550333/2000000", 
                "2061001/10000000", 
                "-489217/625000", 
                "9656233/10000000", 
                "-381/1250000", 
                "-2917/5000000", 
                "4099/5000000", 
                "-44041/5000000", 
                "371/500000", 
                "-9219/10000000", 
                "503/1250000", 
                "-1631/10000000", 
                "1167/2500000", 
                "12523/10000000", 
                "-5627/10000000", 
                "337/10000000", 
                "1833697/5000000", 
                "-619/1000000", 
                "71/625000", 
                "-257/2500000", 
                "-211/5000000", 
                "1437/10000000", 
                "-2199/10000000", 
                "-3287/10000000", 
                "6027/10000000", 
                "-4261/10000000", 
                "213/1250000", 
                "133/10000000", 
                "241/400000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-218979/5000000", 
                "4432303/5000000", 
                "-3196697/10000000", 
                "-2785211/10000000", 
                "198523/625000", 
                "1166911/2000000", 
                "-5437349/10000000", 
                "2061001/10000000", 
                "978433/1250000", 
                "-9655263/10000000", 
                "9909/2500000", 
                "-9299/10000000", 
                "-1597/1250000", 
                "39543/2500000", 
                "-309/2500000", 
                "-6429/10000000", 
                "503/1250000", 
                "4853/10000000", 
                "-119/1250000", 
                "-9939/10000000", 
                "74/78125", 
                "337/10000000", 
                "-3667399/10000000", 
                "-77/2500000", 
                "-1891/10000000", 
                "3917/10000000", 
                "1223/10000000", 
                "-1423/2500000", 
                "33/500000", 
                "2079/10000000", 
                "-4093/10000000", 
                "-1/1000000", 
                "-191/5000000", 
                "-111/625000", 
                "1001/10000000", 
                "2971/5000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-8256219/10000000", 
                "4868579/10000000", 
                "623969/1000000", 
                "-4489111/10000000", 
                "179333/625000", 
                "-4627381/10000000", 
                "-1352587/5000000", 
                "1121479/10000000", 
                "-1/10000000", 
                "-221/2500000", 
                "-36873/10000000", 
                "229/500000", 
                "-289/2500000", 
                "-12511/2000000", 
                "1793/2500000", 
                "-5779/10000000", 
                "-6327/10000000", 
                "2313/5000000", 
                "667/1250000", 
                "-2489/10000000", 
                "-3703/10000000", 
                "2421/10000000", 
                "-1/5000000", 
                "-311/1250000", 
                "-329/10000000", 
                "1561/10000000", 
                "27/2000000", 
                "-403/5000000", 
                "281/5000000", 
                "-521/10000000", 
                "323/2000000", 
                "637/10000000", 
                "213/10000000", 
                "-309/10000000", 
                "281/5000000", 
                "19/400000", 
                "597/2000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "3801637/2500000", 
                "1370853/5000000", 
                "3513837/10000000", 
                "980537/2000000", 
                "452141/312500", 
                "31029/156250", 
                "580467/5000000", 
                0, 
                0, 
                "-3/2500000", 
                "-1/6250", 
                "1131/10000000", 
                "49/2500000", 
                "-113/10000000", 
                "6389/5000000", 
                "-1779/2500000", 
                "12431/10000000", 
                "-2533/10000000", 
                "-1461/5000000", 
                "909/5000000", 
                "541/2000000", 
                "2733/5000000", 
                0, 
                "-9/5000000", 
                "-9/10000000", 
                "-13/5000000", 
                "453/2000000", 
                "677/10000000", 
                "1259/10000000", 
                "541/10000000", 
                "51/1000000", 
                "373/2500000", 
                "1939/10000000", 
                "51/400000", 
                "1177/5000000", 
                "199/1000000", 
                "517/5000000", 
                "359/500000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1066433/1250000", 
                "2320743/5000000", 
                "2974321/5000000", 
                "-1110369/625000", 
                "-918229/5000000", 
                "744233/1250000", 
                "1740319/5000000", 
                "-2372293/5000000", 
                0, 
                "103/1250000", 
                "16949/5000000", 
                "-159/312500", 
                "11/625000", 
                "29279/5000000", 
                "-239/625000", 
                "127/500000", 
                "47/156250", 
                "-1283/5000000", 
                "-37/125000", 
                "-187/10000000", 
                "-139/5000000", 
                "-1103/10000000", 
                "3/5000000", 
                "7343/10000000", 
                "-517/5000000", 
                "-27/2000000", 
                "-57/5000000", 
                "-1407/10000000", 
                "33/5000000", 
                "-2457/10000000", 
                "-39/2500000", 
                "-851/10000000", 
                "-37/1250000", 
                "-553/5000000", 
                "231/10000000", 
                "39/2000000", 
                "-759/5000000", 
                "-67/1250000", 
                "2731/10000000", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1706293/2000000", 
                "2320743/5000000", 
                "-1873521/1000000", 
                "-7457/1000000", 
                "-82193/5000000", 
                "-6228487/10000000", 
                "1740319/5000000", 
                "37067/156250", 
                "-821787/2000000", 
                "-13/400000", 
                "16953/5000000", 
                "-159/312500", 
                "11/625000", 
                "-58287/10000000", 
                "931/2500000", 
                "-1569/10000000", 
                "-1331/2500000", 
                "5149/10000000", 
                "2443/10000000", 
                "-187/10000000", 
                "-177/2500000", 
                "-89/1000000", 
                "-1/10000000", 
                "-577/2000000", 
                "4823/10000000", 
                "121/250000", 
                "-57/5000000", 
                "831/10000000", 
                "-1137/10000000", 
                "-3/100000", 
                "-2443/10000000", 
                "9/156250", 
                "-1471/10000000", 
                "787/10000000", 
                "-263/10000000", 
                "-223/2000000", 
                "-3/500000", 
                "-67/1250000", 
                "-323/10000000", 
                "339/1250000", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1408913/5000000", 
                "-328703/2500000", 
                "12827/50000", 
                "1789689/5000000", 
                "-13795131/10000000", 
                "-236679/1250000", 
                "4750867/5000000", 
                "-6756551/10000000", 
                "-5851337/5000000", 
                "227/5000000", 
                "61677/10000000", 
                "269/400000", 
                "21019/10000000", 
                "-443/2000000", 
                "-9239/5000000", 
                "-1749/5000000", 
                "-131/2500000", 
                "-17749/10000000", 
                "-209/10000000", 
                "289/250000", 
                "-77/500000", 
                "-389/1250000", 
                "3/5000000", 
                "259/2500000", 
                "3617/5000000", 
                "-3193/5000000", 
                "121/2000000", 
                "1859/10000000", 
                "691/2000000", 
                "-4107/10000000", 
                "-121/312500", 
                "-99/1250000", 
                "-271/2500000", 
                "-1751/10000000", 
                "-121/1000000", 
                "-2509/10000000", 
                "-49/1000000", 
                "-1687/10000000", 
                "-241/10000000", 
                "-17/625000", 
                "1351/5000000", 
                0, 
                0, 
                0
            ], 
            [
                "-1706293/2000000", 
                "-19301519/10000000", 
                "-26723/5000000", 
                "-7457/1000000", 
                "-82193/5000000", 
                "-22563/10000000", 
                "-7135011/10000000", 
                "37067/156250", 
                "2054459/5000000", 
                "-487/10000000", 
                "-66169/10000000", 
                "10999/10000000", 
                "-12717/10000000", 
                "17/1000000", 
                "-5471/10000000", 
                "6231/10000000", 
                "-1331/2500000", 
                "1687/10000000", 
                "5443/10000000", 
                "-117/2000000", 
                "-441/10000000", 
                "-89/1000000", 
                "-3/10000000", 
                "-577/2000000", 
                "-1491/5000000", 
                "-2421/10000000", 
                "-2747/10000000", 
                "-27/5000000", 
                "-1/100000", 
                "4303/10000000", 
                "4057/10000000", 
                "-639/10000000", 
                "-197/5000000", 
                "-33/5000000", 
                "-1143/10000000", 
                "-37/5000000", 
                "-3/500000", 
                "-67/1250000", 
                "-323/10000000", 
                "-91/2500000", 
                "-361/2500000", 
                "1133/5000000", 
                0, 
                0
            ], 
            [
                "-1408913/5000000", 
                "175507/625000", 
                "-20361/312500", 
                "1789689/5000000", 
                "-13795131/10000000", 
                "7350889/10000000", 
                "-49307/78125", 
                "-6756551/10000000", 
                "1170269/1000000", 
                "23/1000000", 
                "-30439/10000000", 
                "-1917/2000000", 
                "-4733/5000000", 
                "49013/10000000", 
                "-1631/1250000", 
                "6063/2500000", 
                "-131/2500000", 
                "2313/10000000", 
                "-17599/10000000", 
                "-5791/10000000", 
                "10123/10000000", 
                "-389/1250000", 
                "-1/2500000", 
                "259/2500000", 
                "-8411/10000000", 
                "-1133/2500000", 
                "-61/2500000", 
                "2773/10000000", 
                "-831/2500000", 
                "-3/100000", 
                "-5527/10000000", 
                "21/100000", 
                "-417/10000000", 
                "541/10000000", 
                "-107/400000", 
                "-97/1250000", 
                "-49/1000000", 
                "-1687/10000000", 
                "-241/10000000", 
                "-701/5000000", 
                "-73/2000000", 
                "-783/10000000", 
                "2159/10000000", 
                0
            ], 
            [
                "-1408913/5000000", 
                "175507/625000", 
                "112467/312500", 
                "21319/400000", 
                "-11304419/10000000", 
                "-10795893/10000000", 
                "-49307/78125", 
                "6756551/5000000", 
                "-1/625000", 
                "-339/5000000", 
                "-951/312500", 
                "-1917/2000000", 
                "-4733/5000000", 
                "-47779/10000000", 
                "-709/2500000", 
                "-15059/10000000", 
                "-25103/10000000", 
                "2373/2000000", 
                "1711/1250000", 
                "-5791/10000000", 
                "-1723/2000000", 
                "6159/10000000", 
                "-7/10000000", 
                "-579/625000", 
                "-2513/10000000", 
                "239/5000000", 
                "-61/2500000", 
                "-2151/5000000", 
                "481/10000000", 
                "-1107/2000000", 
                "13/5000000", 
                "-3393/10000000", 
                "-143/2500000", 
                "-13/156250", 
                "421/10000000", 
                "89/2500000", 
                "97/5000000", 
                "-1687/10000000", 
                "-341/2500000", 
                "-203/5000000", 
                "-73/2000000", 
                "-783/10000000", 
                "-203/2000000", 
                "381/2000000"
            ]
        ]
    ]
}

==> anc/k58i.js <==
{
    "admissible_graphs": [
        "6:", 
        "6:123", 
        "6:123124", 
        "6:123145", 
        "6:123456", 
        "6:123124125", 
        "6:123124134", 
        "6:123124135", 
        "6:123124156", 
        "6:123124345", 
        "6:123124356", 
        "6:123145246", 
        "6:123124125126", 
        "6:123124125134", 
        "6:123124125136", 
        "6:123124125345", 
        "6:123124125346", 
        "6:123124134156", 
        "6:123124134234", 
        "6:123124134235", 
        "6:123124134256", 
        "6:123124135145", 
        "6:123124135146", 
        "6:123124135236", 
        "6:123124135245", 
        "6:123124135246", 
        "6:123124135256", 
        "6:123124135456", 
        "6:123124156256", 
        "6:123124156345", 
        "6:123124156356", 
        "6:123124356456", 
        "6:123145246356", 
        "6:123124125126134", 
        "6:123124125126345", 
        "6:123124125134135", 
        "6:123124125134136", 
        "6:123124125134156", 
        "6:123124125134234", 
        "6:123124125134235", 
        "6:123124125134236", 
        "6:123124125134256", 
        "6:123124125134345", 
        "6:123124125134346", 
        "6:123124125134356", 
        "6:123124125136146", 
        "6:123124125136236", 
        "6:123124125136246", 
        "6:123124125136345", 
        "6:123124125136346", 
        "6:123124125136456", 
        "6:123124125345346", 
        "6:123124125346356", 
        "6:123124134156234", 
        "6:123124134156235", 
        "6:123124134156256", 
        "6:123124134235245", 
        "6:123124134235246", 
        "6:123124134235256", 
        "6:123124134235456", 
        "6:123124134256356", 
        "6:123124135145236", 
        "6:123124135145256", 
        "6:123124135146156", 
        "6:123124135146236", 
        "6:123124135146256", 
        "6:123124135146345", 
        "6:123124135146356", 
        "6:123124135236456", 
        "6:123124135245345", 
        "6:123124135245346", 
        "6:123124135245356", 
        "6:123124135246356", 
        "6:123124135256346", 
        "6:123124135256456", 
        "6:123124156256345", 
        "6:123124125126134135", 
        "6:123124125126134156", 
        "6:123124125126134234", 
        "6:123124125126134235", 
        "6:123124125126134256", 
        "6:123124125126134345", 
        "6:123124125126134356", 
        "6:123124125126345346", 
        "6:123124125134135145", 
        "6:123124125134135146", 
        "6:123124125134135234", 
        "6:123124125134135236", 
        "6:123124125134135245", 
        "6:123124125134135246", 
        "6:123124125134135456", 
        "6:123124125134136156", 
        "6:123124125134136234", 
        "6:123124125134136235", 
        "6:123124125134136245", 
        "6:123124125134136246", 
        "6:123124125134136256", 
        "6:123124125134136456", 
        "6:123124125134156234", 
        "6:123124125134156235", 
        "6:123124125134156236", 
        "6:123124125134156256", 
        "6:123124125134156345", 
        "6:123124125134156346", 
        "6:123124125134156356", 
        "6:123124125134234345", 
        "6:123124125134234346", 
        "6:123124125134234356", 
        "6:123124125134235345", 
        "6:123124125134235346", 
        "6:123124125134235456", 
        "6:123124125134236246", 
        "6:123124125134236256", 
        "6:123124125134236345", 
        "6:123124125134236346", 
        "6:123124125134236356", 
        "6:123124125134236456", 
        "6:123124125134256345", 
        "6:123124125134256346", 
        "6:123124125134256356", 
        "6:123124125134345346", 
        "6:123124125134345356", 
        "6:123124125134346356", 
        "6:123124125134356456", 
        "6:123124125136146156", 
        "6:123124125136146236", 
        "6:123124125136146256", 
        "6:123124125136146345", 
        "6:123124125136146346", 
        "6:123124125136146356", 
        "6:123124125136236345", 
        "6:123124125136236456", 
        "6:123124125136246345", 
        "6:123124125136246346", 
        "6:123124125136246356", 
        "6:123124125136345346", 
        "6:123124125136345456", 
        "6:123124125136346356", 
        "6:123124125136346456", 
        "6:123124125345346356", 
        "6:123124125346356456", 
        "6:123124134156234256", 
        "6:123124134156235245", 
        "6:123124134156235246", 
        "6:123124134156235256", 
        "6:123124134156235456", 
        "6:123124134235245345", 
        "6:123124134235245346", 
        "6:123124134235245356", 
        "6:123124134235246256", 
        "6:123124134235246356", 
        "6:123124134235256356", 
        "6:123124134235256456", 
        "6:123124135145236246", 
        "6:123124135145236256", 
        "6:123124135145236456", 
        "6:123124135145256346", 
        "6:123124135146156236", 
        "6:123124135146236245", 
        "6:123124135146236256", 
        "6:123124135146236346", 
        "6:123124135146236456", 
        "6:123124135146256345", 
        "6:123124135146256356", 
        "6:123124135146345346", 
        "6:123124135146345456", 
        "6:123124135146356456", 
        "6:123124135246356456", 
        "6:123124135256346456", 
        "6:123124156256345346", 
        "6:123124125126134135136", 
        "6:123124125126134135145", 
        "6:123124125126134135146", 
        "6:123124125126134135234", 
        "6:123124125126134135236", 
        "6:123124125126134135245", 
        "6:123124125126134135246", 
        "6:123124125126134135345", 
        "6:123124125126134135346", 
        "6:123124125126134135456", 
        "6:123124125126134156234", 
        "6:123124125126134156235", 
        "6:123124125126134156345", 
        "6:123124125126134234345", 
        "6:123124125126134234356", 
        "6:123124125126134235345", 
        "6:123124125126134235346", 
        "6:123124125126134235456", 
        "6:123124125126134256345", 
        "6:123124125126134345346", 
        "6:123124125126134345356", 
        "6:123124125126134356456", 
        "6:123124125126345346356", 
        "6:123124125134135145234", 
        "6:123124125134135145236", 
        "6:123124125134135146156", 
        "6:123124125134135146234", 
        "6:123124125134135146235", 
        "6:123124125134135146236", 
        "6:123124125134135146245", 
        "6:123124125134135146246", 
        "6:123124125134135146256", 
        "6:123124125134135146456", 
        "6:123124125134135234235", 
        "6:123124125134135234236", 
        "6:123124125134135234245", 
        "6:123124125134135234246", 
        "6:123124125134135234256", 
        "6:123124125134135234456", 
        "6:123124125134135236245", 
        "6:123124125134135236246", 
        "6:123124125134135236456", 
        "6:123124125134135245246", 
        "6:123124125134135245345", 
        "6:123124125134135245346", 
        "6:123124125134135245456", 
        "6:123124125134135246256", 
        "6:123124125134135246346", 
        "6:123124125134135246356", 
        "6:123124125134135246456", 
        "6:123124125134136156234", 
        "6:123124125134136156235", 
        "6:123124125134136156245", 
        "6:123124125134136156246", 
        "6:123124125134136156256", 
        "6:123124125134136156456", 
        "6:123124125134136234246", 
        "6:123124125134136234256", 
        "6:123124125134136234456", 
        "6:123124125134136235236", 
        "6:123124125134136235246", 
        "6:123124125134136235256", 
        "6:123124125134136235345", 
        "6:123124125134136235346", 
        "6:123124125134136235356", 
        "6:123124125134136235456", 
        "6:123124125134136245256", 
        "6:123124125134136245345", 
        "6:123124125134136245346", 
        "6:123124125134136245356", 
        "6:123124125134136245456", 
        "6:123124125134136246256", 
        "6:123124125134136246345", 
        "6:123124125134136246356", 
        "6:123124125134136246456", 
        "6:123124125134136256356", 
        "6:123124125134136256456", 
        "6:123124125134156234256", 
        "6:123124125134156234345", 
        "6:123124125134156234346", 
        "6:123124125134156234356", 
        "6:123124125134156235246", 
        "6:123124125134156235345", 
        "6:123124125134156235346", 
        "6:123124125134156235356", 
        "6:123124125134156235456", 
        "6:123124125134156236246", 
        "6:123124125134156236256", 
        "6:123124125134156236345", 
        "6:123124125134156236346", 
        "6:123124125134156236356", 
        "6:123124125134156236456", 
        "6:123124125134156256345", 
        "6:123124125134156256346", 
        "6:123124125134156256356", 
        "6:123124125134156345346", 
        "6:123124125134156345356", 
        "6:123124125134156346356", 
        "6:123124125134156356456", 
        "6:123124125134234356456", 
        "6:123124125134235345346", 
        "6:123124125134235345456", 
        "6:123124125134235346356", 
        "6:123124125134235346456", 
        "6:123124125134236246256", 
        "6:123124125134236246345", 
        "6:123124125134236246346", 
        "6:123124125134236246356", 
        "6:123124125134236256345", 
        "6:123124125134236256346", 
        "6:123124125134236256356", 
        "6:123124125134236256456", 
        "6:123124125134236345346", 
        "6:123124125134236345356", 
        "6:123124125134236345456", 
        "6:123124125134236346356", 
        "6:123124125134236346456", 
        "6:123124125134236356456", 
        "6:123124125134256345346", 
        "6:123124125134256345356", 
        "6:123124125134256346356", 
        "6:123124125134256356456", 
        "6:123124125134345356456", 
        "6:123124125134346356456", 
        "6:123124125136146156236", 
        "6:123124125136146156345", 
        "6:123124125136146236246", 
        "6:123124125136146236256", 
        "6:123124125136146236345", 
        "6:123124125136146236456", 
        "6:123124125136146256345", 
        "6:123124125136146256346", 
        "6:123124125136146256356", 
        "6:123124125136146345346", 
        "6:123124125136146345356", 
        "6:123124125136146356456", 
        "6:123124125136236345456", 
        "6:123124125136246345346", 
        "6:123124125136246345356", 
        "6:123124125136246346356", 
        "6:123124125136246356456", 
        "6:123124125136345346456", 
        "6:123124125345346356456", 
        "6:123124134156235245345", 
        "6:123124134156235245346", 
        "6:123124134156235245356", 
        "6:123124134156235246256", 
        "6:123124134156235246356", 
        "6:123124134235245346356", 
        "6:123124134235245356456", 
        "6:123124134235246256356", 
        "6:123124134235246356456", 
        "6:123124135145236246356", 
        "6:123124135145236256346", 
        "6:123124135145236256456", 
        "6:123124135146156236245", 
        "6:123124135146156236256", 
        "6:123124135146236245345", 
        "6:123124135146236256345", 
        "6:123124135146236256456", 
        "6:123124135146256345346", 
        "6:123124125126134135136145", 
        "6:123124125126134135136234", 
        "6:123124125126134135136245", 
        "6:123124125126134135136456", 
        "6:123124125126134135145234", 
        "6:123124125126134135145236", 
        "6:123124125126134135145345", 
        "6:123124125126134135145346", 
        "6:123124125126134135146156", 
        "6:123124125126134135146234", 
        "6:123124125126134135146235", 
        "6:123124125126134135146236", 
        "6:123124125126134135146256", 
        "6:123124125126134135146345", 
        "6:123124125126134135146356", 
        "6:123124125126134135234235", 
        "6:123124125126134135234236", 
        "6:123124125126134135234245", 
        "6:123124125126134135234246", 
        "6:123124125126134135234256", 
        "6:123124125126134135234345", 
        "6:123124125126134135234346", 
        "6:123124125126134135234356", 
        "6:123124125126134135234456", 
        "6:123124125126134135236245", 
        "6:123124125126134135236246", 
        "6:123124125126134135236345", 
        "6:123124125126134135236346", 
        "6:123124125126134135236456", 
        "6:123124125126134135245345", 
        "6:123124125126134135245346", 
        "6:123124125126134135245456", 
        "6:123124125126134135246256", 
        "6:123124125126134135246345", 
        "6:123124125126134135246346", 
        "6:123124125126134135246356", 
        "6:123124125126134135246456", 
        "6:123124125126134135345346", 
        "6:123124125126134135345456", 
        "6:123124125126134135346356", 
        "6:123124125126134135346456", 
        "6:123124125126134156234256", 
        "6:123124125126134156234345", 
        "6:123124125126134156234356", 
        "6:123124125126134156235246", 
        "6:123124125126134156235345", 
        "6:123124125126134156235346", 
        "6:123124125126134156345346", 
        "6:123124125126134156345356", 
        "6:123124125126134234345346", 
        "6:123124125126134234345356", 
        "6:123124125126134234356456", 
        "6:123124125126134235345346", 
        "6:123124125126134235345456", 
        "6:123124125126134235346356", 
        "6:123124125126134235346456", 
        "6:123124125126134256345346", 
        "6:123124125126134256345356", 
        "6:123124125126134345346356", 
        "6:123124125126134345356456", 
        "6:123124125126345346356456", 
        "6:123124125134135145234236", 
        "6:123124125134135145234256", 
        "6:123124125134135145236246", 
        "6:123124125134135145236456", 
        "6:123124125134135146156234", 
        "6:123124125134135146156236", 
        "6:123124125134135146156245", 
        "6:123124125134135146156246", 
        "6:123124125134135146156456", 
        "6:123124125134135146234235", 
        "6:123124125134135146234236", 
        "6:123124125134135146234245", 
        "6:123124125134135146234246", 
        "6:123124125134135146234256", 
        "6:123124125134135146234456", 
        "6:123124125134135146235236", 
        "6:123124125134135146235245", 
        "6:123124125134135146235246", 
        "6:123124125134135146235256", 
        "6:123124125134135146235456", 
        "6:123124125134135146236245", 
        "6:123124125134135146236246", 
        "6:123124125134135146236256", 
        "6:123124125134135146236456", 
        "6:123124125134135146245246", 
        "6:123124125134135146245256", 
        "6:123124125134135146245345", 
        "6:123124125134135146245346", 
        "6:123124125134135146245356", 
        "6:123124125134135146245456", 
        "6:123124125134135146246256", 
        "6:123124125134135146246346", 
        "6:123124125134135146246356", 
        "6:123124125134135146246456", 
        "6:123124125134135146256356", 
        "6:123124125134135146256456", 
        "6:123124125134135234235456", 
        "6:123124125134135234236256", 
        "6:123124125134135234236456", 
        "6:123124125134135234245346", 
        "6:123124125134135234245356", 
        "6:123124125134135234246256", 
        "6:123124125134135234246346", 
        "6:123124125134135234246356", 
        "6:123124125134135234246456", 
        "6:123124125134135234256356", 
        "6:123124125134135234256456", 
        "6:123124125134135236245246", 
        "6:123124125134135236245345", 
        "6:123124125134135236245346", 
        "6:123124125134135236245456", 
        "6:123124125134135236246256", 
        "6:123124125134135236246346", 
        "6:123124125134135236246356", 
        "6:123124125134135236246456", 
        "6:123124125134135245246345", 
        "6:123124125134135245246346", 
        "6:123124125134135245246356", 
        "6:123124125134135245246456", 
        "6:123124125134135245345456", 
        "6:123124125134135245346356", 
        "6:123124125134135245346456", 
        "6:123124125134135246256346", 
        "6:123124125134135246256456", 
        "6:123124125134135246346456", 
        "6:123124125134135246356456", 
        "6:123124125134136156234246", 
        "6:123124125134136156234256", 
        "6:123124125134136156234456", 
        "6:123124125134136156235236", 
        "6:123124125134136156235246", 
        "6:123124125134136156235256", 
        "6:123124125134136156235345", 
        "6:123124125134136156235346", 
        "6:123124125134136156235356", 
        "6:123124125134136156235456", 
        "6:123124125134136156245246", 
        "6:123124125134136156245256", 
        "6:123124125134136156245345", 
        "6:123124125134136156245346", 
        "6:123124125134136156245356", 
        "6:123124125134136156245456", 
        "6:123124125134136156246256", 
        "6:123124125134136156246345", 
        "6:123124125134136156246356", 
        "6:123124125134136156246456", 
        "6:123124125134136156256356", 
        "6:123124125134136156256456", 
        "6:123124125134136234246345", 
        "6:123124125134136234246356", 
        "6:123124125134136234256356", 
        "6:123124125134136234256456", 
        "6:123124125134136235236456", 
        "6:123124125134136235246345", 
        "6:123124125134136235246346", 
        "6:123124125134136235246356", 
        "6:123124125134136235246456", 
        "6:123124125134136235256345", 
        "6:123124125134136235256346", 
        "6:123124125134136235256356", 
        "6:123124125134136235256456", 
        "6:123124125134136235345356", 
        "6:123124125134136235345456", 
        "6:123124125134136235346456", 
        "6:123124125134136235356456", 
        "6:123124125134136245256345", 
        "6:123124125134136245256346", 
        "6:123124125134136245256356", 
        "6:123124125134136245345356", 
        "6:123124125134136245345456", 
        "6:123124125134136245346456", 
        "6:123124125134136245356456", 
        "6:123124125134136246256345", 
        "6:123124125134136246256356", 
        "6:123124125134136246256456", 
        "6:123124125134136246345456", 
        "6:123124125134136246356456", 
        "6:123124125134136256356456", 
        "6:123124125134156234256345", 
        "6:123124125134156234256346", 
        "6:123124125134156234256356", 
        "6:123124125134156234345356", 
        "6:123124125134156234346356", 
        "6:123124125134156234356456", 
        "6:123124125134156235246345", 
        "6:123124125134156235246346", 
        "6:123124125134156235246456", 
        "6:123124125134156235345346", 
        "6:123124125134156235345356", 
        "6:123124125134156235345456", 
        "6:123124125134156235346356", 
        "6:123124125134156235346456", 
        "6:123124125134156235356456", 
        "6:123124125134156236246256", 
        "6:123124125134156236246345", 
        "6:123124125134156236246346", 
        "6:123124125134156236246356", 
        "6:123124125134156236256345", 
        "6:123124125134156236256346", 
        "6:123124125134156236256356", 
        "6:123124125134156236256456", 
        "6:123124125134156236345346", 
        "6:123124125134156236345356", 
        "6:123124125134156236345456", 
        "6:123124125134156236346356", 
        "6:123124125134156236346456", 
        "6:123124125134156236356456", 
        "6:123124125134156256345346", 
        "6:123124125134156256345356", 
        "6:123124125134156256346356", 
        "6:123124125134156345356456", 
        "6:123124125134156346356456", 
        "6:123124125134235346356456", 
        "6:123124125134236246256345", 
        "6:123124125134236246256346", 
        "6:123124125134236246256356", 
        "6:123124125134236246345346", 
        "6:123124125134236246345356", 
        "6:123124125134236246346356", 
        "6:123124125134236246356456", 
        "6:123124125134236256345346", 
        "6:123124125134236256345356", 
        "6:123124125134236256345456", 
        "6:123124125134236256346356", 
        "6:123124125134236256346456", 
        "6:123124125134236256356456", 
        "6:123124125134236345356456", 
        "6:123124125134256346356456", 
        "6:123124125136146156236246", 
        "6:123124125136146156236345", 
        "6:123124125136146236246345", 
        "6:123124125136146236256345", 
        "6:123124125136146236256456", 
        "6:123124125136146236345456", 
        "6:123124125136146256345346", 
        "6:123124125136146256345356", 
        "6:123124125136146256356456", 
        "6:123124125136146345356456", 
        "6:123124125136246345356456", 
        "6:123124134156235245346356", 
        "6:123124134235245346356456", 
        "6:123124135145236246356456", 
        "6:123124135145236256346456", 
        "6:123124135146156236245256", 
        "6:123124135146156236245345", 
        "6:123124135146236256345456", 
        "6:123124125126134135136145146", 
        "6:123124125126134135136145234", 
        "6:123124125126134135136145236", 
        "6:123124125126134135136145245", 
        "6:123124125126134135136145246", 
        "6:123124125126134135136145456", 
        "6:123124125126134135136234235", 
        "6:123124125126134135136234245", 
        "6:123124125126134135136234256", 
        "6:123124125126134135136234456", 
        "6:123124125126134135136245246", 
        "6:123124125126134135136245345", 
        "6:123124125126134135136245346", 
        "6:123124125126134135136245456", 
        "6:123124125126134135145234236", 
        "6:123124125126134135145234256", 
        "6:123124125126134135145234346", 
        "6:123124125126134135145234356", 
        "6:123124125126134135145236246", 
        "6:123124125126134135145236345", 
        "6:123124125126134135145236346", 
        "6:123124125126134135145236456", 
        "6:123124125126134135145345346", 
        "6:123124125126134135145346356", 
        "6:123124125126134135146156234", 
        "6:123124125126134135146156236", 
        "6:123124125126134135146156345", 
        "6:123124125126134135146234235", 
        "6:123124125126134135146234236", 
        "6:123124125126134135146234256", 
        "6:123124125126134135146234345", 
        "6:123124125126134135146234356", 
        "6:123124125126134135146235236", 
        "6:123124125126134135146235245", 
        "6:123124125126134135146235246", 
        "6:123124125126134135146235256", 
        "6:123124125126134135146235345", 
        "6:123124125126134135146235346", 
        "6:123124125126134135146235356", 
        "6:123124125126134135146235456", 
        "6:123124125126134135146236245", 
        "6:123124125126134135146236256", 
        "6:123124125126134135146236345", 
        "6:123124125126134135146236346", 
        "6:123124125126134135146236356", 
        "6:123124125126134135146236456", 
        "6:123124125126134135146256345", 
        "6:123124125126134135146256356", 
        "6:123124125126134135146345346", 
        "6:123124125126134135146345356", 
        "6:123124125126134135146345456", 
        "6:123124125126134135146356456", 
        "6:123124125126134135234235346", 
        "6:123124125126134135234235456", 
        "6:123124125126134135234236345", 
        "6:123124125126134135234236356", 
        "6:123124125126134135234236456", 
        "6:123124125126134135234245346", 
        "6:123124125126134135234245356", 
        "6:123124125126134135234246345", 
        "6:123124125126134135234246356", 
        "6:123124125126134135234256345", 
        "6:123124125126134135234256346", 
        "6:123124125126134135234256356", 
        "6:123124125126134135234256456", 
        "6:123124125126134135234345346", 
        "6:123124125126134135234345356", 
        "6:123124125126134135234345456", 
        "6:123124125126134135234346356", 
        "6:123124125126134135234346456", 
        "6:123124125126134135234356456", 
        "6:123124125126134135236245345", 
        "6:123124125126134135236245346", 
        "6:123124125126134135236245456", 
        "6:123124125126134135236246345", 
        "6:123124125126134135236246346", 
        "6:123124125126134135236246356", 
        "6:123124125126134135236246456", 
        "6:123124125126134135236345346", 
        "6:123124125126134135236345456", 
        "6:123124125126134135236346356", 
        "6:123124125126134135236346456", 
        "6:123124125126134135245345346", 
        "6:123124125126134135245345456", 
        "6:123124125126134135245346356", 
        "6:123124125126134135245346456", 
        "6:123124125126134135246256345", 
        "6:123124125126134135246256346", 
        "6:123124125126134135246345346", 
        "6:123124125126134135246345356", 
        "6:123124125126134135246345456", 
        "6:123124125126134135246346356", 
        "6:123124125126134135246346456", 
        "6:123124125126134135246356456", 
        "6:123124125126134135345346356", 
        "6:123124125126134135345346456", 
        "6:123124125126134135346356456", 
        "6:123124125126134156234256345", 
        "6:123124125126134156234345346", 
        "6:123124125126134156234345356", 
        "6:123124125126134156234356456", 
        "6:123124125126134156235246345", 
        "6:123124125126134156235345346", 
        "6:123124125126134156235345356", 
        "6:123124125126134156235345456", 
        "6:123124125126134156235346456", 
        "6:123124125126134156345346356", 
        "6:123124125126134234345356456", 
        "6:123124125126134235345346356", 
        "6:123124125126134235345346456", 
        "6:123124125126134235346356456", 
        "6:123124125126134256345346356", 
        "6:123124125126134345346356456", 
        "6:123124125134135145234235245", 
        "6:123124125134135145234236246", 
        "6:123124125134135145234236256", 
        "6:123124125134135145234236456", 
        "6:123124125134135145234256356", 
        "6:123124125134135145236246256", 
        "6:123124125134135145236246346", 
        "6:123124125134135145236246356", 
        "6:123124125134135146156234235", 
        "6:123124125134135146156234236", 
        "6:123124125134135146156234245", 
        "6:123124125134135146156234246", 
        "6:123124125134135146156234256", 
        "6:123124125134135146156234456", 
        "6:123124125134135146156236245", 
        "6:123124125134135146156236246", 
        "6:123124125134135146156236456", 
        "6:123124125134135146156245246", 
        "6:123124125134135146156245345", 
        "6:123124125134135146156245346", 
        "6:123124125134135146156245456", 
        "6:123124125134135146156246256", 
        "6:123124125134135146156246346", 
        "6:123124125134135146156246356", 
        "6:123124125134135146156246456", 
        "6:123124125134135146234235246", 
        "6:123124125134135146234235256", 
        "6:123124125134135146234235456", 
        "6:123124125134135146234236245", 
        "6:123124125134135146234236246", 
        "6:123124125134135146234236256", 
        "6:123124125134135146234236456", 
        "6:123124125134135146234245256", 
        "6:123124125134135146234245356", 
        "6:123124125134135146234245456", 
        "6:123124125134135146234246256", 
        "6:123124125134135146234246356", 
        "6:123124125134135146234246456", 
        "6:123124125134135146234256356", 
        "6:123124125134135146234256456", 
        "6:123124125134135146235236246", 
        "6:123124125134135146235236456", 
        "6:123124125134135146235245246", 
        "6:123124125134135146235245346", 
        "6:123124125134135146235245356", 
        "6:123124125134135146235245456", 
        "6:123124125134135146235246256", 
        "6:123124125134135146235246346", 
        "6:123124125134135146235246356", 
        "6:123124125134135146235246456", 
        "6:123124125134135146235256356", 
        "6:123124125134135146235256456", 
        "6:123124125134135146236245246", 
        "6:123124125134135146236245256", 
        "6:123124125134135146236245345", 
        "6:123124125134135146236245346", 
        "6:123124125134135146236245356", 
        "6:123124125134135146236245456", 
        "6:123124125134135146236246256", 
        "6:123124125134135146236246346", 
        "6:123124125134135146236246356", 
        "6:123124125134135146236246456", 
        "6:123124125134135146236256356", 
        "6:123124125134135146236256456", 
        "6:123124125134135146245246256", 
        "6:123124125134135146245246345", 
        "6:123124125134135146245246356", 
        "6:123124125134135146245246456", 
        "6:123124125134135146245256345", 
        "6:123124125134135146245256346", 
        "6:123124125134135146245256356", 
        "6:123124125134135146245256456", 
        "6:123124125134135146245345456", 
        "6:123124125134135146245346356", 
        "6:123124125134135146245346456", 
        "6:123124125134135146245356456", 
        "6:123124125134135146246256346", 
        "6:123124125134135146246256356", 
        "6:123124125134135146246256456", 
        "6:123124125134135146246356456", 
        "6:123124125134135146256356456", 
        "6:123124125134135234236256356", 
        "6:123124125134135234236256456", 
        "6:123124125134135234245346356", 
        "6:123124125134135234245356456", 
        "6:123124125134135234246256346", 
        "6:123124125134135234246256356", 
        "6:123124125134135234246256456", 
        "6:123124125134135234246356456", 
        "6:123124125134135234256356456", 
        "6:123124125134135236245246345", 
        "6:123124125134135236245246346", 
        "6:123124125134135236245246356", 
        "6:123124125134135236245246456", 
        "6:123124125134135236245345456", 
        "6:123124125134135236245346356", 
        "6:123124125134135236245346456", 
        "6:123124125134135236246256346", 
        "6:123124125134135236246256456", 
        "6:123124125134135236246346456", 
        "6:123124125134135236246356456", 
        "6:123124125134135245246345346", 
        "6:123124125134135245246345356", 
        "6:123124125134135245246345456", 
        "6:123124125134135245246346356", 
        "6:123124125134135245246346456", 
        "6:123124125134135245246356456", 
        "6:123124125134135245346356456", 
        "6:123124125134135246256346356", 
        "6:123124125134135246256346456", 
        "6:123124125134136156234246256", 
        "6:123124125134136156234246345", 
        "6:123124125134136156234246356", 
        "6:123124125134136156234246456", 
        "6:123124125134136156234256356", 
        "6:123124125134136156234256456", 
        "6:123124125134136156235236246", 
        "6:123124125134136156235236456", 
        "6:123124125134136156235246256", 
        "6:123124125134136156235246345", 
        "6:123124125134136156235246346", 
        "6:123124125134136156235246356", 
        "6:123124125134136156235246456", 
        "6:123124125134136156235256345", 
        "6:123124125134136156235256346", 
        "6:123124125134136156235256456", 
        "6:123124125134136156235345356", 
        "6:123124125134136156235345456", 
        "6:123124125134136156235346356", 
        "6:123124125134136156235346456", 
        "6:123124125134136156235356456", 
        "6:123124125134136156245246345", 
        "6:123124125134136156245246346", 
        "6:123124125134136156245246356", 
        "6:123124125134136156245246456", 
        "6:123124125134136156245256345", 
        "6:123124125134136156245256346", 
        "6:123124125134136156245256356", 
        "6:123124125134136156245345356", 
        "6:123124125134136156245345456", 
        "6:123124125134136156245346456", 
        "6:123124125134136156245356456", 
        "6:123124125134136156246256345", 
        "6:123124125134136156246256356", 
        "6:123124125134136156246256456", 
        "6:123124125134136156246345456", 
        "6:123124125134136156246356456", 
        "6:123124125134136234246356456", 
        "6:123124125134136234256356456", 
        "6:123124125134136235246345356", 
        "6:123124125134136235246345456", 
        "6:123124125134136235246346456", 
        "6:123124125134136235246356456", 
        "6:123124125134136235256345356", 
        "6:123124125134136235256345456", 
        "6:123124125134136235256346456", 
        "6:123124125134136235256356456", 
        "6:123124125134136235345356456", 
        "6:123124125134136245256345356", 
        "6:123124125134136245256346356", 
        "6:123124125134136245256346456", 
        "6:123124125134136245345356456", 
        "6:123124125134136246256345356", 
        "6:123124125134136246256345456", 
        "6:123124125134136246256356456", 
        "6:123124125134156234256345356", 
        "6:123124125134156234256346356", 
        "6:123124125134156235246345346", 
        "6:123124125134156235246345456", 
        "6:123124125134156235246346356", 
        "6:123124125134156235246346456", 
        "6:123124125134156235345346456", 
        "6:123124125134156235346356456", 
        "6:123124125134156236246256345", 
        "6:123124125134156236246256346", 
        "6:123124125134156236246345346", 
        "6:123124125134156236246345356", 
        "6:123124125134156236246346356", 
        "6:123124125134156236246356456", 
        "6:123124125134156236256345346", 
        "6:123124125134156236256345456", 
        "6:123124125134156236256346456", 
        "6:123124125134156236345356456", 
        "6:123124125134156256345346356", 
        "6:123124125134236246256345346", 
        "6:123124125134236246256345356", 
        "6:123124125134236246345356456", 
        "6:123124125136146156236246256", 
        "6:123124125136146156236246345", 
        "6:123124125136146236256345456", 
        "6:123124135146156236245256345", 
        "6:123124125126134135136145146156", 
        "6:123124125126134135136145146234", 
        "6:123124125126134135136145146235", 
        "6:123124125126134135136145146256", 
        "6:123124125126134135136145234236", 
        "6:123124125126134135136145234246", 
        "6:123124125126134135136145234256", 
        "6:123124125126134135136145234456", 
        "6:123124125126134135136145236245", 
        "6:123124125126134135136145236246", 
        "6:123124125126134135136145236456", 
        "6:123124125126134135136145245246", 
        "6:123124125126134135136145245346", 
        "6:123124125126134135136145245456", 
        "6:123124125126134135136145246256", 
        "6:123124125126134135136145246346", 
        "6:123124125126134135136145246356", 
        "6:123124125126134135136145246456", 
        "6:123124125126134135136234235236", 
        "6:123124125126134135136234235246", 
        "6:123124125126134135136234235456", 
        "6:123124125126134135136234245246", 
        "6:123124125126134135136234245256", 
        "6:123124125126134135136234245346", 
        "6:123124125126134135136234245356", 
        "6:123124125126134135136234245456", 
        "6:123124125126134135136234256356", 
        "6:123124125126134135136234256456", 
        "6:123124125126134135136245246256", 
        "6:123124125126134135136245246345", 
        "6:123124125126134135136245246356", 
        "6:123124125126134135136245246456", 
        "6:123124125126134135136245345456", 
        "6:123124125126134135136245346456", 
        "6:123124125126134135145234235245", 
        "6:123124125126134135145234235345", 
        "6:123124125126134135145234236246", 
        "6:123124125126134135145234236256", 
        "6:123124125126134135145234236346", 
        "6:123124125126134135145234236356", 
        "6:123124125126134135145234236456", 
        "6:123124125126134135145234256346", 
        "6:123124125126134135145234256356", 
        "6:123124125126134135145234346356", 
        "6:123124125126134135145234356456", 
        "6:123124125126134135145236246345", 
        "6:123124125126134135145236246346", 
        "6:123124125126134135145236246356", 
        "6:123124125126134135145236345346", 
        "6:123124125126134135145236345456", 
        "6:123124125126134135145236346356", 
        "6:123124125126134135145236346456", 
        "6:123124125126134135145345346356", 
        "6:123124125126134135145346356456", 
        "6:123124125126134135146156234235", 
        "6:123124125126134135146156234236", 
        "6:123124125126134135146156234256", 
        "6:123124125126134135146156234345", 
        "6:123124125126134135146156234356", 
        "6:123124125126134135146156236245", 
        "6:123124125126134135146156236345", 
        "6:123124125126134135146156236346", 
        "6:123124125126134135146156345346", 
        "6:123124125126134135146156345456", 
        "6:123124125126134135146234235246", 
        "6:123124125126134135146234235256", 
        "6:123124125126134135146234235346", 
        "6:123124125126134135146234235356", 
        "6:123124125126134135146234235456", 
        "6:123124125126134135146234236245", 
        "6:123124125126134135146234236256", 
        "6:123124125126134135146234236345", 
        "6:123124125126134135146234236356", 
        "6:123124125126134135146234236456", 
        "6:123124125126134135146234256345", 
        "6:123124125126134135146234256356", 
        "6:123124125126134135146234345346", 
        "6:123124125126134135146234345356", 
        "6:123124125126134135146234345456", 
        "6:123124125126134135146234356456", 
        "6:123124125126134135146235236246", 
        "6:123124125126134135146235236345", 
        "6:123124125126134135146235236346", 
        "6:123124125126134135146235236356", 
        "6:123124125126134135146235236456", 
        "6:123124125126134135146235245346", 
        "6:123124125126134135146235245356", 
        "6:123124125126134135146235245456", 
        "6:123124125126134135146235246256", 
        "6:123124125126134135146235246345", 
        "6:123124125126134135146235246356", 
        "6:123124125126134135146235256345", 
        "6:123124125126134135146235256346", 
        "6:123124125126134135146235256356", 
        "6:123124125126134135146235256456", 
        "6:123124125126134135146235345346", 
        "6:123124125126134135146235345356", 
        "6:123124125126134135146235345456", 
        "6:123124125126134135146235346356", 
        "6:123124125126134135146235346456", 
        "6:123124125126134135146235356456", 
        "6:123124125126134135146236245256", 
        "6:123124125126134135146236245345", 
        "6:123124125126134135146236245356", 
        "6:123124125126134135146236256345", 
        "6:123124125126134135146236256346", 
        "6:123124125126134135146236256356", 
        "6:123124125126134135146236256456", 
        "6:123124125126134135146236345346", 
        "6:123124125126134135146236345356", 
        "6:123124125126134135146236345456", 
        "6:123124125126134135146236346356", 
        "6:123124125126134135146236346456", 
        "6:123124125126134135146236356456", 
        "6:123124125126134135146256345346", 
        "6:123124125126134135146256345356", 
        "6:123124125126134135146256345456", 
        "6:123124125126134135146256356456", 
        "6:123124125126134135146345346356", 
        "6:123124125126134135146345356456", 
        "6:123124125126134135234235346356", 
        "6:123124125126134135234235346456", 
        "6:123124125126134135234236345356", 
        "6:123124125126134135234236345456", 
        "6:123124125126134135234236356456", 
        "6:123124125126134135234245346356", 
        "6:123124125126134135234245356456", 
        "6:123124125126134135234246345346", 
        "6:123124125126134135234246345356", 
        "6:123124125126134135234246345456", 
        "6:123124125126134135234246356456", 
        "6:123124125126134135234256345346", 
        "6:123124125126134135234256345356", 
        "6:123124125126134135234256345456", 
        "6:123124125126134135234256346356", 
        "6:123124125126134135234256346456", 
        "6:123124125126134135234256356456", 
        "6:123124125126134135234345356456", 
        "6:123124125126134135234346356456", 
        "6:123124125126134135236245345346", 
        "6:123124125126134135236245345456", 
        "6:123124125126134135236245346356", 
        "6:123124125126134135236245346456", 
        "6:123124125126134135236246345346", 
        "6:123124125126134135236246345356", 
        "6:123124125126134135236246345456", 
        "6:123124125126134135236246346356", 
        "6:123124125126134135236246346456", 
        "6:123124125126134135236246356456", 
        "6:123124125126134135236345346356", 
        "6:123124125126134135236345346456", 
        "6:123124125126134135236346356456", 
        "6:123124125126134135245345346356", 
        "6:123124125126134135245345346456", 
        "6:123124125126134135245346356456", 
        "6:123124125126134135246256345346", 
        "6:123124125126134135246256345456", 
        "6:123124125126134135246256346356", 
        "6:123124125126134135246345346356", 
        "6:123124125126134135246345346456", 
        "6:123124125126134135246345356456", 
        "6:123124125126134135246346356456", 
        "6:123124125126134135345346356456", 
        "6:123124125126134156234256345346", 
        "6:123124125126134156234256345356", 
        "6:123124125126134156234345346356", 
        "6:123124125126134156234345356456", 
        "6:123124125126134156235246345346", 
        "6:123124125126134156235246345456", 
        "6:123124125126134156235345346356", 
        "6:123124125126134156235345346456", 
        "6:123124125126134156345346356456", 
        "6:123124125126134235345346356456", 
        "6:123124125126134256345346356456", 
        "6:123124125134135145234235245346", 
        "6:123124125134135145234236246256", 
        "6:123124125134135145234236246346", 
        "6:123124125134135145234236246356", 
        "6:123124125134135145234236256356", 
        "6:123124125134135145234236256456", 
        "6:123124125134135145234256356456", 
        "6:123124125134135145236246256346", 
        "6:123124125134135145236246356456", 
        "6:123124125134135146156234235246", 
        "6:123124125134135146156234235456", 
        "6:123124125134135146156234236245", 
        "6:123124125134135146156234236246", 
        "6:123124125134135146156234236256", 
        "6:123124125134135146156234236456", 
        "6:123124125134135146156234245256", 
        "6:123124125134135146156234245346", 
        "6:123124125134135146156234245356", 
        "6:123124125134135146156234245456", 
        "6:123124125134135146156234246256", 
        "6:123124125134135146156234246356", 
        "6:123124125134135146156234246456", 
        "6:123124125134135146156234256356", 
        "6:123124125134135146156234256456", 
        "6:123124125134135146156236245246", 
        "6:123124125134135146156236245345", 
        "6:123124125134135146156236245346", 
        "6:123124125134135146156236245456", 
        "6:123124125134135146156236246256", 
        "6:123124125134135146156236246346", 
        "6:123124125134135146156236246356", 
        "6:123124125134135146156236246456", 
        "6:123124125134135146156245246256", 
        "6:123124125134135146156245246345", 
        "6:123124125134135146156245246346", 
        "6:123124125134135146156245246356", 
        "6:123124125134135146156245246456", 
        "6:123124125134135146156245345456", 
        "6:123124125134135146156245346356", 
        "6:123124125134135146156245346456", 
        "6:123124125134135146156246256346", 
        "6:123124125134135146156246256456", 
        "6:123124125134135146156246356456", 
        "6:123124125134135146234235246356", 
        "6:123124125134135146234235246456", 
        "6:123124125134135146234235256456", 
        "6:123124125134135146234236245346", 
        "6:123124125134135146234236245356", 
        "6:123124125134135146234236246356", 
        "6:123124125134135146234236246456", 
        "6:123124125134135146234236256356", 
        "6:123124125134135146234236256456", 
        "6:123124125134135146234245256356", 
        "6:123124125134135146234245256456", 
        "6:123124125134135146234245356456", 
        "6:123124125134135146234246256356", 
        "6:123124125134135146234246256456", 
        "6:123124125134135146234246356456", 
        "6:123124125134135146234256356456", 
        "6:123124125134135146235236246346", 
        "6:123124125134135146235236246456", 
        "6:123124125134135146235245246346", 
        "6:123124125134135146235245246356", 
        "6:123124125134135146235245346356", 
        "6:123124125134135146235245346456", 
        "6:123124125134135146235245356456", 
        "6:123124125134135146235246256346", 
        "6:123124125134135146235246256356", 
        "6:123124125134135146235246256456", 
        "6:123124125134135146235246356456", 
        "6:123124125134135146235256356456", 
        "6:123124125134135146236245246345", 
        "6:123124125134135146236245246346", 
        "6:123124125134135146236245246356", 
        "6:123124125134135146236245246456", 
        "6:123124125134135146236245256345", 
        "6:123124125134135146236245256346", 
        "6:123124125134135146236245256356", 
        "6:123124125134135146236245256456", 
        "6:123124125134135146236245345456", 
        "6:123124125134135146236245346356", 
        "6:123124125134135146236245346456", 
        "6:123124125134135146236245356456", 
        "6:123124125134135146236246256346", 
        "6:123124125134135146236246256356", 
        "6:123124125134135146236246256456", 
        "6:123124125134135146236246356456", 
        "6:123124125134135146236256356456", 
        "6:123124125134135146245246256346", 
        "6:123124125134135146245246256356", 
        "6:123124125134135146245246345356", 
        "6:123124125134135146245246356456", 
        "6:123124125134135146245256345356", 
        "6:123124125134135146245256345456", 
        "6:123124125134135146245256346356", 
        "6:123124125134135146245256346456", 
        "6:123124125134135146245256356456", 
        "6:123124125134135146245346356456", 
        "6:123124125134135146246256346356", 
        "6:123124125134135146246256356456", 
        "6:123124125134135234236256356456", 
        "6:123124125134135234245346356456", 
        "6:123124125134135234246256346356", 
        "6:123124125134135234246256356456", 
        "6:123124125134135236245246345346", 
        "6:123124125134135236245246345356", 
        "6:123124125134135236245246345456", 
        "6:123124125134135236245246346356", 
        "6:123124125134135236245246346456", 
        "6:123124125134135236245246356456", 
        "6:123124125134135236245346356456", 
        "6:123124125134135236246256346356", 
        "6:123124125134135236246256346456", 
        "6:123124125134135245246345356456", 
        "6:123124125134135245246346356456", 
        "6:123124125134135246256346356456", 
        "6:123124125134136156234246256345", 
        "6:123124125134136156234246256356", 
        "6:123124125134136156234246345456", 
        "6:123124125134136156234246356456", 
        "6:123124125134136156235236246345", 
        "6:123124125134136156235236246456", 
        "6:123124125134136156235246256345", 
        "6:123124125134136156235246256346", 
        "6:123124125134136156235246256456", 
        "6:123124125134136156235246345356", 
        "6:123124125134136156235246345456", 
        "6:123124125134136156235246346356", 
        "6:123124125134136156235246346456", 
        "6:123124125134136156235246356456", 
        "6:123124125134136156235256345456", 
        "6:123124125134136156235256346456", 
        "6:123124125134136156235345356456", 
        "6:123124125134136156245246345346", 
        "6:123124125134136156245246345356", 
        "6:123124125134136156245246346356", 
        "6:123124125134136156245246346456", 
        "6:123124125134136156245246356456", 
        "6:123124125134136156245256346356", 
        "6:123124125134136156245345356456", 
        "6:123124125134136156246256345356", 
        "6:123124125134136156246256345456", 
        "6:123124125134136235246345356456", 
        "6:123124125134136245256346356456", 
        "6:123124125134136246256345356456", 
        "6:123124125134156236246256345346", 
        "6:123124125134156236246345356456", 
        "6:123124125134156236256345346456", 
        "6:123124125136146156236246256345", 
        "6:123124135146156236245256345346", 
        "6:123124125126134135136145146156234", 
        "6:123124125126134135136145146234256", 
        "6:123124125126134135136145146235236", 
        "6:123124125126134135136145146235246", 
        "6:123124125126134135136145146235256", 
        "6:123124125126134135136145146235456", 
        "6:123124125126134135136145146256356", 
        "6:123124125126134135136145234235245", 
        "6:123124125126134135136145234236256", 
        "6:123124125126134135136145234236456", 
        "6:123124125126134135136145234245345", 
        "6:123124125126134135136145234246256", 
        "6:123124125126134135136145234246356", 
        "6:123124125126134135136145234246456", 
        "6:123124125126134135136145234256356", 
        "6:123124125126134135136145234256456", 
        "6:123124125126134135136145236245246", 
        "6:123124125126134135136145236245346", 
        "6:123124125126134135136145236245456", 
        "6:123124125126134135136145236246256", 
        "6:123124125126134135136145236246356", 
        "6:123124125126134135136145236246456", 
        "6:123124125126134135136145245246256", 
        "6:123124125126134135136145245246346", 
        "6:123124125126134135136145245246356", 
        "6:123124125126134135136145245246456", 
        "6:123124125126134135136145245346356", 
        "6:123124125126134135136145245346456", 
        "6:123124125126134135136145246256346", 
        "6:123124125126134135136145246256456", 
        "6:123124125126134135136145246346456", 
        "6:123124125126134135136145246356456", 
        "6:123124125126134135136234235236456", 
        "6:123124125126134135136234235245345", 
        "6:123124125126134135136234235246256", 
        "6:123124125126134135136234235246356", 
        "6:123124125126134135136234235246456", 
        "6:123124125126134135136234245246356", 
        "6:123124125126134135136234245256346", 
        "6:123124125126134135136234245256356", 
        "6:123124125126134135136234245256456", 
        "6:123124125126134135136234245346456", 
        "6:123124125126134135136234245356456", 
        "6:123124125126134135136234256356456", 
        "6:123124125126134135136245246256345", 
        "6:123124125126134135136245246256456", 
        "6:123124125126134135136245246345346", 
        "6:123124125126134135136245246345356", 
        "6:123124125126134135136245246345456", 
        "6:123124125126134135136245246356456", 
        "6:123124125126134135145234235245346", 
        "6:123124125126134135145234235246345", 
        "6:123124125126134135145234235345346", 
        "6:123124125126134135145234235345456", 
        "6:123124125126134135145234236246356", 
        "6:123124125126134135145234236256346", 
        "6:123124125126134135145234236256356", 
        "6:123124125126134135145234236256456", 
        "6:123124125126134135145234236346356", 
        "6:123124125126134135145234236346456", 
        "6:123124125126134135145234236356456", 
        "6:123124125126134135145234256346356", 
        "6:123124125126134135145234256356456", 
        "6:123124125126134135145234346356456", 
        "6:123124125126134135145236246345346", 
        "6:123124125126134135145236246345356", 
        "6:123124125126134135145236246346356", 
        "6:123124125126134135145236246356456", 
        "6:123124125126134135145236345346356", 
        "6:123124125126134135145236345346456", 
        "6:123124125126134135145236346356456", 
        "6:123124125126134135145345346356456", 
        "6:123124125126134135146156234235246", 
        "6:123124125126134135146156234235346", 
        "6:123124125126134135146156234235456", 
        "6:123124125126134135146156234236245", 
        "6:123124125126134135146156234236256", 
        "6:123124125126134135146156234236345", 
        "6:123124125126134135146156234236356", 
        "6:123124125126134135146156234236456", 
        "6:123124125126134135146156234256345", 
        "6:123124125126134135146156234345346", 
        "6:123124125126134135146156234345356", 
        "6:123124125126134135146156234345456", 
        "6:123124125126134135146156234356456", 
        "6:123124125126134135146156236245345", 
        "6:123124125126134135146156236345346", 
        "6:123124125126134135146156236345456", 
        "6:123124125126134135146156236346356", 
        "6:123124125126134135146156345346356", 
        "6:123124125126134135146234235246356", 
        "6:123124125126134135146234235256346", 
        "6:123124125126134135146234235256456", 
        "6:123124125126134135146234235346356", 
        "6:123124125126134135146234235346456", 
        "6:123124125126134135146234235356456", 
        "6:123124125126134135146234236245356", 
        "6:123124125126134135146234236256345", 
        "6:123124125126134135146234236256356", 
        "6:123124125126134135146234236256456", 
        "6:123124125126134135146234236345356", 
        "6:123124125126134135146234236345456", 
        "6:123124125126134135146234236356456", 
        "6:123124125126134135146234256345346", 
        "6:123124125126134135146234256345356", 
        "6:123124125126134135146234256345456", 
        "6:123124125126134135146234256356456", 
        "6:123124125126134135146234345346356", 
        "6:123124125126134135146234345356456", 
        "6:123124125126134135146235236246345", 
        "6:123124125126134135146235236246456", 
        "6:123124125126134135146235236345346", 
        "6:123124125126134135146235236345456", 
        "6:123124125126134135146235236346356", 
        "6:123124125126134135146235236346456", 
        "6:123124125126134135146235236356456", 
        "6:123124125126134135146235245346356", 
        "6:123124125126134135146235245346456", 
        "6:123124125126134135146235245356456", 
        "6:123124125126134135146235246256345", 
        "6:123124125126134135146235246345346", 
        "6:123124125126134135146235246345356", 
        "6:123124125126134135146235246345456", 
        "6:123124125126134135146235246356456", 
        "6:123124125126134135146235256345346", 
        "6:123124125126134135146235256345356", 
        "6:123124125126134135146235256345456", 
        "6:123124125126134135146235256346356", 
        "6:123124125126134135146235256346456", 
        "6:123124125126134135146235256356456", 
        "6:123124125126134135146235345346356", 
        "6:123124125126134135146235345346456", 
        "6:123124125126134135146235345356456", 
        "6:123124125126134135146235346356456", 
        "6:123124125126134135146236245256345", 
        "6:123124125126134135146236245345346", 
        "6:123124125126134135146236245345356", 
        "6:123124125126134135146236245345456", 
        "6:123124125126134135146236245356456", 
        "6:123124125126134135146236256345346", 
        "6:123124125126134135146236256345356", 
        "6:123124125126134135146236256345456", 
        "6:123124125126134135146236256346356", 
        "6:123124125126134135146236256346456", 
        "6:123124125126134135146236256356456", 
        "6:123124125126134135146236345346356", 
        "6:123124125126134135146236345346456", 
        "6:123124125126134135146236345356456", 
        "6:123124125126134135146236346356456", 
        "6:123124125126134135146256345346356", 
        "6:123124125126134135146256345356456", 
        "6:123124125126134135146345346356456", 
        "6:123124125126134135234235346356456", 
        "6:123124125126134135234236345356456", 
        "6:123124125126134135234245346356456", 
        "6:123124125126134135234246345356456", 
        "6:123124125126134135234256345346456", 
        "6:123124125126134135234256345356456", 
        "6:123124125126134135234256346356456", 
        "6:123124125126134135236245345346356", 
        "6:123124125126134135236245345346456", 
        "6:123124125126134135236245346356456", 
        "6:123124125126134135236246345346356", 
        "6:123124125126134135236246345346456", 
        "6:123124125126134135236246345356456", 
        "6:123124125126134135236246346356456", 
        "6:123124125126134135236345346356456", 
        "6:123124125126134135245345346356456", 
        "6:123124125126134135246256345346356", 
        "6:123124125126134135246256345346456", 
        "6:123124125126134135246345346356456", 
        "6:123124125126134156234256345346356", 
        "6:123124125126134156235246345346356", 
        "6:123124125126134156235345346356456", 
        "6:123124125134135145234235245346356", 
        "6:123124125134135145234236246256346", 
        "6:123124125134135145234236246256356", 
        "6:123124125134135145234236246356456", 
        "6:123124125134135145234236256356456", 
        "6:123124125134135145236246256346356", 
        "6:123124125134135146156234235246256", 
        "6:123124125134135146156234235246356", 
        "6:123124125134135146156234235246456", 
        "6:123124125134135146156234236245256", 
        "6:123124125134135146156234236245346", 
        "6:123124125134135146156234236245356", 
        "6:123124125134135146156234236245456", 
        "6:123124125134135146156234236246256", 
        "6:123124125134135146156234236246356", 
        "6:123124125134135146156234236246456", 
        "6:123124125134135146156234236256356", 
        "6:123124125134135146156234236256456", 
        "6:123124125134135146156234245256346", 
        "6:123124125134135146156234245256356", 
        "6:123124125134135146156234245256456", 
        "6:123124125134135146156234245346356", 
        "6:123124125134135146156234245356456", 
        "6:123124125134135146156234246256356", 
        "6:123124125134135146156234246256456", 
        "6:123124125134135146156234246356456", 
        "6:123124125134135146156236245246256", 
        "6:123124125134135146156236245246345", 
        "6:123124125134135146156236245246346", 
        "6:123124125134135146156236245246356", 
        "6:123124125134135146156236245246456", 
        "6:123124125134135146156236245345456", 
        "6:123124125134135146156236245346356", 
        "6:123124125134135146156236245346456", 
        "6:123124125134135146156236246256346", 
        "6:123124125134135146156236246256456", 
        "6:123124125134135146156236246356456", 
        "6:123124125134135146156245246256345", 
        "6:123124125134135146156245246256346", 
        "6:123124125134135146156245246345356", 
        "6:123124125134135146156245246345456", 
        "6:123124125134135146156245246346356", 
        "6:123124125134135146156245246356456", 
        "6:123124125134135146156245346356456", 
        "6:123124125134135146156246256346356", 
        "6:123124125134135146234235246356456", 
        "6:123124125134135146234236245356456", 
        "6:123124125134135146234236246356456", 
        "6:123124125134135146234236256356456", 
        "6:123124125134135146234245256356456", 
        "6:123124125134135146234246256356456", 
        "6:123124125134135146235245246346356", 
        "6:123124125134135146235245346356456", 
        "6:123124125134135146235246256346356", 
        "6:123124125134135146235246256356456", 
        "6:123124125134135146236245246345356", 
        "6:123124125134135146236245246346356", 
        "6:123124125134135146236245246356456", 
        "6:123124125134135146236245256345356", 
        "6:123124125134135146236245256345456", 
        "6:123124125134135146236245256346356", 
        "6:123124125134135146236245256346456", 
        "6:123124125134135146236245256356456", 
        "6:123124125134135146236245346356456", 
        "6:123124125134135146236246256346356", 
        "6:123124125134135146236246256356456", 
        "6:123124125134135146245246256346356", 
        "6:123124125134135146245256346356456", 
        "6:123124125134135236245246345356456", 
        "6:123124125134135236245246346356456", 
        "6:123124125134136156234246256345356", 
        "6:123124125134136156235236246345456", 
        "6:123124125134136156235246256345346", 
        "6:123124125134136156235246256346456", 
        "6:123124125134136156235246345356456", 
        "6:123124125126134135136145146156234256", 
        "6:123124125126134135136145146234235245", 
        "6:123124125126134135136145146234256356", 
        "6:123124125126134135136145146235236456", 
        "6:123124125126134135136145146235245345", 
        "6:123124125126134135136145146235246256", 
        "6:123124125126134135136145146235246356", 
        "6:123124125126134135136145146235256456", 
        "6:123124125126134135136145146256356456", 
        "6:123124125126134135136145234235236245", 
        "6:123124125126134135136145234235245246", 
        "6:123124125126134135136145234235245346", 
        "6:123124125126134135136145234235245456", 
        "6:123124125126134135136145234236245345", 
        "6:123124125126134135136145234236246346", 
        "6:123124125126134135136145234236256456", 
        "6:123124125126134135136145234245246345", 
        "6:123124125126134135136145234245256345", 
        "6:123124125126134135136145234245345456", 
        "6:123124125126134135136145234246256356", 
        "6:123124125126134135136145234246256456", 
        "6:123124125126134135136145234246356456", 
        "6:123124125126134135136145234256356456", 
        "6:123124125126134135136145236245246256", 
        "6:123124125126134135136145236245246356", 
        "6:123124125126134135136145236245246456", 
        "6:123124125126134135136145236245346356", 
        "6:123124125126134135136145236245346456", 
        "6:123124125126134135136145236246256456", 
        "6:123124125126134135136145236246356456", 
        "6:123124125126134135136145245246256346", 
        "6:123124125126134135136145245246346356", 
        "6:123124125126134135136145245246346456", 
        "6:123124125126134135136145245246356456", 
        "6:123124125126134135136145245346356456", 
        "6:123124125126134135136145246256346356", 
        "6:123124125126134135136145246256346456", 
        "6:123124125126134135136234235245345456", 
        "6:123124125126134135136234235246256456", 
        "6:123124125126134135136234235246356456", 
        "6:123124125126134135136234245246356456", 
        "6:123124125126134135136234245256346356", 
        "6:123124125126134135136234245256346456", 
        "6:123124125126134135136234245256356456", 
        "6:123124125126134135136245246256345346", 
        "6:123124125126134135136245246256345456", 
        "6:123124125126134135136245246345346456", 
        "6:123124125126134135136245246345356456", 
        "6:123124125126134135145234235245346356", 
        "6:123124125126134135145234235246256345", 
        "6:123124125126134135145234235246345346", 
        "6:123124125126134135145234235246345356", 
        "6:123124125126134135145234235246345456", 
        "6:123124125126134135145234236246356456", 
        "6:123124125126134135145234236256346356", 
        "6:123124125126134135145234236256346456", 
        "6:123124125126134135145234236256356456", 
        "6:123124125126134135145234236346356456", 
        "6:123124125126134135145234256346356456", 
        "6:123124125126134135145236246345346356", 
        "6:123124125126134135145236246345356456", 
        "6:123124125126134135145236246346356456", 
        "6:123124125126134135145236345346356456", 
        "6:123124125126134135146156234235246256", 
        "6:123124125126134135146156234235246356", 
        "6:123124125126134135146156234235346356", 
        "6:123124125126134135146156234235346456", 
        "6:123124125126134135146156234236245256", 
        "6:123124125126134135146156234236245356", 
        "6:123124125126134135146156234236256345", 
        "6:123124125126134135146156234236345356", 
        "6:123124125126134135146156234236345456", 
        "6:123124125126134135146156234236356456", 
        "6:123124125126134135146156234256345346", 
        "6:123124125126134135146156234256345356", 
        "6:123124125126134135146156234256345456", 
        "6:123124125126134135146156234345346356", 
        "6:123124125126134135146156234345356456", 
        "6:123124125126134135146156236245345346", 
        "6:123124125126134135146156236245345456", 
        "6:123124125126134135146156236345346356", 
        "6:123124125126134135146156236345346456", 
        "6:123124125126134135146234235246356456", 
        "6:123124125126134135146234235256346356", 
        "6:123124125126134135146234235256346456", 
        "6:123124125126134135146234235346356456", 
        "6:123124125126134135146234236245356456", 
        "6:123124125126134135146234236256345356", 
        "6:123124125126134135146234236256345456", 
        "6:123124125126134135146234236256356456", 
        "6:123124125126134135146234236345356456", 
        "6:123124125126134135146234256345346356", 
        "6:123124125126134135146234256345356456", 
        "6:123124125126134135146234345346356456", 
        "6:123124125126134135146235236246345456", 
        "6:123124125126134135146235236345346456", 
        "6:123124125126134135146235236346356456", 
        "6:123124125126134135146235245346356456", 
        "6:123124125126134135146235246256345346", 
        "6:123124125126134135146235246256345356", 
        "6:123124125126134135146235246256345456", 
        "6:123124125126134135146235246345346356", 
        "6:123124125126134135146235246345356456", 
        "6:123124125126134135146235256345346356", 
        "6:123124125126134135146235256345346456", 
        "6:123124125126134135146235256345356456", 
        "6:123124125126134135146235256346356456", 
        "6:123124125126134135146236245256345346", 
        "6:123124125126134135146236245256345356", 
        "6:123124125126134135146236245345346356", 
        "6:123124125126134135146236245345356456", 
        "6:123124125126134135146236256345346356", 
        "6:123124125126134135146236256345346456", 
        "6:123124125126134135146236256345356456", 
        "6:123124125126134135146236256346356456", 
        "6:123124125126134135146236345346356456", 
        "6:123124125126134135146256345346356456", 
        "6:123124125126134135236245345346356456", 
        "6:123124125126134135236246345346356456", 
        "6:123124125126134135246256345346356456", 
        "6:123124125126134156234256345346356456", 
        "6:123124125126134156235246345346356456", 
        "6:123124125134135145234235245346356456", 
        "6:123124125134135145234236246256346356", 
        "6:123124125134135145234236246256356456", 
        "6:123124125134135145236246256346356456", 
        "6:123124125134135146156234235246256456", 
        "6:123124125134135146156234235246356456", 
        "6:123124125134135146156234236245256346", 
        "6:123124125134135146156234236245256356", 
        "6:123124125134135146156234236245346356", 
        "6:123124125134135146156234236245356456", 
        "6:123124125134135146156234236246256356", 
        "6:123124125134135146156234236246256456", 
        "6:123124125134135146156234236246356456", 
        "6:123124125134135146156234245256346356", 
        "6:123124125134135146156236245246256345", 
        "6:123124125134135146156236245246256346", 
        "6:123124125134135146156236245246345356", 
        "6:123124125134135146156236245246345456", 
        "6:123124125134135146156236245246346356", 
        "6:123124125134135146156236245246356456", 
        "6:123124125134135146156236245346356456", 
        "6:123124125134135146156236246256346356", 
        "6:123124125134135146156245246256346356", 
        "6:123124125134135146156245246345356456", 
        "6:123124125134135146236245256346356456", 
        "6:123124125134136156235246256345346456", 
        "6:123124125126134135136145146156234235245", 
        "6:123124125126134135136145146234235245256", 
        "6:123124125126134135136145146234235245356", 
        "6:123124125126134135136145146234256356456", 
        "6:123124125126134135136145146235236245345", 
        "6:123124125126134135136145146235236256356", 
        "6:123124125126134135136145146235245256345", 
        "6:123124125126134135136145146235246356456", 
        "6:123124125126134135136145234235236245456", 
        "6:123124125126134135136145234235245246356", 
        "6:123124125126134135136145234235245346356", 
        "6:123124125126134135136145234235245346456", 
        "6:123124125126134135136145234236245256345", 
        "6:123124125126134135136145234236245345456", 
        "6:123124125126134135136145234236246256346", 
        "6:123124125126134135136145234236246346456", 
        "6:123124125126134135136145234245246345356", 
        "6:123124125126134135136145234245246345456", 
        "6:123124125126134135136145234245256345356", 
        "6:123124125126134135136145234245256345456", 
        "6:123124125126134135136145234246256356456", 
        "6:123124125126134135136145236245246356456", 
        "6:123124125126134135136145236245346356456", 
        "6:123124125126134135136145245246256346356", 
        "6:123124125126134135136145245246346356456", 
        "6:123124125126134135136145246256346356456", 
        "6:123124125126134135136234245256346356456", 
        "6:123124125126134135136245246256345346356", 
        "6:123124125126134135136245246256345346456", 
        "6:123124125126134135145234235245346356456", 
        "6:123124125126134135145234235246256345346", 
        "6:123124125126134135145234235246256345456", 
        "6:123124125126134135145234235246345356456", 
        "6:123124125126134135145234236256346356456", 
        "6:123124125126134135145236246345346356456", 
        "6:123124125126134135146156234235246356456", 
        "6:123124125126134135146156234235346356456", 
        "6:123124125126134135146156234236245356456", 
        "6:123124125126134135146156234236256345456", 
        "6:123124125126134135146156234236345356456", 
        "6:123124125126134135146156234256345346356", 
        "6:123124125126134135146156236245345346356", 
        "6:123124125126134135146234235256346356456", 
        "6:123124125126134135146234236256345356456", 
        "6:123124125126134135146234256345346356456", 
        "6:123124125126134135146235246256345346356", 
        "6:123124125126134135146235246345346356456", 
        "6:123124125126134135146236245256345346356", 
        "6:123124125126134135146236245345346356456", 
        "6:123124125126134135146236256345346356456", 
        "6:123124125134135145234236246256346356456", 
        "6:123124125134135146156234236245256346356", 
        "6:123124125134135146156236245246256345346", 
        "6:123124125134135146156236245246256346356", 
        "6:123124125134135146156236245246345356456", 
        "6:123124125126134135136145146234235236245246", 
        "6:123124125126134135136145146234235236245346", 
        "6:123124125126134135136145146234235245356456", 
        "6:123124125126134135136145146235236245345456", 
        "6:123124125126134135136145146235236256356456", 
        "6:123124125126134135136145234235245246356456", 
        "6:123124125126134135136145234235245346356456", 
        "6:123124125126134135136145234236245246345346", 
        "6:123124125126134135136145234236245256345456", 
        "6:123124125126134135136145234236246256346456", 
        "6:123124125126134135136145234245246345356456", 
        "6:123124125126134135136145234245256345356456", 
        "6:123124125126134135136245246256345346356456", 
        "6:123124125126134135145234235246256345346456", 
        "6:123124125126134135146235246256345346356456", 
        "6:123124125126134135146236245256345346356456", 
        "6:123124125134135146156236245246256345346356", 
        "6:123124125126134135136145146234235236245346456", 
        "6:123124125126134135136145146235236245246345346", 
        "6:123124125126134135136145146235236245256345356", 
        "6:123124125126134135136145146156234235236245246256", 
        "6:123124125126134135136145146234235236245256346356", 
        "6:123124125126134135136145146235236245246256345346356456"
    ], 
    "description": "3-graph; maximize 3:123 density; forbid 5.10, 5.8 induced", 
    "number_of_admissible_graphs": 1681, 
    "bound": "3/4", 
    "types": [
        "0:", 
        "2:", 
        "4:", 
        "4:123", 
        "4:123124", 
        "4:123124134", 
        "4:123124134234"
    ], 
    "number_of_types": 7, 
    "admissible_graph_densities": [
        0, 
        "1/20", 
        "1/10", 
        "1/10", 
        "1/10", 
        "3/20", 
        "3/20", 
        "3/20", 
        "3/20", 
        "3/20", 
        "3/20", 
        "3/20", 
        "1/5", 
        "1/5", 
        "1/5", 
        "1/5", 
        "1/5", 
        "1/5", 
        "1/5", 
        "1/5", 
        "1/5", 
        "1/5", 
        "1/5", 
        "1/5", 
        "1/5", 
        "1/5", 
        "1/5", 
        "1/5", 
        "1/5", 
        "1/5", 
        "1/5", 
        "1/5", 
        "1/5", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "1/4", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "3/10", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "7/20", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "9/20", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "1/2", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "11/20", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "13/20", 
        "13/20", 
        "13/20", 
        "13/20", 
        "13/20", 
        "13/20", 
        "13/20", 
        "13/20", 
        "13/20", 
        "13/20", 
        "13/20", 
        "13/20", 
        "13/20", 
        "13/20", 
        "13/20", 
        "13/20", 
        "13/20", 
        "13/20", 
        "13/20", 
        "13/20", 
        "13/20", 
        "13/20", 
        "13/20", 
        "13/20", 
        "13/20", 
        "13/20", 
        "13/20", 
        "13/20", 
        "13/20", 
        "13/20", 
        "13/20", 
        "13/20", 
        "13/20", 
        "13/20", 
        "13/20", 
        "13/20", 
        "13/20", 
        "13/20", 
        "13/20", 
        "13/20", 
        "13/20", 
        "13/20", 
        "13/20", 
        "13/20", 
        "13/20", 
        "13/20", 
        "13/20", 
        "13/20", 
        "13/20", 
        "13/20", 
        "13/20", 
        "13/20", 
        "13/20", 
        "13/20", 
        "13/20", 
        "7/10", 
        "7/10", 
        "7/10", 
        "7/10", 
        "7/10", 
        "7/10", 
        "7/10", 
        "7/10", 
        "7/10", 
        "7/10", 
        "7/10", 
        "7/10", 
        "7/10", 
        "7/10", 
        "7/10", 
        "7/10", 
        "7/10", 
        "3/4", 
        "3/4", 
        "3/4", 
        "4/5", 
        "4/5", 
        "9/10"
    ], 
    "numbers_of_flags": [
        2, 
        12, 
        64, 
        64, 
        63, 
        58, 
        48
    ], 
    "flags": [
        [
            "3:", 
            "3:123"
        ], 
        [
            "4:", 
            "4:123", 
            "4:134", 
            "4:234", 
            "4:123124", 
            "4:123134", 
            "4:123234", 
            "4:134234", 
            "4:123124134", 
            "4:123124234", 
            "4:123134234", 
            "4:123124134234"
        ], 
        [
            "5:", 
            "5:125", 
            "5:135", 
            "5:145", 
            "5:235", 
            "5:245", 
            "5:345", 
            "5:125135", 
            "5:125145", 
            "5:125235", 
            "5:125245", 
            "5:125345", 
            "5:135145", 
            "5:135235", 
            "5:135245", 
            "5:135345", 
            "5:145235", 
            "5:145245", 
            "5:145345", 
            "5:235245", 
            "5:235345", 
            "5:245345", 
            "5:125135145", 
            "5:125135235", 
            "5:125135245", 
            "5:125135345", 
            "5:125145235", 
            "5:125145245", 
            "5:125145345", 
            "5:125235245", 
            "5:125235345", 
            "5:125245345", 
            "5:135145235", 
            "5:135145245", 
            "5:135145345", 
            "5:135235245", 
            "5:135235345", 
            "5:135245345", 
            "5:145235245", 
            "5:145235345", 
            "5:145245345", 
            "5:235245345", 
            "5:125135145235", 
            "5:125135145245", 
            "5:125135145345", 
            "5:125135235245", 
            "5:125135235345", 
            "5:125135245345", 
            "5:125145235245", 
            "5:125145235345", 
            "5:125145245345", 
            "5:125235245345", 
            "5:135145235245", 
            "5:135145235345", 
            "5:135145245345", 
            "5:135235245345", 
            "5:145235245345", 
            "5:125135145235245", 
            "5:125135145235345", 
            "5:125135145245345", 
            "5:125135235245345", 
            "5:125145235245345", 
            "5:135145235245345", 
            "5:125135145235245345"
        ], 
        [
            "5:123", 
            "5:123125", 
            "5:123135", 
            "5:123145", 
            "5:123235", 
            "5:123245", 
            "5:123345", 
            "5:123125135", 
            "5:123125145", 
            "5:123125235", 
            "5:123125245", 
            "5:123125345", 
            "5:123135145", 
            "5:123135235", 
            "5:123135245", 
            "5:123135345", 
            "5:123145235", 
            "5:123145245", 
            "5:123145345", 
            "5:123235245", 
            "5:123235345", 
            "5:123245345", 
            "5:123125135145", 
            "5:123125135235", 
            "5:123125135245", 
            "5:123125135345", 
            "5:123125145235", 
            "5:123125145245", 
            "5:123125145345", 
            "5:123125235245", 
            "5:123125235345", 
            "5:123125245345", 
            "5:123135145235", 
            "5:123135145245", 
            "5:123135145345", 
            "5:123135235245", 
            "5:123135235345", 
            "5:123135245345", 
            "5:123145235245", 
            "5:123145235345", 
            "5:123145245345", 
            "5:123235245345", 
            "5:123125135145235", 
            "5:123125135145245", 
            "5:123125135145345", 
            "5:123125135235245", 
            "5:123125135235345", 
            "5:123125135245345", 
            "5:123125145235245", 
            "5:123125145235345", 
            "5:123125145245345", 
            "5:123125235245345", 
            "5:123135145235245", 
            "5:123135145235345", 
            "5:123135145245345", 
            "5:123135235245345", 
            "5:123145235245345", 
            "5:123125135145235245", 
            "5:123125135145235345", 
            "5:123125135145245345", 
            "5:123125135235245345", 
            "5:123125145235245345", 
            "5:123135145235245345", 
            "5:123125135145235245345"
        ], 
        [
            "5:123124", 
            "5:123124125", 
            "5:123124135", 
            "5:123124145", 
            "5:123124235", 
            "5:123124245", 
            "5:123124345", 
            "5:123124125135", 
            "5:123124125145", 
            "5:123124125235", 
            "5:123124125245", 
            "5:123124125345", 
            "5:123124135145", 
            "5:123124135235", 
            "5:123124135245", 
            "5:123124135345", 
            "5:123124145235", 
            "5:123124145245", 
            "5:123124145345", 
            "5:123124235245", 
            "5:123124235345", 
            "5:123124245345", 
            "5:123124125135145", 
            "5:123124125135235", 
            "5:123124125135245", 
            "5:123124125135345", 
            "5:123124125145235", 
            "5:123124125145245", 
            "5:123124125145345", 
            "5:123124125235245", 
            "5:123124125235345", 
            "5:123124125245345", 
            "5:123124135145235", 
            "5:123124135145245", 
            "5:123124135145345", 
            "5:123124135235245", 
            "5:123124135235345", 
            "5:123124135245345", 
            "5:123124145235245", 
            "5:123124145235345", 
            "5:123124145245345", 
            "5:123124235245345", 
            "5:123124125135145235", 
            "5:123124125135145245", 
            "5:123124125135145345", 
            "5:123124125135235245", 
            "5:123124125135235345", 
            "5:123124125135245345", 
            "5:123124125145235245", 
            "5:123124125145235345", 
            "5:123124125145245345", 
            "5:123124125235245345", 
            "5:123124135145235245", 
            "5:123124135145235345", 
            "5:123124135145245345", 
            "5:123124135235245345", 
            "5:123124145235245345", 
            "5:123124125135145235245", 
            "5:123124125135145235345", 
            "5:123124125135145245345", 
            "5:123124125135235245345", 
            "5:123124125145235245345", 
            "5:123124135145235245345"
        ], 
        [
            "5:123124134", 
            "5:123124125134", 
            "5:123124134135", 
            "5:123124134145", 
            "5:123124134235", 
            "5:123124134245", 
            "5:123124134345", 
            "5:123124125134135", 
            "5:123124125134145", 
            "5:123124125134235", 
            "5:123124125134245", 
            "5:123124125134345", 
            "5:123124134135145", 
            "5:123124134135235", 
            "5:123124134135245", 
            "5:123124134135345", 
            "5:123124134145235", 
            "5:123124134145245", 
            "5:123124134145345", 
            "5:123124134235245", 
            "5:123124134235345", 
            "5:123124134245345", 
            "5:123124125134135145", 
            "5:123124125134135235", 
            "5:123124125134135245", 
            "5:123124125134135345", 
            "5:123124125134145235", 
            "5:123124125134145245", 
            "5:123124125134145345", 
            "5:123124125134235245", 
            "5:123124125134235345", 
            "5:123124125134245345", 
            "5:123124134135145235", 
            "5:123124134135145245", 
            "5:123124134135145345", 
            "5:123124134135235245", 
            "5:123124134135235345", 
            "5:123124134135245345", 
            "5:123124134145235245", 
            "5:123124134145235345", 
            "5:123124134145245345", 
            "5:123124134235245345", 
            "5:123124125134135145235", 
            "5:123124125134135145245", 
            "5:123124125134135145345", 
            "5:123124125134135235245", 
            "5:123124125134135235345", 
            "5:123124125134135245345", 
            "5:123124125134145235245", 
            "5:123124125134145235345", 
            "5:123124125134145245345", 
            "5:123124125134235245345", 
            "5:123124134135145235245", 
            "5:123124134135145235345", 
            "5:123124134135145245345", 
            "5:123124134135235245345", 
            "5:123124134145235245345", 
            "5:123124125134135145235245345"
        ], 
        [
            "5:123124134234", 
            "5:123124125134234", 
            "5:123124134135234", 
            "5:123124134145234", 
            "5:123124134234235", 
            "5:123124134234245", 
            "5:123124134234345", 
            "5:123124125134135234", 
            "5:123124125134145234", 
            "5:123124125134234235", 
            "5:123124125134234245", 
            "5:123124125134234345", 
            "5:123124134135145234", 
            "5:123124134135234235", 
            "5:123124134135234245", 
            "5:123124134135234345", 
            "5:123124134145234235", 
            "5:123124134145234245", 
            "5:123124134145234345", 
            "5:123124134234235245", 
            "5:123124134234235345", 
            "5:123124134234245345", 
            "5:123124125134135145234", 
            "5:123124125134135234235", 
            "5:123124125134135234245", 
            "5:123124125134135234345", 
            "5:123124125134145234235", 
            "5:123124125134145234245", 
            "5:123124125134145234345", 
            "5:123124125134234235245", 
            "5:123124125134234235345", 
            "5:123124125134234245345", 
            "5:123124134135145234235", 
            "5:123124134135145234245", 
            "5:123124134135145234345", 
            "5:123124134135234235245", 
            "5:123124134135234235345", 
            "5:123124134135234245345", 
            "5:123124134145234235245", 
            "5:123124134145234235345", 
            "5:123124134145234245345", 
            "5:123124134234235245345", 
            "5:123124125134135145234235245", 
            "5:123124125134135145234235345", 
            "5:123124125134135145234245345", 
            "5:123124125134135234235245345", 
            "5:123124125134145234235245345", 
            "5:123124134135145234235245345"
        ]
    ], 
    "order_of_admissible_graphs": 6, 
    "qdash_matrices": [
        [
            [
                "3662825/31539456"
            ]
        ], 
        [
            [
                "1798445/2076672", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "2080117/12948804", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1529894747/4493052720", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "9342438521/27538105446", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "2588608487/17247578808", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "454711048673/3634406315748", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "11024257045775/261913564035648", 
                0, 
                0, 
                0
            ], 
            [
                "68932074991/933819420348", 
                0, 
                0
            ], 
            [
                "110157687185131999/269993151324748800", 
                0
            ], 
            [
                "313095723561904387/1762522994962111984"
            ]
        ], 
        [
            [
                "17/72", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "2/9", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "2/9", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "2/9", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "85/384", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "85/384", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "85/384", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/72", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/72", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/72", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/72", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/72", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/72", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/72", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/72", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/72", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/72", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/72", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/72", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/72", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/72", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/72", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "2/9", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/72", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/72", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/72", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/72", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/72", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/72", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "2/9", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/72", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/72", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/72", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/72", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/72", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/72", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "2/9", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/72", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/72", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/72", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "2/9", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/72", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/72", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/72", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/72", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/72", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/72", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "2/9", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/72", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "2/9", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/72", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/72", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "2/9", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/72", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/72", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/72", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/72", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "5/24", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "5/24", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "5/24", 
                0, 
                0, 
                0
            ], 
            [
                "5/24", 
                0, 
                0
            ], 
            [
                "5/24", 
                0
            ], 
            [
                "5/24"
            ]
        ], 
        [
            [
                "5/24", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/72", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/72", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/72", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/72", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/72", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/72", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/72", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/72", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/72", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "127/540", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/72", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/72", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/72", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/72", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/72", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/72", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/72", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/72", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/72", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/72", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/72", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/72", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/72", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/72", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1265/6096", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/72", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/72", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/72", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/72", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/72", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/72", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/72", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/72", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/72", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/72", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/72", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/72", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/72", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/72", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/72", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/72", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/72", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/72", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/72", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/72", 
                0, 
                0, 
                0
            ], 
            [
                "17/72", 
                0, 
                0
            ], 
            [
                "17/72", 
                0
            ], 
            [
                "64261/273240"
            ]
        ], 
        [
            [
                "17/72", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/72", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/72", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/72", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/72", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/72", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/72", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/72", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/72", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/72", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/72", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/72", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/72", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/72", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/72", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/72", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/72", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/72", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/72", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/72", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/72", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/72", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "323/1296", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/72", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/72", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/72", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/72", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/72", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/72", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/72", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/72", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/72", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "4/17", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "35/153", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/72", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "97/504", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "23201/93120", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "311159/1252854", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "7442383/29871264", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "3696735/14884766", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "6040759/48029760", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "27944045091643/106205821825824", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "714323116588445/3017956869897444", 
                0, 
                0, 
                0
            ], 
            [
                "26980531989972971/102862528788736080", 
                0, 
                0
            ], 
            [
                "19072187246605220/80941595969918913", 
                0
            ], 
            [
                "165457993/865568692"
            ]
        ], 
        [
            [
                "17/72", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1915/7344", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "4454/17235", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/72", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "4301/16768", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/72", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/72", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/72", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/72", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/72", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "30097/6256", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "4566523/19502856", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "4565741/19340568", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1521653/6445752", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "4564177/19333944", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "266227/1137096", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1508359/6389448", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "4521949/19165032", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "5621597/23407736", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1347815/5621597", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "7636213/32347560", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "22904423/97024824", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "22697839/97006968", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "5110841/21362672", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "86817521/367980552", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "2438563/10213826", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "4647339/19508504", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1104388/4647339", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "30651/129928", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "75576227/357513264", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "3758205067/15417550308", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "3662022557/15032820268", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "3565840047/14648090228", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "4352257989775/18485314803648", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "661738278170399/2820263177374200", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "3705636587205241/15930888083755488", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "60009509290418123309/258534853416135254088", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1125532962922709855578/4860770252523867988029", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "37427867248416015157039/162076746660870219203232", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "10162235809163727623/46776667994830335024", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "210572180196797342677/975574637679717851808", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "974524593601343524611169889/4287783599855772974964748872", 
                0, 
                0, 
                0
            ], 
            [
                "1983243834601627024275171037/8770721342412091721500529001", 
                0, 
                0
            ], 
            [
                "86461189510931123448771325321/428380668273951437243436943992", 
                0
            ], 
            [
                "45588594202683671740547/225960025794509957142912"
            ]
        ], 
        [
            [
                "7/36", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/72", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/72", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/72", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/72", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/72", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/72", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/72", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/72", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/72", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/72", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "5/24", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/72", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/72", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "5/24", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/72", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "5/24", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/72", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/72", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/72", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/72", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/72", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "5/24", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "2/9", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "101/384", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "2869/10908", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "107525/413136", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "33277/151800", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "6061/23112", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "5/24", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "36535/145464", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "44045/175368", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "606157/2378430", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "41709661/163662390", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "114801311/533713320", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "740272057336/3013419612439", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "49359075449/237944589858", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "3717574471315/15103877087394", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "913246002424/3717574471315", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "4006149224/16307964329", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "155479/749529", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "83323/390960", 
                0, 
                0, 
                0
            ], 
            [
                "44396/43809", 
                0, 
                0
            ], 
            [
                "44396/43809", 
                0
            ], 
            [
                "44396/43809"
            ]
        ]
    ], 
    "r_matrices": [
        [
            [
                "9/10"
            ], 
            [
                "-3/10"
            ]
        ], 
        [
            [
                "4474474/5395335", 
                "-28765729/865328672", 
                "-4598996563/318218107376", 
                "-8047079945/485806803092", 
                "9200548459/807645847944", 
                "-1805740978133/189159796247968", 
                "-11247123566349/229304546552120", 
                "-265475872015/28675743196256", 
                "22334769182655095/1432049933406715987", 
                "1/16"
            ], 
            [
                "173056/359689", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "2249728/5395335", 
                "2334635/4160234", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "2249728/5395335", 
                "2334635/4160234", 
                "-92596513/1529894747", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "692224/5395335", 
                "-1744137/4160234", 
                "-225566749/1529894747", 
                "-225566749/1437298234", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "346112/1798445", 
                "-278227/4160234", 
                "401277369/1529894747", 
                "-6395630623/37369754084", 
                "-2259256379/15531650922", 
                1, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "346112/1798445", 
                "-278227/4160234", 
                "-285161241/1529894747", 
                "9414649951/37369754084", 
                "-2259256379/15531650922", 
                "-1481631626233/1818844194692", 
                1, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                "359689/4160234", 
                "152191005/1529894747", 
                "152191005/1437298234", 
                "-674397650/2588608487", 
                "-108964102923/1818844194692", 
                "-8381854071/25939428343", 
                1, 
                0, 
                0
            ], 
            [
                "14188/94655", 
                "-148308509/865328672", 
                "73185167577/318218107376", 
                "-88841223381/242903401546", 
                "12336928593/269215282648", 
                "22147400563281/27022828035424", 
                "-862203926834117/1146522732760600", 
                "-1027134844467/28675743196256", 
                "1365045625858750702/1432049933406715987", 
                "-3/16"
            ], 
            [
                "70304/490485", 
                "-824549/5120288", 
                "-9167317939/24478315952", 
                "143804212/718649117", 
                "4230361447/62126603688", 
                "-13314554901869/14550753557536", 
                "23065211424359/88194056366200", 
                "-9630910507/169678953824", 
                "-87822918002476904/110157687185131999", 
                "13/16"
            ], 
            [
                "-1841722/5395335", 
                "-28765729/432664336", 
                "-4598996563/159109053688", 
                "-8047079945/242903401546", 
                "9200548459/403822923972", 
                "-1805740978133/94579898123984", 
                "-11247123566349/114652273276060", 
                "-265475872015/14337871598128", 
                "44669538365310190/1432049933406715987", 
                "1/8"
            ], 
            [
                "-158206/1079067", 
                "143828645/865328672", 
                "22994982815/318218107376", 
                "40235399725/485806803092", 
                "-46002742295/807645847944", 
                "9028704890665/189159796247968", 
                "11247123566349/45860909310424", 
                "1327379360075/28675743196256", 
                "-111673845913275475/1432049933406715987", 
                "-5/16"
            ]
        ], 
        [
            [
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                "-1/16", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                "-1/16", 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                "-1/16", 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1
            ], 
            [
                "-1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/15", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-15/254", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-254/3795", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-1/18", 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-1/17", 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-3/17", 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-1/17", 
                0, 
                0, 
                0, 
                "-1/14", 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-17/280", 
                0, 
                "-1/194", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-1/17", 
                0, 
                0, 
                0, 
                "-3/280", 
                0, 
                "-1/194", 
                "-3923/69603", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-17/280", 
                0, 
                "-1/194", 
                "-79/23201", 
                "-1011/1244636", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-1/17", 
                0, 
                0, 
                0, 
                "-3/280", 
                0, 
                "-1/194", 
                "-43/69603", 
                "-4295/1244636", 
                "-419513/7442383", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-1/17", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-1/18", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-1/18", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-1/17", 
                0, 
                "-1/16", 
                0, 
                0, 
                "-21/97", 
                "-20/23201", 
                "-3/3284", 
                "-6443/7442383", 
                "-1/1090", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-3880/69603", 
                "-3923/1244636", 
                "-4295/22327149", 
                "-7493/133082460", 
                "-612/6040759", 
                1, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-69603/1244636", 
                "-337/7442383", 
                "-26023/133082460", 
                "-612/6040759", 
                "-8855135155183/27944045091643", 
                1, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-1244636/22327149", 
                "-419513/133082460", 
                "-612/6040759", 
                "-288575033/27944045091643", 
                "-83842060183929/1428646233176890", 
                1, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-7442383/133082460", 
                "-612/6040759", 
                "-24183017179/458099099863", 
                "-26583304021139/1428646233176890", 
                "-8602982228424629/26980531989972971", 
                1, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-2/17", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-78480/6040759", 
                "-17581536/27944045091643", 
                "-3672/3986823295", 
                "-18344243664/26980531989972971", 
                "-216/216392173", 
                1
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/17", 
                "1/18", 
                "1/18", 
                "1/18", 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/17", 
                "1/18", 
                "1/18", 
                "1/18", 
                0, 
                0, 
                0, 
                "181/1915", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/17", 
                "1/18", 
                "1/18", 
                "1/18", 
                0, 
                0, 
                0, 
                "181/1915", 
                "181/2096", 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "7/17", 
                "1/4", 
                "1/4", 
                "1/4", 
                "7/36", 
                "7/36", 
                "7/36", 
                "2211/3830", 
                "2211/4192", 
                "5/36", 
                "5/36", 
                "4/17", 
                "67/138", 
                "5/36", 
                "4/17", 
                "5/36", 
                "4/17", 
                "5/36", 
                "5/36", 
                "7/34", 
                "7/34", 
                "7/34", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "5474/270873", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-782/270873", 
                "322/268619", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-782/270873", 
                "322/268619", 
                "-46/268573", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-782/270873", 
                "322/268619", 
                "-46/268573", 
                "-46/268527", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "5474/270873", 
                "-2254/268619", 
                "322/268573", 
                "46/38361", 
                "322/268481", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-782/270873", 
                "322/268619", 
                "-46/268573", 
                "-46/268527", 
                "-46/268481", 
                "322/266227", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "1564/270873", 
                "-644/268619", 
                "92/268573", 
                "92/268527", 
                "92/268481", 
                "-644/266227", 
                "92/266181", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/17", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "96/1915", 
                "6/131", 
                0, 
                0, 
                0, 
                "32/759", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "3502/90291", 
                "-4326/268619", 
                "618/268573", 
                "206/89509", 
                "618/268481", 
                "-4326/266227", 
                "206/88727", 
                "-1236/265997", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/17", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "96/1915", 
                "6/131", 
                0, 
                0, 
                0, 
                "32/759", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "3502/90291", 
                "-4326/268619", 
                "618/268573", 
                "206/89509", 
                "618/268481", 
                "-4326/266227", 
                "206/88727", 
                "-1236/265997", 
                "-230337/5621597", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-782/270873", 
                "322/268619", 
                "-46/268573", 
                "-46/268527", 
                "-46/268481", 
                "322/266227", 
                "-46/266181", 
                "92/265997", 
                "38522/16864791", 
                "19261/8086890", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-782/270873", 
                "322/268619", 
                "-46/268573", 
                "-46/268527", 
                "-46/268481", 
                "322/266227", 
                "-46/266181", 
                "92/265997", 
                "38522/16864791", 
                "19261/8086890", 
                "-248/1347567", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "5474/270873", 
                "-2254/268619", 
                "322/268573", 
                "46/38361", 
                "322/268481", 
                "-2254/266227", 
                "322/266181", 
                "-644/265997", 
                "-269654/16864791", 
                "-19261/1155270", 
                "1736/1347567", 
                "1736/1347319", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/17", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "96/1915", 
                "6/131", 
                0, 
                0, 
                0, 
                "32/759", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "3502/90291", 
                "-4326/268619", 
                "618/268573", 
                "206/89509", 
                "618/268481", 
                "-4326/266227", 
                "206/88727", 
                "-1236/265997", 
                "-230337/5621597", 
                "-230337/5391260", 
                "1133/449189", 
                "3399/1347319", 
                "-23793/1335167", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "1564/270873", 
                "-644/268619", 
                "92/268573", 
                "92/268527", 
                "92/268481", 
                "-644/266227", 
                "92/266181", 
                "-184/265997", 
                "-77044/16864791", 
                "-19261/4043445", 
                "496/1347567", 
                "496/1347319", 
                "-3472/1335167", 
                "-77044/15332523", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/17", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "96/1915", 
                "6/131", 
                0, 
                0, 
                0, 
                "32/759", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "3502/90291", 
                "-4326/268619", 
                "618/268573", 
                "206/89509", 
                "618/268481", 
                "-4326/266227", 
                "206/88727", 
                "-1236/265997", 
                "-230337/5621597", 
                "-230337/5391260", 
                "1133/449189", 
                "3399/1347319", 
                "-23793/1335167", 
                "-229827/5110841", 
                "-27192/5106913", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/17", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "96/1915", 
                "6/131", 
                0, 
                0, 
                0, 
                "32/759", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "3502/90291", 
                "-4326/268619", 
                "618/268573", 
                "206/89509", 
                "618/268481", 
                "-4326/266227", 
                "206/88727", 
                "-1236/265997", 
                "-230337/5621597", 
                "-230337/5391260", 
                "1133/449189", 
                "3399/1347319", 
                "-23793/1335167", 
                "-229827/5110841", 
                "-27192/5106913", 
                "-229787/4877126", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/17", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "96/1915", 
                "6/131", 
                0, 
                0, 
                0, 
                "32/759", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "3502/90291", 
                "-4326/268619", 
                "618/268573", 
                "206/89509", 
                "618/268481", 
                "-4326/266227", 
                "206/88727", 
                "-1236/265997", 
                "-230337/5621597", 
                "-230337/5391260", 
                "1133/449189", 
                "3399/1347319", 
                "-23793/1335167", 
                "-229827/5110841", 
                "-27192/5106913", 
                "-229787/4877126", 
                "-229787/4647339", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "1564/270873", 
                "-644/268619", 
                "92/268573", 
                "92/268527", 
                "92/268481", 
                "-644/266227", 
                "92/266181", 
                "-184/265997", 
                "-77044/16864791", 
                "-19261/4043445", 
                "496/1347567", 
                "496/1347319", 
                "-3472/1335167", 
                "-77044/15332523", 
                "-3928/5106913", 
                "-38522/7315689", 
                "-77044/13942017", 
                "-1133/194892", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/17", 
                "1/18", 
                "1/18", 
                "1/18", 
                "1/18", 
                "1/18", 
                "1/18", 
                "283/1915", 
                "283/2096", 
                "1/18", 
                "1/18", 
                "1/17", 
                "283/2277", 
                "1/18", 
                "1/17", 
                "1/18", 
                "1/17", 
                "1/18", 
                "1/18", 
                "1/17", 
                "1/17", 
                "1/17", 
                "31369/270873", 
                "51290/4566523", 
                "31047/4565741", 
                "10349/1521653", 
                "31047/4564177", 
                "51152/4525859", 
                "30725/4525077", 
                "-61450/4521949", 
                "337198/151783119", 
                "168599/72782010", 
                "1398941/206177751", 
                "1398941/206139807", 
                "137252/12016503", 
                "356842/137992707", 
                "-503810/37207509", 
                "173593/65841201", 
                "347186/125478153", 
                "173593/59636952", 
                "-11177/827577", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-102/1915", 
                "-51/1048", 
                0, 
                0, 
                0, 
                "-34/759", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-2108/90291", 
                "2604/268619", 
                "-372/268573", 
                "-124/89509", 
                "-372/268481", 
                "2604/266227", 
                "-124/88727", 
                "744/265997", 
                "1304660/50594373", 
                "9319/346581", 
                "-6160/4042701", 
                "-6160/4041957", 
                "43120/4005501", 
                "1301396/45997569", 
                "16456/5106913", 
                "650570/21947067", 
                "1301140/41826051", 
                "325285/9939492", 
                "1034/275859", 
                "-3480396/75576227", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-102/1915", 
                "-51/1048", 
                0, 
                0, 
                0, 
                "-34/759", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-2108/90291", 
                "2604/268619", 
                "-372/268573", 
                "-124/89509", 
                "-372/268481", 
                "2604/266227", 
                "-124/88727", 
                "744/265997", 
                "1304660/50594373", 
                "9319/346581", 
                "-6160/4042701", 
                "-6160/4041957", 
                "43120/4005501", 
                "1301396/45997569", 
                "16456/5106913", 
                "650570/21947067", 
                "1301140/41826051", 
                "325285/9939492", 
                "1034/275859", 
                "-3480396/75576227", 
                "-96182510/3758205067", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-102/1915", 
                "-51/1048", 
                0, 
                0, 
                0, 
                "-34/759", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-2108/90291", 
                "2604/268619", 
                "-372/268573", 
                "-124/89509", 
                "-372/268481", 
                "2604/266227", 
                "-124/88727", 
                "744/265997", 
                "1304660/50594373", 
                "9319/346581", 
                "-6160/4042701", 
                "-6160/4041957", 
                "43120/4005501", 
                "1301396/45997569", 
                "16456/5106913", 
                "650570/21947067", 
                "1301140/41826051", 
                "325285/9939492", 
                "1034/275859", 
                "-3480396/75576227", 
                "-96182510/3758205067", 
                "-96182510/3662022557", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "2/17", 
                "1/18", 
                "1/18", 
                "1/18", 
                "1/18", 
                "1/18", 
                "1/18", 
                "277/1915", 
                "277/2096", 
                "1/18", 
                "1/18", 
                "1/17", 
                "277/2277", 
                "1/18", 
                "1/17", 
                "1/18", 
                "1/17", 
                "1/18", 
                "1/18", 
                "1/17", 
                "1/17", 
                "1/17", 
                "40243/270873", 
                "-10828/4566523", 
                "39921/4565741", 
                "1901/217379", 
                "39921/4564177", 
                "-10966/4525859", 
                "39599/4525077", 
                "-79198/4521949", 
                "-4048109/151783119", 
                "-4048109/145564020", 
                "1832492/206177751", 
                "1832492/206139807", 
                "-41269/12016503", 
                "-4024487/137992707", 
                "-4675190/260452563", 
                "-4033831/131682402", 
                "-4033831/125478153", 
                "-4033831/119273904", 
                "-30631/1655154", 
                "-1175303/151152454", 
                "-293475307/15032820268", 
                "4875132371/131832812052", 
                "-2448912743/128370241692", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "2/17", 
                "1/18", 
                "1/18", 
                "1/18", 
                "1/18", 
                "1/18", 
                "1/18", 
                "277/1915", 
                "277/2096", 
                "1/18", 
                "1/18", 
                "1/17", 
                "277/2277", 
                "1/18", 
                "1/17", 
                "1/18", 
                "1/17", 
                "1/18", 
                "1/18", 
                "1/17", 
                "1/17", 
                "1/17", 
                "40243/270873", 
                "-10828/4566523", 
                "39921/4565741", 
                "1901/217379", 
                "39921/4564177", 
                "-10966/4525859", 
                "39599/4525077", 
                "-79198/4521949", 
                "-4048109/151783119", 
                "-4048109/145564020", 
                "1832492/206177751", 
                "1832492/206139807", 
                "-41269/12016503", 
                "-4024487/137992707", 
                "-4675190/260452563", 
                "-4033831/131682402", 
                "-4033831/125478153", 
                "-4033831/119273904", 
                "-30631/1655154", 
                "-1175303/151152454", 
                "-293475307/15032820268", 
                "-293475307/14648090228", 
                "4682767351/128370241692", 
                "-254807350949/4352257989775", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-3910/270873", 
                "1610/268619", 
                "-230/268573", 
                "-230/268527", 
                "-230/268481", 
                "1610/266227", 
                "-230/266181", 
                "460/265997", 
                "192610/16864791", 
                "19261/1617378", 
                "-1240/1347567", 
                "-1240/1347319", 
                "8680/1335167", 
                "192610/15332523", 
                "9820/5106913", 
                "96305/7315689", 
                "-1860733/41826051", 
                "-1860733/39757968", 
                "2437/1655154", 
                "-4174399/151152454", 
                "-2860374953/45098460804", 
                "-1064714725/131832812052", 
                "-1064714725/128370241692", 
                "-78014815603/4352257989775", 
                "-78014815603/4097450638826", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "2/17", 
                "1/18", 
                "1/18", 
                "1/18", 
                "1/18", 
                "1/18", 
                "1/18", 
                "277/1915", 
                "277/2096", 
                "1/18", 
                "1/18", 
                "1/17", 
                "277/2277", 
                "1/18", 
                "1/17", 
                "1/18", 
                "1/17", 
                "1/18", 
                "1/18", 
                "1/17", 
                "1/17", 
                "1/17", 
                "40243/270873", 
                "-10828/4566523", 
                "39921/4565741", 
                "1901/217379", 
                "39921/4564177", 
                "-10966/4525859", 
                "39599/4525077", 
                "-79198/4521949", 
                "-4048109/151783119", 
                "-4048109/145564020", 
                "1832492/206177751", 
                "1832492/206139807", 
                "-41269/12016503", 
                "-4024487/137992707", 
                "-4675190/260452563", 
                "-4033831/131682402", 
                "-4033831/125478153", 
                "-4033831/119273904", 
                "-30631/1655154", 
                "-1175303/151152454", 
                "1689165797/45098460804", 
                "-2448912743/131832812052", 
                "-2448912743/128370241692", 
                "-16501543043/140395419025", 
                "-8548662857659/1323476556340798", 
                "-63304004402829/3705636587205241", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-3910/270873", 
                "1610/268619", 
                "-230/268573", 
                "-230/268527", 
                "-230/268481", 
                "1610/266227", 
                "-230/266181", 
                "460/265997", 
                "192610/16864791", 
                "19261/1617378", 
                "-1240/1347567", 
                "-1240/1347319", 
                "8680/1335167", 
                "-2092504/45997569", 
                "24928/15320739", 
                "-116140/2438563", 
                "348043/41826051", 
                "348043/39757968", 
                "2437/1655154", 
                "-4174399/151152454", 
                "-96927745/15032820268", 
                "-8388759839/131832812052", 
                "-1064714725/128370241692", 
                "-271282789/18520246765", 
                "-12471989044410/661738278170399", 
                "-239974333537388/3705636587205241", 
                "-1269824378495668759/60009509290418123309", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "2/17", 
                "1/18", 
                "1/18", 
                "1/18", 
                "1/18", 
                "1/18", 
                "1/18", 
                "277/1915", 
                "277/2096", 
                "1/18", 
                "1/18", 
                "1/17", 
                "277/2277", 
                "1/18", 
                "1/17", 
                "1/18", 
                "1/17", 
                "1/18", 
                "1/18", 
                "1/17", 
                "1/17", 
                "1/17", 
                "40243/270873", 
                "-10828/4566523", 
                "39921/4565741", 
                "1901/217379", 
                "39921/4564177", 
                "-10966/4525859", 
                "39599/4525077", 
                "-79198/4521949", 
                "-4048109/151783119", 
                "-4048109/145564020", 
                "1832492/206177751", 
                "1832492/206139807", 
                "-41269/12016503", 
                "-4024487/137992707", 
                "-4675190/260452563", 
                "-4033831/131682402", 
                "-4033831/125478153", 
                "-4033831/119273904", 
                "-30631/1655154", 
                "-1175303/151152454", 
                "-293475307/15032820268", 
                "-293475307/14648090228", 
                "4682767351/128370241692", 
                "386626487/870451597955", 
                "-80204571922585/661738278170399", 
                "-75830400766116/3705636587205241", 
                "-3629061076413896781/60009509290418123309", 
                "-104217026967930355029/4502131851690839422312", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-102/1915", 
                "-51/1048", 
                0, 
                0, 
                0, 
                "-34/759", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-442/30097", 
                "126/20663", 
                "-234/268573", 
                "-78/89509", 
                "-234/268481", 
                "126/20479", 
                "-78/88727", 
                "468/265997", 
                "957962/50594373", 
                "478981/24260670", 
                "-3928/4042701", 
                "-3928/4041957", 
                "27496/4005501", 
                "-1715636/45997569", 
                "3880/2188677", 
                "559699/29262756", 
                "-3198029/83652102", 
                "724655/39757968", 
                "2929/1655154", 
                "-393775/151152454", 
                "1907556763/45098460804", 
                "1907556763/43944270684", 
                "-1601374825/128370241692", 
                "26933828711/4352257989775", 
                "6525942331714/661738278170399", 
                "-8610107801348/3705636587205241", 
                "844895806779820917/120019018580836246618", 
                "-21236153418445183157/9004263703381678844624", 
                "807606780479755/72186216041404838", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-3910/270873", 
                "1610/268619", 
                "-230/268573", 
                "-230/268527", 
                "-230/268481", 
                "1610/266227", 
                "-230/266181", 
                "460/265997", 
                "-2348137/50594373", 
                "-2348137/48521340", 
                "-199/310977", 
                "-2587/4041957", 
                "18109/4005501", 
                "38667/5110841", 
                "20396/15320739", 
                "348043/43894134", 
                "348043/41826051", 
                "348043/39757968", 
                "2437/1655154", 
                "-4174399/151152454", 
                "-96927745/15032820268", 
                "-96927745/14648090228", 
                "-8196394819/128370241692", 
                "-78014815603/4352257989775", 
                "-10423263724997/661738278170399", 
                "-239974333537388/3705636587205241", 
                "-1292058198018900205/60009509290418123309", 
                "-627240407960051348873/9004263703381678844624", 
                "-1525050883563685/72186216041404838", 
                "-2623558769277718266/10162235809163727623", 
                1, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "2/17", 
                "1/18", 
                "1/18", 
                "1/18", 
                "1/18", 
                "1/18", 
                "1/18", 
                "277/1915", 
                "277/2096", 
                "1/18", 
                "1/18", 
                "1/17", 
                "277/2277", 
                "1/18", 
                "1/17", 
                "1/18", 
                "1/17", 
                "1/18", 
                "1/18", 
                "1/17", 
                "1/17", 
                "1/17", 
                "40243/270873", 
                "-10828/4566523", 
                "39921/4565741", 
                "1901/217379", 
                "39921/4564177", 
                "-10966/4525859", 
                "39599/4525077", 
                "-79198/4521949", 
                "-4048109/151783119", 
                "-4048109/145564020", 
                "1832492/206177751", 
                "1832492/206139807", 
                "-41269/12016503", 
                "-4024487/137992707", 
                "-4675190/260452563", 
                "-4033831/131682402", 
                "-4033831/125478153", 
                "-4033831/119273904", 
                "-30631/1655154", 
                "-1175303/151152454", 
                "1689165797/45098460804", 
                "-2448912743/131832812052", 
                "-2448912743/128370241692", 
                "386626487/870451597955", 
                "-156056885855395/1323476556340798", 
                "-63304004402829/3705636587205241", 
                "-7414548413781236686/60009509290418123309", 
                "-217936640456388871299/9004263703381678844624", 
                "-153065598481377160425/6805066772439275483098", 
                "-557675936022431268/10162235809163727623", 
                "-26654108210210952359/631716540590392028031", 
                1, 
                0, 
                0, 
                0
            ], 
            [
                "2/17", 
                "1/18", 
                "1/18", 
                "1/18", 
                "1/18", 
                "1/18", 
                "1/18", 
                "277/1915", 
                "277/2096", 
                "1/18", 
                "1/18", 
                "1/17", 
                "277/2277", 
                "1/18", 
                "1/17", 
                "1/18", 
                "1/17", 
                "1/18", 
                "1/18", 
                "1/17", 
                "1/17", 
                "1/17", 
                "40243/270873", 
                "-10828/4566523", 
                "39921/4565741", 
                "1901/217379", 
                "39921/4564177", 
                "-10966/4525859", 
                "39599/4525077", 
                "-79198/4521949", 
                "-4048109/151783119", 
                "-4048109/145564020", 
                "1832492/206177751", 
                "1832492/206139807", 
                "-41269/12016503", 
                "-4024487/137992707", 
                "-4675190/260452563", 
                "-4033831/131682402", 
                "-4033831/125478153", 
                "-4033831/119273904", 
                "-30631/1655154", 
                "-1175303/151152454", 
                "-293475307/15032820268", 
                "4875132371/131832812052", 
                "-2448912743/128370241692", 
                "-525811194521/4352257989775", 
                "-4401735104304/661738278170399", 
                "-75830400766116/3705636587205241", 
                "-860950545771581754/60009509290418123309", 
                "-166182078380182518465/9004263703381678844624", 
                "-832410077647038090843/6805066772439275483098", 
                "-557675936022431268/10162235809163727623", 
                "-26654108210210952359/631716540590392028031", 
                "-69572714387212876966298725/974524593601343524611169889", 
                1, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-102/1915", 
                "-51/1048", 
                0, 
                0, 
                0, 
                "-34/759", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-442/30097", 
                "126/20663", 
                "-234/268573", 
                "-78/89509", 
                "-234/268481", 
                "126/20479", 
                "-78/88727", 
                "468/265997", 
                "-1968005/50594373", 
                "1685587/97042680", 
                "-747/898378", 
                "-2241/2694638", 
                "15687/2670334", 
                "1679569/91995138", 
                "3880/2188677", 
                "559699/29262756", 
                "559699/27884034", 
                "-494707/13252656", 
                "2929/1655154", 
                "-393775/151152454", 
                "1907556763/45098460804", 
                "-1793739845/131832812052", 
                "5530305269/128370241692", 
                "41197188899/4352257989775", 
                "4477217012301/661738278170399", 
                "-8610107801348/3705636587205241", 
                "-6292160260177473249/120019018580836246618", 
                "-4386058074100674477419/18008527406763357689248", 
                "-9266171818888707644851/149711468993664060628156", 
                "-233945030497801781/20324471618327455246", 
                "-11158269003713399739/421144360393594685354", 
                "-16589793966383053051060527/1949049187202687049222339778", 
                "-68973195045788409841977425/15865950676813016194201368296", 
                1, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-102/1915", 
                "-51/1048", 
                0, 
                0, 
                0, 
                "-34/759", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-442/30097", 
                "126/20663", 
                "-234/268573", 
                "-78/89509", 
                "-234/268481", 
                "126/20479", 
                "-78/88727", 
                "468/265997", 
                "957962/50594373", 
                "-3705673/97042680", 
                "-747/898378", 
                "-2241/2694638", 
                "15687/2670334", 
                "1679569/91995138", 
                "3880/2188677", 
                "-856954/21947067", 
                "724655/41826051", 
                "724655/39757968", 
                "2929/1655154", 
                "-393775/151152454", 
                "-662034955/45098460804", 
                "5530305269/131832812052", 
                "5530305269/128370241692", 
                "-229806654673/4352257989775", 
                "-229806654673/4097450638826", 
                "-902319090319697/3705636587205241", 
                "-73716927472272023/60009509290418123309", 
                "-366676216037263391193/18008527406763357689248", 
                "-919207471805024822073/149711468993664060628156", 
                "-233945030497801781/20324471618327455246", 
                "-11158269003713399739/421144360393594685354", 
                "-7245442897969974172425975/1949049187202687049222339778", 
                "-139970894218044037447301089/15865950676813016194201368296", 
                "-46117875312583687549/2353750268692812053572", 
                1
            ], 
            [
                "-7/17", 
                "-1/4", 
                "-1/4", 
                "-1/4", 
                "-7/36", 
                "-7/36", 
                "-7/36", 
                "-2211/3830", 
                "-2211/4192", 
                "-5/36", 
                "-5/36", 
                "-4/17", 
                "-67/138", 
                "-5/36", 
                "-4/17", 
                "-5/36", 
                "-4/17", 
                "-5/36", 
                "-5/36", 
                "-7/34", 
                "-7/34", 
                "-7/34", 
                "-1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-1/16", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-1/16", 
                "-1/303", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-1/16", 
                "31/303", 
                "-17/5738", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-1/16", 
                "-17/303", 
                "283/5738", 
                "-321/6325", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "1/16", 
                "1/303", 
                "1/302", 
                "19/6325", 
                "-19/321", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-1/16", 
                "-1/303", 
                "-1/302", 
                "-19/6325", 
                "19/321", 
                "-1246/6061", 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "1/16", 
                "1/303", 
                "-1193/5738", 
                "3/1265", 
                "-5/107", 
                "-30/6061", 
                0, 
                "30/7307", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-1/16", 
                "-1/303", 
                "587/5738", 
                "-17/6325", 
                "17/321", 
                "34/6061", 
                0, 
                "-34/7307", 
                "-18227/132135", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "1/16", 
                "1/303", 
                "1/302", 
                "19/6325", 
                "-19/321", 
                "604/6061", 
                0, 
                "-15121/109605", 
                "-36/8809", 
                "2430/606157", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-1/16", 
                "5/101", 
                "-321/5738", 
                "283/6325", 
                "-5788/99831", 
                "-1/19", 
                "-1/15", 
                "319/7307", 
                "1/23", 
                "-51705/1212314", 
                "-135/3178", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-1/16", 
                "-1/303", 
                "-1/302", 
                "-19/6325", 
                "19/321", 
                "-925/6061", 
                0, 
                "7814/109605", 
                "36/8809", 
                "-2430/606157", 
                "-1109267/5958523", 
                "4702320/114801311", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-6325/99831", 
                "-1/319", 
                0, 
                "19/7307", 
                "-1/383", 
                "3105/1212314", 
                "-135/52498", 
                "-452865/114801311", 
                "30570569/13219143881", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "1/16", 
                "-21/101", 
                "15/5738", 
                "-14543/107525", 
                "14/311", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-4337970/114801311", 
                "35829885/26438287762", 
                "140956151/49359075449", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "1/16", 
                "1/303", 
                "-445/2869", 
                "16/6325", 
                "-16/321", 
                "-32/6061", 
                0, 
                "32/7307", 
                "9418/132135", 
                "-112853/606157", 
                "-19440/5958523", 
                "4702320/114801311", 
                "16993116/13219143881", 
                "-118812456/49359075449", 
                "5043501792/3717574471315", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "1/16", 
                "-47/303", 
                "8/2869", 
                "-20868/107525", 
                "14/311", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-4337970/114801311", 
                "35829885/26438287762", 
                "140956151/49359075449", 
                "163721038987/3717574471315", 
                "21191184/16307964329", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-1/16", 
                "-1/303", 
                "-1/302", 
                "-19/6325", 
                "-416/99831", 
                "1/319", 
                0, 
                "-19/7307", 
                "1/383", 
                "-3105/1212314", 
                "135/52498", 
                "-452865/114801311", 
                "-53660173/26438287762", 
                "-24139591/98718150898", 
                "91511/37920310", 
                "150780137/65231857316", 
                "769/333124", 
                1, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-1/15", 
                "-1/16", 
                "5/101", 
                "15/302", 
                "57/1265", 
                "-6410/99831", 
                "1/19", 
                0, 
                "-319/7307", 
                "-1/23", 
                "51705/1212314", 
                "135/3178", 
                "-7156095/114801311", 
                "-444553064/13219143881", 
                "-419878973/98718150898", 
                "-1328159/37920310", 
                "-2188370753/65231857316", 
                "-11161/333124", 
                "-3/724", 
                1, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                "1/34", 
                0, 
                0, 
                0, 
                0, 
                "-1/34", 
                "1/34", 
                "1/34", 
                "1/34", 
                "1/34", 
                0, 
                0, 
                0, 
                0, 
                "-1/34", 
                0, 
                0, 
                "-1/34", 
                0, 
                "-1/34", 
                "-1/34", 
                "1/30", 
                "9/32", 
                "-93/202", 
                "153/11476", 
                "-5283/12650", 
                "153/622", 
                0, 
                "1/30", 
                0, 
                0, 
                0, 
                0, 
                "-23456818/114801311", 
                "193743869/26438287762", 
                "-3526893255/197436301796", 
                "4659578759689/14870297885260", 
                "894531241/130463714632", 
                "171761917/572307032", 
                "-12169/621916", 
                "-167/859", 
                "1/2", 
                0, 
                0
            ], 
            [
                0, 
                0, 
                "1/34", 
                0, 
                0, 
                "-1/34", 
                0, 
                "1/34", 
                0, 
                0, 
                "-1/34", 
                0, 
                "1/34", 
                "1/34", 
                0, 
                "1/34", 
                0, 
                "-1/34", 
                0, 
                "-1/34", 
                0, 
                "-1/34", 
                "1/30", 
                "9/32", 
                "3/202", 
                "-5283/11476", 
                "153/12650", 
                "-51/214", 
                "-153/6061", 
                "-1/30", 
                "153/7307", 
                "3276/8809", 
                "-221130/606157", 
                "-1466505/83419322", 
                "25090858/114801311", 
                "370344059/52876575524", 
                "4046959227/197436301796", 
                "106449217679/14870297885260", 
                "39156124031/130463714632", 
                "3700859/572307032", 
                "-12169/621916", 
                "-167/859", 
                0, 
                "1/2", 
                0
            ], 
            [
                0, 
                0, 
                0, 
                "1/34", 
                "-1/34", 
                0, 
                0, 
                0, 
                "1/34", 
                "-1/34", 
                0, 
                0, 
                "1/34", 
                "-1/34", 
                0, 
                0, 
                0, 
                "1/34", 
                "1/34", 
                "-1/34", 
                "-1/34", 
                0, 
                "1/30", 
                "-9/32", 
                "-3/202", 
                "-9/604", 
                "-171/12650", 
                "57/214", 
                "-2718/6061", 
                "-1/30", 
                "2718/7307", 
                "171/8809", 
                "-1215/63806", 
                "-15213015/41709661", 
                "25090858/114801311", 
                "3967130261/13219143881", 
                "-3860000687/197436301796", 
                "520149/75840620", 
                "857035083/130463714632", 
                "4371/666248", 
                "13171/621916", 
                "-167/859", 
                0, 
                0, 
                "1/2"
            ], 
            [
                0, 
                0, 
                0, 
                "-1/34", 
                "1/34", 
                0, 
                0, 
                0, 
                "-1/34", 
                "1/34", 
                0, 
                0, 
                "-1/34", 
                "1/34", 
                0, 
                0, 
                0, 
                "-1/34", 
                "-1/34", 
                "1/34", 
                "1/34", 
                0, 
                "-1/30", 
                "9/32", 
                "3/202", 
                "9/604", 
                "171/12650", 
                "-57/214", 
                "2718/6061", 
                "1/30", 
                "-2718/7307", 
                "-171/8809", 
                "1215/63806", 
                "15213015/41709661", 
                "-25090858/114801311", 
                "-3967130261/13219143881", 
                "3860000687/197436301796", 
                "-520149/75840620", 
                "-857035083/130463714632", 
                "-4371/666248", 
                "-13171/621916", 
                "167/859", 
                0, 
                0, 
                "-1/2"
            ], 
            [
                0, 
                0, 
                "-1/34", 
                0, 
                0, 
                "1/34", 
                0, 
                "-1/34", 
                0, 
                0, 
                "1/34", 
                0, 
                "-1/34", 
                "-1/34", 
                0, 
                "-1/34", 
                0, 
                "1/34", 
                0, 
                "1/34", 
                0, 
                "1/34", 
                "-1/30", 
                "-9/32", 
                "-3/202", 
                "5283/11476", 
                "-153/12650", 
                "51/214", 
                "153/6061", 
                "1/30", 
                "-153/7307", 
                "-3276/8809", 
                "221130/606157", 
                "1466505/83419322", 
                "-25090858/114801311", 
                "-370344059/52876575524", 
                "-4046959227/197436301796", 
                "-106449217679/14870297885260", 
                "-39156124031/130463714632", 
                "-3700859/572307032", 
                "12169/621916", 
                "167/859", 
                0, 
                "-1/2", 
                0
            ], 
            [
                0, 
                "-1/34", 
                0, 
                0, 
                0, 
                0, 
                "1/34", 
                "-1/34", 
                "-1/34", 
                "-1/34", 
                "-1/34", 
                0, 
                0, 
                0, 
                0, 
                "1/34", 
                0, 
                0, 
                "1/34", 
                0, 
                "1/34", 
                "1/34", 
                "-1/30", 
                "-9/32", 
                "93/202", 
                "-153/11476", 
                "5283/12650", 
                "-153/622", 
                0, 
                "-1/30", 
                0, 
                0, 
                0, 
                0, 
                "23456818/114801311", 
                "-193743869/26438287762", 
                "3526893255/197436301796", 
                "-4659578759689/14870297885260", 
                "-894531241/130463714632", 
                "-171761917/572307032", 
                "12169/621916", 
                "167/859", 
                "-1/2", 
                0, 
                0
            ]
        ]
    ]
}
